One-loop four-graviton string amplitude at finite $\alpha'$

We evaluate the one-loop four-graviton scattering amplitude in type-II superstring theory exactly in $\alpha'$. This result is achieved by combining physical insights into the $i\varepsilon$ prescription in string theory with a new technical application of the Rademacher expansion of modular integrals. We provide an implementation of our formula in $\texttt{C++}$ and use it to study the behavior of the amplitude at finite $\alpha'$ and in different kinematic regimes. Our analysis reveals a tension between explicit computations and the saddle point analysis of Gross and Mende in the high-energy limit and suggests the presence of additional saddle points.

==> anc/Q.hpp <==
#include <cmath>

constexpr int QMax = 100;

// Implementing Q(mD, mU, s, t, tL, tR) for s < 10
double Q(int mD, int mU, double s, double t, double tL, double tR) {
    // Enforce symmetry: always have mD <= mU
    if(mD > mU) {
        int temp = mD;
        mD = mU;
        mU = temp;
    }

    // Combine the indices into one unique index for the switch statement
    int index = mD*(QMax + 1)+mU;
    switch(index) {

		case 0*(QMax+1)+0:
			return 1;
		case 0*(QMax+1)+1:
			return t-2*s*t+pow(s,2)*t+s*tL-pow(s,2)*tL+s*tR-pow(s,2)*tR-2*s*tL*tR;
		case 0*(QMax+1)+2:
			return (4*t-12*s*t+13*pow(s,2)*t-6*pow(s,3)*t+pow(s,4)*t+4*pow(t,2)-12*s*pow(t,2)+13*pow(s,2)*pow(t,2)-6*pow(s,3)*pow(t,2)+pow(s,4)*pow(t,2)+2*s*tL-5*pow(s,2)*tL+4*pow(s,3)*tL-pow(s,4)*tL-4*t*tL+14*s*t*tL-18*pow(s,2)*t*tL+10*pow(s,3)*t*tL-2*pow(s,4)*t*tL-2*s*pow(tL,2)+5*pow(s,2)*pow(tL,2)-4*pow(s,3)*pow(tL,2)+pow(s,4)*pow(tL,2)+2*s*tR-5*pow(s,2)*tR+4*pow(s,3)*tR-pow(s,4)*tR-4*t*tR+14*s*t*tR-18*pow(s,2)*t*tR+10*pow(s,3)*t*tR-2*pow(s,4)*t*tR-6*s*tL*tR+18*pow(s,2)*tL*tR-12*pow(s,3)*tL*tR+2*pow(s,4)*tL*tR+4*t*tL*tR-12*s*t*tL*tR+12*pow(s,2)*t*tL*tR-4*pow(s,3)*t*tL*tR+4*s*pow(tL,2)*tR-10*pow(s,2)*pow(tL,2)*tR+4*pow(s,3)*pow(tL,2)*tR-2*s*pow(tR,2)+5*pow(s,2)*pow(tR,2)-4*pow(s,3)*pow(tR,2)+pow(s,4)*pow(tR,2)+4*s*tL*pow(tR,2)-10*pow(s,2)*tL*pow(tR,2)+4*pow(s,3)*tL*pow(tR,2)-2*s*pow(tL,2)*pow(tR,2)+4*pow(s,2)*pow(tL,2)*pow(tR,2))/2.;
		case 0*(QMax+1)+3:
			return ((-1+s)*(-72*t+192*s*t-194*pow(s,2)*t+94*pow(s,3)*t-22*pow(s,4)*t+2*pow(s,5)*t-108*pow(t,2)+288*s*pow(t,2)-291*pow(s,2)*pow(t,2)+141*pow(s,3)*pow(t,2)-33*pow(s,4)*pow(t,2)+3*pow(s,5)*pow(t,2)-36*pow(t,3)+96*s*pow(t,3)-97*pow(s,2)*pow(t,3)+47*pow(s,3)*pow(t,3)-11*pow(s,4)*pow(t,3)+pow(s,5)*pow(t,3)-24*s*tL+56*pow(s,2)*tL-46*pow(s,3)*tL+16*pow(s,4)*tL-2*pow(s,5)*tL+108*t*tL-324*s*t*tL+375*pow(s,2)*t*tL-210*pow(s,3)*t*tL+57*pow(s,4)*t*tL-6*pow(s,5)*t*tL+72*pow(t,2)*tL-204*s*pow(t,2)*tL+222*pow(s,2)*pow(t,2)*tL-117*pow(s,3)*pow(t,2)*tL+30*pow(s,4)*pow(t,2)*tL-3*pow(s,5)*pow(t,2)*tL+36*s*pow(tL,2)-84*pow(s,2)*pow(tL,2)+69*pow(s,3)*pow(tL,2)-24*pow(s,4)*pow(tL,2)+3*pow(s,5)*pow(tL,2)-36*t*pow(tL,2)+120*s*t*pow(tL,2)-153*pow(s,2)*t*pow(tL,2)+93*pow(s,3)*t*pow(tL,2)-27*pow(s,4)*t*pow(tL,2)+3*pow(s,5)*t*pow(tL,2)-12*s*pow(tL,3)+28*pow(s,2)*pow(tL,3)-23*pow(s,3)*pow(tL,3)+8*pow(s,4)*pow(tL,3)-pow(s,5)*pow(tL,3)-24*s*tR+56*pow(s,2)*tR-46*pow(s,3)*tR+16*pow(s,4)*tR-2*pow(s,5)*tR+108*t*tR-324*s*t*tR+375*pow(s,2)*t*tR-210*pow(s,3)*t*tR+57*pow(s,4)*t*tR-6*pow(s,5)*t*tR+72*pow(t,2)*tR-204*s*pow(t,2)*tR+222*pow(s,2)*pow(t,2)*tR-117*pow(s,3)*pow(t,2)*tR+30*pow(s,4)*pow(t,2)*tR-3*pow(s,5)*pow(t,2)*tR+88*s*tL*tR-248*pow(s,2)*tL*tR+198*pow(s,3)*tL*tR-60*pow(s,4)*tL*tR+6*pow(s,5)*tL*tR-162*t*tL*tR+492*s*t*tL*tR-564*pow(s,2)*t*tL*tR+300*pow(s,3)*t*tL*tR-72*pow(s,4)*t*tL*tR+6*pow(s,5)*t*tL*tR-48*pow(t,2)*tL*tR+120*s*pow(t,2)*tL*tR-108*pow(s,2)*pow(t,2)*tL*tR+42*pow(s,3)*pow(t,2)*tL*tR-6*pow(s,4)*pow(t,2)*tL*tR-90*s*pow(tL,2)*tR+246*pow(s,2)*pow(tL,2)*tR-171*pow(s,3)*pow(tL,2)*tR+42*pow(s,4)*pow(tL,2)*tR-3*pow(s,5)*pow(tL,2)*tR+54*t*pow(tL,2)*tR-162*s*t*pow(tL,2)*tR+174*pow(s,2)*t*pow(tL,2)*tR-78*pow(s,3)*t*pow(tL,2)*tR+12*pow(s,4)*t*pow(tL,2)*tR+26*s*pow(tL,3)*tR-64*pow(s,2)*pow(tL,3)*tR+36*pow(s,3)*pow(tL,3)*tR-6*pow(s,4)*pow(tL,3)*tR+36*s*pow(tR,2)-84*pow(s,2)*pow(tR,2)+69*pow(s,3)*pow(tR,2)-24*pow(s,4)*pow(tR,2)+3*pow(s,5)*pow(tR,2)-36*t*pow(tR,2)+120*s*t*pow(tR,2)-153*pow(s,2)*t*pow(tR,2)+93*pow(s,3)*t*pow(tR,2)-27*pow(s,4)*t*pow(tR,2)+3*pow(s,5)*t*pow(tR,2)-90*s*tL*pow(tR,2)+246*pow(s,2)*tL*pow(tR,2)-171*pow(s,3)*tL*pow(tR,2)+42*pow(s,4)*tL*pow(tR,2)-3*pow(s,5)*tL*pow(tR,2)+54*t*tL*pow(tR,2)-162*s*t*tL*pow(tR,2)+174*pow(s,2)*t*tL*pow(tR,2)-78*pow(s,3)*t*tL*pow(tR,2)+12*pow(s,4)*t*tL*pow(tR,2)+72*s*pow(tL,2)*pow(tR,2)-192*pow(s,2)*pow(tL,2)*pow(tR,2)+96*pow(s,3)*pow(tL,2)*pow(tR,2)-12*pow(s,4)*pow(tL,2)*pow(tR,2)-18*t*pow(tL,2)*pow(tR,2)+48*s*t*pow(tL,2)*pow(tR,2)-42*pow(s,2)*t*pow(tL,2)*pow(tR,2)+12*pow(s,3)*t*pow(tL,2)*pow(tR,2)-18*s*pow(tL,3)*pow(tR,2)+42*pow(s,2)*pow(tL,3)*pow(tR,2)-12*pow(s,3)*pow(tL,3)*pow(tR,2)-12*s*pow(tR,3)+28*pow(s,2)*pow(tR,3)-23*pow(s,3)*pow(tR,3)+8*pow(s,4)*pow(tR,3)-pow(s,5)*pow(tR,3)+26*s*tL*pow(tR,3)-64*pow(s,2)*tL*pow(tR,3)+36*pow(s,3)*tL*pow(tR,3)-6*pow(s,4)*tL*pow(tR,3)-18*s*pow(tL,2)*pow(tR,3)+42*pow(s,2)*pow(tL,2)*pow(tR,3)-12*pow(s,3)*pow(tL,2)*pow(tR,3)+4*s*pow(tL,3)*pow(tR,3)-8*pow(s,2)*pow(tL,3)*pow(tR,3)))/6.;
		case 0*(QMax+1)+4:
			return ((-1+s)*(-3456*t+10944*s*t-14136*pow(s,2)*t+9744*pow(s,3)*t-3894*pow(s,4)*t+906*pow(s,5)*t-114*pow(s,6)*t+6*pow(s,7)*t-6336*pow(t,2)+20064*s*pow(t,2)-25916*pow(s,2)*pow(t,2)+17864*pow(s,3)*pow(t,2)-7139*pow(s,4)*pow(t,2)+1661*pow(s,5)*pow(t,2)-209*pow(s,6)*pow(t,2)+11*pow(s,7)*pow(t,2)-3456*pow(t,3)+10944*s*pow(t,3)-14136*pow(s,2)*pow(t,3)+9744*pow(s,3)*pow(t,3)-3894*pow(s,4)*pow(t,3)+906*pow(s,5)*pow(t,3)-114*pow(s,6)*pow(t,3)+6*pow(s,7)*pow(t,3)-576*pow(t,4)+1824*s*pow(t,4)-2356*pow(s,2)*pow(t,4)+1624*pow(s,3)*pow(t,4)-649*pow(s,4)*pow(t,4)+151*pow(s,5)*pow(t,4)-19*pow(s,6)*pow(t,4)+pow(s,7)*pow(t,4)-864*s*tL+2520*pow(s,2)*tL-2904*pow(s,3)*tL+1710*pow(s,4)*tL-546*pow(s,5)*tL+90*pow(s,6)*tL-6*pow(s,7)*tL+6336*t*tL-21648*s*t*tL+30536*pow(s,2)*t*tL-23188*pow(s,3)*t*tL+10274*pow(s,4)*t*tL-2662*pow(s,5)*t*tL+374*pow(s,6)*t*tL-22*pow(s,7)*t*tL+6912*pow(t,2)*tL-22752*s*pow(t,2)*tL+30792*pow(s,2)*pow(t,2)*tL-22392*pow(s,3)*pow(t,2)*tL+9498*pow(s,4)*pow(t,2)*tL-2358*pow(s,5)*pow(t,2)*tL+318*pow(s,6)*pow(t,2)*tL-18*pow(s,7)*pow(t,2)*tL+1728*pow(t,3)*tL-5616*s*pow(t,3)*tL+7488*pow(s,2)*pow(t,3)*tL-5356*pow(s,3)*pow(t,3)*tL+2232*pow(s,4)*pow(t,3)*tL-544*pow(s,5)*pow(t,3)*tL+72*pow(s,6)*pow(t,3)*tL-4*pow(s,7)*pow(t,3)*tL+1584*s*pow(tL,2)-4620*pow(s,2)*pow(tL,2)+5324*pow(s,3)*pow(tL,2)-3135*pow(s,4)*pow(tL,2)+1001*pow(s,5)*pow(tL,2)-165*pow(s,6)*pow(tL,2)+11*pow(s,7)*pow(tL,2)-3456*t*pow(tL,2)+12672*s*t*pow(tL,2)-19176*pow(s,2)*t*pow(tL,2)+15552*pow(s,3)*t*pow(tL,2)-7314*pow(s,4)*t*pow(tL,2)+1998*pow(s,5)*t*pow(tL,2)-294*pow(s,6)*t*pow(tL,2)+18*pow(s,7)*t*pow(tL,2)-1728*pow(t,2)*pow(tL,2)+5904*s*pow(t,2)*pow(tL,2)-8328*pow(s,2)*pow(t,2)*pow(tL,2)+6324*pow(s,3)*pow(t,2)*pow(tL,2)-2802*pow(s,4)*pow(t,2)*pow(tL,2)+726*pow(s,5)*pow(t,2)*pow(tL,2)-102*pow(s,6)*pow(t,2)*pow(tL,2)+6*pow(s,7)*pow(t,2)*pow(tL,2)-864*s*pow(tL,3)+2520*pow(s,2)*pow(tL,3)-2904*pow(s,3)*pow(tL,3)+1710*pow(s,4)*pow(tL,3)-546*pow(s,5)*pow(tL,3)+90*pow(s,6)*pow(tL,3)-6*pow(s,7)*pow(tL,3)+576*t*pow(tL,3)-2256*s*t*pow(tL,3)+3616*pow(s,2)*t*pow(tL,3)-3076*pow(s,3)*t*pow(tL,3)+1504*pow(s,4)*t*pow(tL,3)-424*pow(s,5)*t*pow(tL,3)+64*pow(s,6)*t*pow(tL,3)-4*pow(s,7)*t*pow(tL,3)+144*s*pow(tL,4)-420*pow(s,2)*pow(tL,4)+484*pow(s,3)*pow(tL,4)-285*pow(s,4)*pow(tL,4)+91*pow(s,5)*pow(tL,4)-15*pow(s,6)*pow(tL,4)+pow(s,7)*pow(tL,4)-864*s*tR+2520*pow(s,2)*tR-2904*pow(s,3)*tR+1710*pow(s,4)*tR-546*pow(s,5)*tR+90*pow(s,6)*tR-6*pow(s,7)*tR+6336*t*tR-21648*s*t*tR+30536*pow(s,2)*t*tR-23188*pow(s,3)*t*tR+10274*pow(s,4)*t*tR-2662*pow(s,5)*t*tR+374*pow(s,6)*t*tR-22*pow(s,7)*t*tR+6912*pow(t,2)*tR-22752*s*pow(t,2)*tR+30792*pow(s,2)*pow(t,2)*tR-22392*pow(s,3)*pow(t,2)*tR+9498*pow(s,4)*pow(t,2)*tR-2358*pow(s,5)*pow(t,2)*tR+318*pow(s,6)*pow(t,2)*tR-18*pow(s,7)*pow(t,2)*tR+1728*pow(t,3)*tR-5616*s*pow(t,3)*tR+7488*pow(s,2)*pow(t,3)*tR-5356*pow(s,3)*pow(t,3)*tR+2232*pow(s,4)*pow(t,3)*tR-544*pow(s,5)*pow(t,3)*tR+72*pow(s,6)*pow(t,3)*tR-4*pow(s,7)*pow(t,3)*tR+3600*s*tL*tR-11976*pow(s,2)*tL*tR+14464*pow(s,3)*tL*tR-8406*pow(s,4)*tL*tR+2530*pow(s,5)*tL*tR-378*pow(s,6)*tL*tR+22*pow(s,7)*tL*tR-11616*t*tL*tR+41008*s*t*tL*tR-59464*pow(s,2)*t*tL*tR+45876*pow(s,3)*t*tL*tR-20272*pow(s,4)*t*tL*tR+5108*pow(s,5)*t*tL*tR-676*pow(s,6)*t*tL*tR+36*pow(s,7)*t*tL*tR-7680*pow(t,2)*tL*tR+24816*s*pow(t,2)*tL*tR-32688*pow(s,2)*pow(t,2)*tL*tR+22860*pow(s,3)*pow(t,2)*tL*tR-9168*pow(s,4)*pow(t,2)*tL*tR+2100*pow(s,5)*pow(t,2)*tL*tR-252*pow(s,6)*pow(t,2)*tL*tR+12*pow(s,7)*pow(t,2)*tL*tR-864*pow(t,3)*tL*tR+2592*s*pow(t,3)*tL*tR-3096*pow(s,2)*pow(t,3)*tL*tR+1904*pow(s,3)*pow(t,3)*tL*tR-640*pow(s,4)*pow(t,3)*tL*tR+112*pow(s,5)*pow(t,3)*tL*tR-8*pow(s,6)*pow(t,3)*tL*tR-4560*s*pow(tL,2)*tR+15220*pow(s,2)*pow(tL,2)*tR-17752*pow(s,3)*pow(tL,2)*tR+9694*pow(s,4)*pow(tL,2)*tR-2678*pow(s,5)*pow(tL,2)*tR+358*pow(s,6)*pow(tL,2)*tR-18*pow(s,7)*pow(tL,2)*tR+6336*t*pow(tL,2)*tR-22896*s*t*pow(tL,2)*tR+33504*pow(s,2)*t*pow(tL,2)*tR-25524*pow(s,3)*t*pow(tL,2)*tR+10812*pow(s,4)*t*pow(tL,2)*tR-2508*pow(s,5)*t*pow(tL,2)*tR+288*pow(s,6)*t*pow(tL,2)*tR-12*pow(s,7)*t*pow(tL,2)*tR+1920*pow(t,2)*pow(tL,2)*tR-6048*s*pow(t,2)*pow(tL,2)*tR+7632*pow(s,2)*pow(t,2)*pow(tL,2)*tR-4968*pow(s,3)*pow(t,2)*pow(tL,2)*tR+1764*pow(s,4)*pow(t,2)*pow(tL,2)*tR-324*pow(s,5)*pow(t,2)*pow(tL,2)*tR+24*pow(s,6)*pow(t,2)*pow(tL,2)*tR+2160*s*pow(tL,3)*tR-6960*pow(s,2)*pow(tL,3)*tR+7660*pow(s,3)*pow(tL,3)*tR-3852*pow(s,4)*pow(tL,3)*tR+952*pow(s,5)*pow(tL,3)*tR-108*pow(s,6)*pow(tL,3)*tR+4*pow(s,7)*pow(tL,3)*tR-1056*t*pow(tL,3)*tR+3872*s*t*pow(tL,3)*tR-5624*pow(s,2)*t*pow(tL,3)*tR+4120*pow(s,3)*t*pow(tL,3)*tR-1600*pow(s,4)*t*pow(tL,3)*tR+312*pow(s,5)*t*pow(tL,3)*tR-24*pow(s,6)*t*pow(tL,3)*tR-336*s*pow(tL,4)*tR+1028*pow(s,2)*pow(tL,4)*tR-1052*pow(s,3)*pow(tL,4)*tR+476*pow(s,4)*pow(tL,4)*tR-100*pow(s,5)*pow(tL,4)*tR+8*pow(s,6)*pow(tL,4)*tR+1584*s*pow(tR,2)-4620*pow(s,2)*pow(tR,2)+5324*pow(s,3)*pow(tR,2)-3135*pow(s,4)*pow(tR,2)+1001*pow(s,5)*pow(tR,2)-165*pow(s,6)*pow(tR,2)+11*pow(s,7)*pow(tR,2)-3456*t*pow(tR,2)+12672*s*t*pow(tR,2)-19176*pow(s,2)*t*pow(tR,2)+15552*pow(s,3)*t*pow(tR,2)-7314*pow(s,4)*t*pow(tR,2)+1998*pow(s,5)*t*pow(tR,2)-294*pow(s,6)*t*pow(tR,2)+18*pow(s,7)*t*pow(tR,2)-1728*pow(t,2)*pow(tR,2)+5904*s*pow(t,2)*pow(tR,2)-8328*pow(s,2)*pow(t,2)*pow(tR,2)+6324*pow(s,3)*pow(t,2)*pow(tR,2)-2802*pow(s,4)*pow(t,2)*pow(tR,2)+726*pow(s,5)*pow(t,2)*pow(tR,2)-102*pow(s,6)*pow(t,2)*pow(tR,2)+6*pow(s,7)*pow(t,2)*pow(tR,2)-4560*s*tL*pow(tR,2)+15220*pow(s,2)*tL*pow(tR,2)-17752*pow(s,3)*tL*pow(tR,2)+9694*pow(s,4)*tL*pow(tR,2)-2678*pow(s,5)*tL*pow(tR,2)+358*pow(s,6)*tL*pow(tR,2)-18*pow(s,7)*tL*pow(tR,2)+6336*t*tL*pow(tR,2)-22896*s*t*tL*pow(tR,2)+33504*pow(s,2)*t*tL*pow(tR,2)-25524*pow(s,3)*t*tL*pow(tR,2)+10812*pow(s,4)*t*tL*pow(tR,2)-2508*pow(s,5)*t*tL*pow(tR,2)+288*pow(s,6)*t*tL*pow(tR,2)-12*pow(s,7)*t*tL*pow(tR,2)+1920*pow(t,2)*tL*pow(tR,2)-6048*s*pow(t,2)*tL*pow(tR,2)+7632*pow(s,2)*pow(t,2)*tL*pow(tR,2)-4968*pow(s,3)*pow(t,2)*tL*pow(tR,2)+1764*pow(s,4)*pow(t,2)*tL*pow(tR,2)-324*pow(s,5)*pow(t,2)*tL*pow(tR,2)+24*pow(s,6)*pow(t,2)*tL*pow(tR,2)+4620*s*pow(tL,2)*pow(tR,2)-15800*pow(s,2)*pow(tL,2)*pow(tR,2)+17272*pow(s,3)*pow(tL,2)*pow(tR,2)-8262*pow(s,4)*pow(tL,2)*pow(tR,2)+1866*pow(s,5)*pow(tL,2)*pow(tR,2)-186*pow(s,6)*pow(tL,2)*pow(tR,2)+6*pow(s,7)*pow(tL,2)*pow(tR,2)-3456*t*pow(tL,2)*pow(tR,2)+12192*s*t*pow(tL,2)*pow(tR,2)-16968*pow(s,2)*t*pow(tL,2)*pow(tR,2)+11796*pow(s,3)*t*pow(tL,2)*pow(tR,2)-4260*pow(s,4)*t*pow(tL,2)*pow(tR,2)+744*pow(s,5)*t*pow(tL,2)*pow(tR,2)-48*pow(s,6)*t*pow(tL,2)*pow(tR,2)-480*pow(t,2)*pow(tL,2)*pow(tR,2)+1392*s*pow(t,2)*pow(tL,2)*pow(tR,2)-1560*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)+852*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)-228*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)+24*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)-1920*s*pow(tL,3)*pow(tR,2)+6320*pow(s,2)*pow(tL,3)*pow(tR,2)-6228*pow(s,3)*pow(tL,3)*pow(tR,2)+2488*pow(s,4)*pow(tL,3)*pow(tR,2)-420*pow(s,5)*pow(tL,3)*pow(tR,2)+24*pow(s,6)*pow(tL,3)*pow(tR,2)+576*t*pow(tL,3)*pow(tR,2)-1968*s*t*pow(tL,3)*pow(tR,2)+2568*pow(s,2)*t*pow(tL,3)*pow(tR,2)-1584*pow(s,3)*t*pow(tL,3)*pow(tR,2)+456*pow(s,4)*t*pow(tL,3)*pow(tR,2)-48*pow(s,5)*t*pow(tL,3)*pow(tR,2)+276*s*pow(tL,4)*pow(tR,2)-844*pow(s,2)*pow(tL,4)*pow(tR,2)+728*pow(s,3)*pow(tL,4)*pow(tR,2)-228*pow(s,4)*pow(tL,4)*pow(tR,2)+24*pow(s,5)*pow(tL,4)*pow(tR,2)-864*s*pow(tR,3)+2520*pow(s,2)*pow(tR,3)-2904*pow(s,3)*pow(tR,3)+1710*pow(s,4)*pow(tR,3)-546*pow(s,5)*pow(tR,3)+90*pow(s,6)*pow(tR,3)-6*pow(s,7)*pow(tR,3)+576*t*pow(tR,3)-2256*s*t*pow(tR,3)+3616*pow(s,2)*t*pow(tR,3)-3076*pow(s,3)*t*pow(tR,3)+1504*pow(s,4)*t*pow(tR,3)-424*pow(s,5)*t*pow(tR,3)+64*pow(s,6)*t*pow(tR,3)-4*pow(s,7)*t*pow(tR,3)+2160*s*tL*pow(tR,3)-6960*pow(s,2)*tL*pow(tR,3)+7660*pow(s,3)*tL*pow(tR,3)-3852*pow(s,4)*tL*pow(tR,3)+952*pow(s,5)*tL*pow(tR,3)-108*pow(s,6)*tL*pow(tR,3)+4*pow(s,7)*tL*pow(tR,3)-1056*t*tL*pow(tR,3)+3872*s*t*tL*pow(tR,3)-5624*pow(s,2)*t*tL*pow(tR,3)+4120*pow(s,3)*t*tL*pow(tR,3)-1600*pow(s,4)*t*tL*pow(tR,3)+312*pow(s,5)*t*tL*pow(tR,3)-24*pow(s,6)*t*tL*pow(tR,3)-1920*s*pow(tL,2)*pow(tR,3)+6320*pow(s,2)*pow(tL,2)*pow(tR,3)-6228*pow(s,3)*pow(tL,2)*pow(tR,3)+2488*pow(s,4)*pow(tL,2)*pow(tR,3)-420*pow(s,5)*pow(tL,2)*pow(tR,3)+24*pow(s,6)*pow(tL,2)*pow(tR,3)+576*t*pow(tL,2)*pow(tR,3)-1968*s*t*pow(tL,2)*pow(tR,3)+2568*pow(s,2)*t*pow(tL,2)*pow(tR,3)-1584*pow(s,3)*t*pow(tL,2)*pow(tR,3)+456*pow(s,4)*t*pow(tL,2)*pow(tR,3)-48*pow(s,5)*t*pow(tL,2)*pow(tR,3)+720*s*pow(tL,3)*pow(tR,3)-2280*pow(s,2)*pow(tL,3)*pow(tR,3)+1920*pow(s,3)*pow(tL,3)*pow(tR,3)-552*pow(s,4)*pow(tL,3)*pow(tR,3)+48*pow(s,5)*pow(tL,3)*pow(tR,3)-96*t*pow(tL,3)*pow(tR,3)+304*s*t*pow(tL,3)*pow(tR,3)-352*pow(s,2)*t*pow(tL,3)*pow(tR,3)+176*pow(s,3)*t*pow(tL,3)*pow(tR,3)-32*pow(s,4)*t*pow(tL,3)*pow(tR,3)-96*s*pow(tL,4)*pow(tR,3)+280*pow(s,2)*pow(tL,4)*pow(tR,3)-192*pow(s,3)*pow(tL,4)*pow(tR,3)+32*pow(s,4)*pow(tL,4)*pow(tR,3)+144*s*pow(tR,4)-420*pow(s,2)*pow(tR,4)+484*pow(s,3)*pow(tR,4)-285*pow(s,4)*pow(tR,4)+91*pow(s,5)*pow(tR,4)-15*pow(s,6)*pow(tR,4)+pow(s,7)*pow(tR,4)-336*s*tL*pow(tR,4)+1028*pow(s,2)*tL*pow(tR,4)-1052*pow(s,3)*tL*pow(tR,4)+476*pow(s,4)*tL*pow(tR,4)-100*pow(s,5)*tL*pow(tR,4)+8*pow(s,6)*tL*pow(tR,4)+276*s*pow(tL,2)*pow(tR,4)-844*pow(s,2)*pow(tL,2)*pow(tR,4)+728*pow(s,3)*pow(tL,2)*pow(tR,4)-228*pow(s,4)*pow(tL,2)*pow(tR,4)+24*pow(s,5)*pow(tL,2)*pow(tR,4)-96*s*pow(tL,3)*pow(tR,4)+280*pow(s,2)*pow(tL,3)*pow(tR,4)-192*pow(s,3)*pow(tL,3)*pow(tR,4)+32*pow(s,4)*pow(tL,3)*pow(tR,4)+12*s*pow(tL,4)*pow(tR,4)-32*pow(s,2)*pow(tL,4)*pow(tR,4)+16*pow(s,3)*pow(tL,4)*pow(tR,4)))/24.;
		case 0*(QMax+1)+5:
			return ((-2+s)*(-1+s)*(172800*t-529920*s*t+667632*pow(s,2)*t-457992*pow(s,3)*t+188856*pow(s,4)*t-48240*pow(s,5)*t+7488*pow(s,6)*t-648*pow(s,7)*t+24*pow(s,8)*t+360000*pow(t,2)-1104000*s*pow(t,2)+1390900*pow(s,2)*pow(t,2)-954150*pow(s,3)*pow(t,2)+393450*pow(s,4)*pow(t,2)-100500*pow(s,5)*pow(t,2)+15600*pow(s,6)*pow(t,2)-1350*pow(s,7)*pow(t,2)+50*pow(s,8)*pow(t,2)+252000*pow(t,3)-772800*s*pow(t,3)+973630*pow(s,2)*pow(t,3)-667905*pow(s,3)*pow(t,3)+275415*pow(s,4)*pow(t,3)-70350*pow(s,5)*pow(t,3)+10920*pow(s,6)*pow(t,3)-945*pow(s,7)*pow(t,3)+35*pow(s,8)*pow(t,3)+72000*pow(t,4)-220800*s*pow(t,4)+278180*pow(s,2)*pow(t,4)-190830*pow(s,3)*pow(t,4)+78690*pow(s,4)*pow(t,4)-20100*pow(s,5)*pow(t,4)+3120*pow(s,6)*pow(t,4)-270*pow(s,7)*pow(t,4)+10*pow(s,8)*pow(t,4)+7200*pow(t,5)-22080*s*pow(t,5)+27818*pow(s,2)*pow(t,5)-19083*pow(s,3)*pow(t,5)+7869*pow(s,4)*pow(t,5)-2010*pow(s,5)*pow(t,5)+312*pow(s,6)*pow(t,5)-27*pow(s,7)*pow(t,5)+pow(s,8)*pow(t,5)+34560*s*tL-99072*pow(s,2)*tL+113712*pow(s,3)*tL-68856*pow(s,4)*tL+24000*pow(s,5)*tL-4848*pow(s,6)*tL+528*pow(s,7)*tL-24*pow(s,8)*tL-360000*t*tL+1176000*s*t*tL-1597300*pow(s,2)*t*tL+1191050*pow(s,3)*t*tL-536900*pow(s,4)*t*tL+150500*pow(s,5)*t*tL-25700*pow(s,6)*t*tL+2450*pow(s,7)*t*tL-100*pow(s,8)*t*tL-504000*pow(t,2)*tL+1596000*s*pow(t,2)*tL-2091740*pow(s,2)*pow(t,2)*tL+1501640*pow(s,3)*pow(t,2)*tL-651245*pow(s,4)*pow(t,2)*tL+175700*pow(s,5)*pow(t,2)*tL-28910*pow(s,6)*pow(t,2)*tL+2660*pow(s,7)*pow(t,2)*tL-105*pow(s,8)*pow(t,2)*tL-216000*pow(t,3)*tL+676800*s*pow(t,3)*tL-875820*pow(s,2)*pow(t,3)*tL+619870*pow(s,3)*pow(t,3)*tL-264760*pow(s,4)*pow(t,3)*tL+70300*pow(s,5)*pow(t,3)*tL-11380*pow(s,6)*pow(t,3)*tL+1030*pow(s,7)*pow(t,3)*tL-40*pow(s,8)*pow(t,3)*tL-28800*pow(t,4)*tL+89760*s*pow(t,4)*tL-115400*pow(s,2)*pow(t,4)*tL+81070*pow(s,3)*pow(t,4)*tL-34345*pow(s,4)*pow(t,4)*tL+9040*pow(s,5)*pow(t,4)*tL-1450*pow(s,6)*pow(t,4)*tL+130*pow(s,7)*pow(t,4)*tL-5*pow(s,8)*pow(t,4)*tL-72000*s*pow(tL,2)+206400*pow(s,2)*pow(tL,2)-236900*pow(s,3)*pow(tL,2)+143450*pow(s,4)*pow(tL,2)-50000*pow(s,5)*pow(tL,2)+10100*pow(s,6)*pow(tL,2)-1100*pow(s,7)*pow(tL,2)+50*pow(s,8)*pow(tL,2)+252000*t*pow(tL,2)-873600*s*t*pow(tL,2)+1262590*pow(s,2)*t*pow(tL,2)-999565*pow(s,3)*t*pow(tL,2)+476245*pow(s,4)*t*pow(tL,2)-140350*pow(s,5)*t*pow(tL,2)+25060*pow(s,6)*t*pow(tL,2)-2485*pow(s,7)*t*pow(tL,2)+105*pow(s,8)*t*pow(tL,2)+216000*pow(t,2)*pow(tL,2)-705600*s*pow(t,2)*pow(tL,2)+958380*pow(s,2)*pow(t,2)*pow(tL,2)-714630*pow(s,3)*pow(t,2)*pow(tL,2)+322140*pow(s,4)*pow(t,2)*pow(tL,2)-90300*pow(s,5)*pow(t,2)*pow(tL,2)+15420*pow(s,6)*pow(t,2)*pow(tL,2)-1470*pow(s,7)*pow(t,2)*pow(tL,2)+60*pow(s,8)*pow(t,2)*pow(tL,2)+43200*pow(t,3)*pow(tL,2)-138240*s*pow(t,3)*pow(tL,2)+183420*pow(s,2)*pow(t,3)*pow(tL,2)-133450*pow(s,3)*pow(t,3)*pow(tL,2)+58690*pow(s,4)*pow(t,3)*pow(tL,2)-16060*pow(s,5)*pow(t,3)*pow(tL,2)+2680*pow(s,6)*pow(t,3)*pow(tL,2)-250*pow(s,7)*pow(t,3)*pow(tL,2)+10*pow(s,8)*pow(t,3)*pow(tL,2)+50400*s*pow(tL,3)-144480*pow(s,2)*pow(tL,3)+165830*pow(s,3)*pow(tL,3)-100415*pow(s,4)*pow(tL,3)+35000*pow(s,5)*pow(tL,3)-7070*pow(s,6)*pow(tL,3)+770*pow(s,7)*pow(tL,3)-35*pow(s,8)*pow(tL,3)-72000*t*pow(tL,3)+264000*s*t*pow(tL,3)-402020*pow(s,2)*t*pow(tL,3)+332970*pow(s,3)*t*pow(tL,3)-164760*pow(s,4)*t*pow(tL,3)+50100*pow(s,5)*t*pow(tL,3)-9180*pow(s,6)*t*pow(tL,3)+930*pow(s,7)*t*pow(tL,3)-40*pow(s,8)*t*pow(tL,3)-28800*pow(t,2)*pow(tL,3)+96960*s*pow(t,2)*pow(tL,3)-136040*pow(s,2)*pow(t,2)*pow(tL,3)+104760*pow(s,3)*pow(t,2)*pow(tL,3)-48690*pow(s,4)*pow(t,2)*pow(tL,3)+14040*pow(s,5)*pow(t,2)*pow(tL,3)-2460*pow(s,6)*pow(t,2)*pow(tL,3)+240*pow(s,7)*pow(t,2)*pow(tL,3)-10*pow(s,8)*pow(t,2)*pow(tL,3)-14400*s*pow(tL,4)+41280*pow(s,2)*pow(tL,4)-47380*pow(s,3)*pow(tL,4)+28690*pow(s,4)*pow(tL,4)-10000*pow(s,5)*pow(tL,4)+2020*pow(s,6)*pow(tL,4)-220*pow(s,7)*pow(tL,4)+10*pow(s,8)*pow(tL,4)+7200*t*pow(tL,4)-27840*s*t*pow(tL,4)+44330*pow(s,2)*t*pow(tL,4)-38035*pow(s,3)*t*pow(tL,4)+19345*pow(s,4)*t*pow(tL,4)-6010*pow(s,5)*t*pow(tL,4)+1120*pow(s,6)*t*pow(tL,4)-115*pow(s,7)*t*pow(tL,4)+5*pow(s,8)*t*pow(tL,4)+1440*s*pow(tL,5)-4128*pow(s,2)*pow(tL,5)+4738*pow(s,3)*pow(tL,5)-2869*pow(s,4)*pow(tL,5)+1000*pow(s,5)*pow(tL,5)-202*pow(s,6)*pow(tL,5)+22*pow(s,7)*pow(tL,5)-pow(s,8)*pow(tL,5)+34560*s*tR-99072*pow(s,2)*tR+113712*pow(s,3)*tR-68856*pow(s,4)*tR+24000*pow(s,5)*tR-4848*pow(s,6)*tR+528*pow(s,7)*tR-24*pow(s,8)*tR-360000*t*tR+1176000*s*t*tR-1597300*pow(s,2)*t*tR+1191050*pow(s,3)*t*tR-536900*pow(s,4)*t*tR+150500*pow(s,5)*t*tR-25700*pow(s,6)*t*tR+2450*pow(s,7)*t*tR-100*pow(s,8)*t*tR-504000*pow(t,2)*tR+1596000*s*pow(t,2)*tR-2091740*pow(s,2)*pow(t,2)*tR+1501640*pow(s,3)*pow(t,2)*tR-651245*pow(s,4)*pow(t,2)*tR+175700*pow(s,5)*pow(t,2)*tR-28910*pow(s,6)*pow(t,2)*tR+2660*pow(s,7)*pow(t,2)*tR-105*pow(s,8)*pow(t,2)*tR-216000*pow(t,3)*tR+676800*s*pow(t,3)*tR-875820*pow(s,2)*pow(t,3)*tR+619870*pow(s,3)*pow(t,3)*tR-264760*pow(s,4)*pow(t,3)*tR+70300*pow(s,5)*pow(t,3)*tR-11380*pow(s,6)*pow(t,3)*tR+1030*pow(s,7)*pow(t,3)*tR-40*pow(s,8)*pow(t,3)*tR-28800*pow(t,4)*tR+89760*s*pow(t,4)*tR-115400*pow(s,2)*pow(t,4)*tR+81070*pow(s,3)*pow(t,4)*tR-34345*pow(s,4)*pow(t,4)*tR+9040*pow(s,5)*pow(t,4)*tR-1450*pow(s,6)*pow(t,4)*tR+130*pow(s,7)*pow(t,4)*tR-5*pow(s,8)*pow(t,4)*tR-157824*s*tL*tR+507264*pow(s,2)*tL*tR-614632*pow(s,3)*tL*tR+374980*pow(s,4)*tL*tR-127120*pow(s,5)*tL*tR+24280*pow(s,6)*tL*tR-2440*pow(s,7)*tL*tR+100*pow(s,8)*tL*tR+750000*t*tL*tR-2542400*s*t*tL*tR+3581420*pow(s,2)*t*tL*tR-2751330*pow(s,3)*t*tL*tR+1262710*pow(s,4)*t*tL*tR-354720*pow(s,5)*t*tL*tR+59580*pow(s,6)*t*tL*tR-5470*pow(s,7)*t*tL*tR+210*pow(s,8)*t*tL*tR+720600*pow(t,2)*tL*tR-2282780*s*pow(t,2)*tL*tR+2984560*pow(s,2)*pow(t,2)*tL*tR-2126600*pow(s,3)*pow(t,2)*tL*tR+908570*pow(s,4)*pow(t,2)*tL*tR-239010*pow(s,5)*pow(t,2)*tL*tR+37830*pow(s,6)*pow(t,2)*tL*tR-3290*pow(s,7)*pow(t,2)*tL*tR+120*pow(s,8)*pow(t,2)*tL*tR+189000*pow(t,3)*tL*tR-579060*s*pow(t,3)*tL*tR+726960*pow(s,2)*pow(t,3)*tL*tR-494580*pow(s,3)*pow(t,3)*tL*tR+200760*pow(s,4)*pow(t,3)*tL*tR-49920*pow(s,5)*pow(t,3)*tL*tR+7420*pow(s,6)*pow(t,3)*tL*tR-600*pow(s,7)*pow(t,3)*tL*tR+20*pow(s,8)*pow(t,3)*tL*tR+11520*pow(t,4)*tL*tR-33600*s*pow(t,4)*tL*tR+39440*pow(s,2)*pow(t,4)*tL*tR-24540*pow(s,3)*pow(t,4)*tL*tR+8830*pow(s,4)*pow(t,4)*tL*tR-1850*pow(s,5)*pow(t,4)*tL*tR+210*pow(s,6)*pow(t,4)*tL*tR-10*pow(s,7)*pow(t,4)*tL*tR+229200*s*pow(tL,2)*tR-745840*pow(s,2)*pow(tL,2)*tR+889050*pow(s,3)*pow(tL,2)*tR-522985*pow(s,4)*pow(tL,2)*tR+168460*pow(s,5)*pow(tL,2)*tR-30190*pow(s,6)*pow(tL,2)*tR+2810*pow(s,7)*pow(tL,2)*tR-105*pow(s,8)*pow(tL,2)*tR-525000*t*pow(tL,2)*tR+1836200*s*t*pow(tL,2)*tR-2649140*pow(s,2)*t*pow(tL,2)*tR+2056630*pow(s,3)*t*pow(tL,2)*tR-937460*pow(s,4)*t*pow(tL,2)*tR+256400*pow(s,5)*t*pow(tL,2)*tR-41000*pow(s,6)*t*pow(tL,2)*tR+3490*pow(s,7)*t*pow(tL,2)*tR-120*pow(s,8)*t*pow(tL,2)*tR-311400*pow(t,2)*pow(tL,2)*tR+984180*s*pow(t,2)*pow(tL,2)*tR-1276080*pow(s,2)*pow(t,2)*pow(tL,2)*tR+892740*pow(s,3)*pow(t,2)*pow(tL,2)*tR-369030*pow(s,4)*pow(t,2)*pow(tL,2)*tR+91980*pow(s,5)*pow(t,2)*pow(tL,2)*tR-13380*pow(s,6)*pow(t,2)*pow(tL,2)*tR+1020*pow(s,7)*pow(t,2)*pow(tL,2)*tR-30*pow(s,8)*pow(t,2)*pow(tL,2)*tR-37800*pow(t,3)*pow(tL,2)*tR+112860*s*pow(t,3)*pow(tL,2)*tR-136260*pow(s,2)*pow(t,3)*pow(tL,2)*tR+87440*pow(s,3)*pow(t,3)*pow(tL,2)*tR-32480*pow(s,4)*pow(t,3)*pow(tL,2)*tR+7020*pow(s,5)*pow(t,3)*pow(tL,2)*tR-820*pow(s,6)*pow(t,3)*pow(tL,2)*tR+40*pow(s,7)*pow(t,3)*pow(tL,2)*tR-139560*s*pow(tL,3)*tR+446440*pow(s,2)*pow(tL,3)*tR-514440*pow(s,3)*pow(tL,3)*tR+288370*pow(s,4)*pow(tL,3)*tR-87450*pow(s,5)*pow(tL,3)*tR+14550*pow(s,6)*pow(tL,3)*tR-1230*pow(s,7)*pow(tL,3)*tR+40*pow(s,8)*pow(tL,3)*tR+150000*t*pow(tL,3)*tR-538480*s*t*pow(tL,3)*tR+787520*pow(s,2)*t*pow(tL,3)*tR-608780*pow(s,3)*t*pow(tL,3)*tR+270400*pow(s,4)*t*pow(tL,3)*tR-70220*pow(s,5)*t*pow(tL,3)*tR+10300*pow(s,6)*t*pow(tL,3)*tR-760*pow(s,7)*t*pow(tL,3)*tR+20*pow(s,8)*t*pow(tL,3)*tR+41520*pow(t,2)*pow(tL,3)*tR-130480*s*pow(t,2)*pow(tL,3)*tR+166620*pow(s,2)*pow(t,2)*pow(tL,3)*tR-112960*pow(s,3)*pow(t,2)*pow(tL,3)*tR+44100*pow(s,4)*pow(t,2)*pow(tL,3)*tR-9940*pow(s,5)*pow(t,2)*pow(tL,3)*tR+1200*pow(s,6)*pow(t,2)*pow(tL,3)*tR-60*pow(s,7)*pow(t,2)*pow(tL,3)*tR+37200*s*pow(tL,4)*tR-115640*pow(s,2)*pow(tL,4)*tR+127790*pow(s,3)*pow(tL,4)*tR-67705*pow(s,4)*pow(tL,4)*tR+19120*pow(s,5)*pow(tL,4)*tR-2890*pow(s,6)*pow(tL,4)*tR+210*pow(s,7)*pow(tL,4)*tR-5*pow(s,8)*pow(tL,4)*tR-15000*t*pow(tL,4)*tR+55000*s*t*pow(tL,4)*tR-80800*pow(s,2)*t*pow(tL,4)*tR+61380*pow(s,3)*t*pow(tL,4)*tR-26060*pow(s,4)*t*pow(tL,4)*tR+6220*pow(s,5)*t*pow(tL,4)*tR-780*pow(s,6)*t*pow(tL,4)*tR+40*pow(s,7)*t*pow(tL,4)*tR-3576*s*pow(tL,5)*tR+10736*pow(s,2)*pow(tL,5)*tR-11308*pow(s,3)*pow(tL,5)*tR+5610*pow(s,4)*pow(tL,5)*tR-1450*pow(s,5)*pow(tL,5)*tR+190*pow(s,6)*pow(tL,5)*tR-10*pow(s,7)*pow(tL,5)*tR-72000*s*pow(tR,2)+206400*pow(s,2)*pow(tR,2)-236900*pow(s,3)*pow(tR,2)+143450*pow(s,4)*pow(tR,2)-50000*pow(s,5)*pow(tR,2)+10100*pow(s,6)*pow(tR,2)-1100*pow(s,7)*pow(tR,2)+50*pow(s,8)*pow(tR,2)+252000*t*pow(tR,2)-873600*s*t*pow(tR,2)+1262590*pow(s,2)*t*pow(tR,2)-999565*pow(s,3)*t*pow(tR,2)+476245*pow(s,4)*t*pow(tR,2)-140350*pow(s,5)*t*pow(tR,2)+25060*pow(s,6)*t*pow(tR,2)-2485*pow(s,7)*t*pow(tR,2)+105*pow(s,8)*t*pow(tR,2)+216000*pow(t,2)*pow(tR,2)-705600*s*pow(t,2)*pow(tR,2)+958380*pow(s,2)*pow(t,2)*pow(tR,2)-714630*pow(s,3)*pow(t,2)*pow(tR,2)+322140*pow(s,4)*pow(t,2)*pow(tR,2)-90300*pow(s,5)*pow(t,2)*pow(tR,2)+15420*pow(s,6)*pow(t,2)*pow(tR,2)-1470*pow(s,7)*pow(t,2)*pow(tR,2)+60*pow(s,8)*pow(t,2)*pow(tR,2)+43200*pow(t,3)*pow(tR,2)-138240*s*pow(t,3)*pow(tR,2)+183420*pow(s,2)*pow(t,3)*pow(tR,2)-133450*pow(s,3)*pow(t,3)*pow(tR,2)+58690*pow(s,4)*pow(t,3)*pow(tR,2)-16060*pow(s,5)*pow(t,3)*pow(tR,2)+2680*pow(s,6)*pow(t,3)*pow(tR,2)-250*pow(s,7)*pow(t,3)*pow(tR,2)+10*pow(s,8)*pow(t,3)*pow(tR,2)+229200*s*tL*pow(tR,2)-745840*pow(s,2)*tL*pow(tR,2)+889050*pow(s,3)*tL*pow(tR,2)-522985*pow(s,4)*tL*pow(tR,2)+168460*pow(s,5)*tL*pow(tR,2)-30190*pow(s,6)*tL*pow(tR,2)+2810*pow(s,7)*tL*pow(tR,2)-105*pow(s,8)*tL*pow(tR,2)-525000*t*tL*pow(tR,2)+1836200*s*t*tL*pow(tR,2)-2649140*pow(s,2)*t*tL*pow(tR,2)+2056630*pow(s,3)*t*tL*pow(tR,2)-937460*pow(s,4)*t*tL*pow(tR,2)+256400*pow(s,5)*t*tL*pow(tR,2)-41000*pow(s,6)*t*tL*pow(tR,2)+3490*pow(s,7)*t*tL*pow(tR,2)-120*pow(s,8)*t*tL*pow(tR,2)-311400*pow(t,2)*tL*pow(tR,2)+984180*s*pow(t,2)*tL*pow(tR,2)-1276080*pow(s,2)*pow(t,2)*tL*pow(tR,2)+892740*pow(s,3)*pow(t,2)*tL*pow(tR,2)-369030*pow(s,4)*pow(t,2)*tL*pow(tR,2)+91980*pow(s,5)*pow(t,2)*tL*pow(tR,2)-13380*pow(s,6)*pow(t,2)*tL*pow(tR,2)+1020*pow(s,7)*pow(t,2)*tL*pow(tR,2)-30*pow(s,8)*pow(t,2)*tL*pow(tR,2)-37800*pow(t,3)*tL*pow(tR,2)+112860*s*pow(t,3)*tL*pow(tR,2)-136260*pow(s,2)*pow(t,3)*tL*pow(tR,2)+87440*pow(s,3)*pow(t,3)*tL*pow(tR,2)-32480*pow(s,4)*pow(t,3)*tL*pow(tR,2)+7020*pow(s,5)*pow(t,3)*tL*pow(tR,2)-820*pow(s,6)*pow(t,3)*tL*pow(tR,2)+40*pow(s,7)*pow(t,3)*tL*pow(tR,2)-270000*s*pow(tL,2)*pow(tR,2)+912240*pow(s,2)*pow(tL,2)*pow(tR,2)-1057640*pow(s,3)*pow(tL,2)*pow(tR,2)+578720*pow(s,4)*pow(tL,2)*pow(tR,2)-167380*pow(s,5)*pow(tL,2)*pow(tR,2)+26020*pow(s,6)*pow(tL,2)*pow(tR,2)-2020*pow(s,7)*pow(tL,2)*pow(tR,2)+60*pow(s,8)*pow(tL,2)*pow(tR,2)+367500*t*pow(tL,2)*pow(tR,2)-1288520*s*t*pow(tL,2)*pow(tR,2)+1834800*pow(s,2)*t*pow(tL,2)*pow(tR,2)-1373090*pow(s,3)*t*pow(tL,2)*pow(tR,2)+584310*pow(s,4)*t*pow(tL,2)*pow(tR,2)-143140*pow(s,5)*t*pow(tL,2)*pow(tR,2)+19400*pow(s,6)*t*pow(tL,2)*pow(tR,2)-1290*pow(s,7)*t*pow(tL,2)*pow(tR,2)+30*pow(s,8)*t*pow(tL,2)*pow(tR,2)+135000*pow(t,2)*pow(tL,2)*pow(tR,2)-411660*s*pow(t,2)*pow(tL,2)*pow(tR,2)+506160*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-327600*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+120720*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-25260*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+2760*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-120*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)+7560*pow(t,3)*pow(tL,2)*pow(tR,2)-21060*s*pow(t,3)*pow(tL,2)*pow(tR,2)+23040*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)-12880*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)+3920*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)-620*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)+40*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)+145500*s*pow(tL,3)*pow(tR,2)-486100*pow(s,2)*pow(tL,3)*pow(tR,2)+532600*pow(s,3)*pow(tL,3)*pow(tR,2)-264890*pow(s,4)*pow(tL,3)*pow(tR,2)+67080*pow(s,5)*pow(tL,3)*pow(tR,2)-8700*pow(s,6)*pow(tL,3)*pow(tR,2)+520*pow(s,7)*pow(tL,3)*pow(tR,2)-10*pow(s,8)*pow(tL,3)*pow(tR,2)-105000*t*pow(tL,3)*pow(tR,2)+367000*s*t*pow(tL,3)*pow(tR,2)-510800*pow(s,2)*t*pow(tL,3)*pow(tR,2)+362820*pow(s,3)*t*pow(tL,3)*pow(tR,2)-140500*pow(s,4)*t*pow(tL,3)*pow(tR,2)+29420*pow(s,5)*t*pow(tL,3)*pow(tR,2)-3060*pow(s,6)*t*pow(tL,3)*pow(tR,2)+120*pow(s,7)*t*pow(tL,3)*pow(tR,2)-18000*pow(t,2)*pow(tL,3)*pow(tR,2)+52800*s*pow(t,2)*pow(tL,3)*pow(tR,2)-61140*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)+36060*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)-11460*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)+1860*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)-120*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)-36000*s*pow(tL,4)*pow(tR,2)+115800*pow(s,2)*pow(tL,4)*pow(tR,2)-117860*pow(s,3)*pow(tL,4)*pow(tR,2)+52160*pow(s,4)*pow(tL,4)*pow(tR,2)-11180*pow(s,5)*pow(tL,4)*pow(tR,2)+1120*pow(s,6)*pow(tL,4)*pow(tR,2)-40*pow(s,7)*pow(tL,4)*pow(tR,2)+10500*t*pow(tL,4)*pow(tR,2)-36400*s*t*pow(tL,4)*pow(tR,2)+49080*pow(s,2)*t*pow(tL,4)*pow(tR,2)-32580*pow(s,3)*t*pow(tL,4)*pow(tR,2)+11140*pow(s,4)*t*pow(tL,4)*pow(tR,2)-1860*pow(s,5)*t*pow(tL,4)*pow(tR,2)+120*pow(s,6)*t*pow(tL,4)*pow(tR,2)+3300*s*pow(tL,5)*pow(tR,2)-10060*pow(s,2)*pow(tL,5)*pow(tR,2)+9380*pow(s,3)*pow(tL,5)*pow(tR,2)-3600*pow(s,4)*pow(tL,5)*pow(tR,2)+620*pow(s,5)*pow(tL,5)*pow(tR,2)-40*pow(s,6)*pow(tL,5)*pow(tR,2)+50400*s*pow(tR,3)-144480*pow(s,2)*pow(tR,3)+165830*pow(s,3)*pow(tR,3)-100415*pow(s,4)*pow(tR,3)+35000*pow(s,5)*pow(tR,3)-7070*pow(s,6)*pow(tR,3)+770*pow(s,7)*pow(tR,3)-35*pow(s,8)*pow(tR,3)-72000*t*pow(tR,3)+264000*s*t*pow(tR,3)-402020*pow(s,2)*t*pow(tR,3)+332970*pow(s,3)*t*pow(tR,3)-164760*pow(s,4)*t*pow(tR,3)+50100*pow(s,5)*t*pow(tR,3)-9180*pow(s,6)*t*pow(tR,3)+930*pow(s,7)*t*pow(tR,3)-40*pow(s,8)*t*pow(tR,3)-28800*pow(t,2)*pow(tR,3)+96960*s*pow(t,2)*pow(tR,3)-136040*pow(s,2)*pow(t,2)*pow(tR,3)+104760*pow(s,3)*pow(t,2)*pow(tR,3)-48690*pow(s,4)*pow(t,2)*pow(tR,3)+14040*pow(s,5)*pow(t,2)*pow(tR,3)-2460*pow(s,6)*pow(t,2)*pow(tR,3)+240*pow(s,7)*pow(t,2)*pow(tR,3)-10*pow(s,8)*pow(t,2)*pow(tR,3)-139560*s*tL*pow(tR,3)+446440*pow(s,2)*tL*pow(tR,3)-514440*pow(s,3)*tL*pow(tR,3)+288370*pow(s,4)*tL*pow(tR,3)-87450*pow(s,5)*tL*pow(tR,3)+14550*pow(s,6)*tL*pow(tR,3)-1230*pow(s,7)*tL*pow(tR,3)+40*pow(s,8)*tL*pow(tR,3)+150000*t*tL*pow(tR,3)-538480*s*t*tL*pow(tR,3)+787520*pow(s,2)*t*tL*pow(tR,3)-608780*pow(s,3)*t*tL*pow(tR,3)+270400*pow(s,4)*t*tL*pow(tR,3)-70220*pow(s,5)*t*tL*pow(tR,3)+10300*pow(s,6)*t*tL*pow(tR,3)-760*pow(s,7)*t*tL*pow(tR,3)+20*pow(s,8)*t*tL*pow(tR,3)+41520*pow(t,2)*tL*pow(tR,3)-130480*s*pow(t,2)*tL*pow(tR,3)+166620*pow(s,2)*pow(t,2)*tL*pow(tR,3)-112960*pow(s,3)*pow(t,2)*tL*pow(tR,3)+44100*pow(s,4)*pow(t,2)*tL*pow(tR,3)-9940*pow(s,5)*pow(t,2)*tL*pow(tR,3)+1200*pow(s,6)*pow(t,2)*tL*pow(tR,3)-60*pow(s,7)*pow(t,2)*tL*pow(tR,3)+145500*s*pow(tL,2)*pow(tR,3)-486100*pow(s,2)*pow(tL,2)*pow(tR,3)+532600*pow(s,3)*pow(tL,2)*pow(tR,3)-264890*pow(s,4)*pow(tL,2)*pow(tR,3)+67080*pow(s,5)*pow(tL,2)*pow(tR,3)-8700*pow(s,6)*pow(tL,2)*pow(tR,3)+520*pow(s,7)*pow(tL,2)*pow(tR,3)-10*pow(s,8)*pow(tL,2)*pow(tR,3)-105000*t*pow(tL,2)*pow(tR,3)+367000*s*t*pow(tL,2)*pow(tR,3)-510800*pow(s,2)*t*pow(tL,2)*pow(tR,3)+362820*pow(s,3)*t*pow(tL,2)*pow(tR,3)-140500*pow(s,4)*t*pow(tL,2)*pow(tR,3)+29420*pow(s,5)*t*pow(tL,2)*pow(tR,3)-3060*pow(s,6)*t*pow(tL,2)*pow(tR,3)+120*pow(s,7)*t*pow(tL,2)*pow(tR,3)-18000*pow(t,2)*pow(tL,2)*pow(tR,3)+52800*s*pow(t,2)*pow(tL,2)*pow(tR,3)-61140*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)+36060*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)-11460*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)+1860*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)-120*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)-71400*s*pow(tL,3)*pow(tR,3)+237200*pow(s,2)*pow(tL,3)*pow(tR,3)-239280*pow(s,3)*pow(tL,3)*pow(tR,3)+101900*pow(s,4)*pow(tL,3)*pow(tR,3)-20420*pow(s,5)*pow(tL,3)*pow(tR,3)+1860*pow(s,6)*pow(tL,3)*pow(tR,3)-60*pow(s,7)*pow(tL,3)*pow(tR,3)+30000*t*pow(tL,3)*pow(tR,3)-101600*s*t*pow(tL,3)*pow(tR,3)+133440*pow(s,2)*t*pow(tL,3)*pow(tR,3)-85640*pow(s,3)*t*pow(tL,3)*pow(tR,3)+27840*pow(s,4)*t*pow(tL,3)*pow(tR,3)-4280*pow(s,5)*t*pow(tL,3)*pow(tR,3)+240*pow(s,6)*t*pow(tL,3)*pow(tR,3)+2400*pow(t,2)*pow(tL,3)*pow(tR,3)-6560*s*pow(t,2)*pow(tL,3)*pow(tR,3)+6840*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)-3440*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)+840*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)-80*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)+16500*s*pow(tL,4)*pow(tR,3)-52700*pow(s,2)*pow(tL,4)*pow(tR,3)+47780*pow(s,3)*pow(tL,4)*pow(tR,3)-16680*pow(s,4)*pow(tL,4)*pow(tR,3)+2420*pow(s,5)*pow(tL,4)*pow(tR,3)-120*pow(s,6)*pow(tL,4)*pow(tR,3)-3000*t*pow(tL,4)*pow(tR,3)+9800*s*t*pow(tL,4)*pow(tR,3)-12040*pow(s,2)*t*pow(tL,4)*pow(tR,3)+6840*pow(s,3)*t*pow(tL,4)*pow(tR,3)-1760*pow(s,4)*t*pow(tL,4)*pow(tR,3)+160*pow(s,5)*t*pow(tL,4)*pow(tR,3)-1440*s*pow(tL,5)*pow(tR,3)+4320*pow(s,2)*pow(tL,5)*pow(tR,3)-3440*pow(s,3)*pow(tL,5)*pow(tR,3)+920*pow(s,4)*pow(tL,5)*pow(tR,3)-80*pow(s,5)*pow(tL,5)*pow(tR,3)-14400*s*pow(tR,4)+41280*pow(s,2)*pow(tR,4)-47380*pow(s,3)*pow(tR,4)+28690*pow(s,4)*pow(tR,4)-10000*pow(s,5)*pow(tR,4)+2020*pow(s,6)*pow(tR,4)-220*pow(s,7)*pow(tR,4)+10*pow(s,8)*pow(tR,4)+7200*t*pow(tR,4)-27840*s*t*pow(tR,4)+44330*pow(s,2)*t*pow(tR,4)-38035*pow(s,3)*t*pow(tR,4)+19345*pow(s,4)*t*pow(tR,4)-6010*pow(s,5)*t*pow(tR,4)+1120*pow(s,6)*t*pow(tR,4)-115*pow(s,7)*t*pow(tR,4)+5*pow(s,8)*t*pow(tR,4)+37200*s*tL*pow(tR,4)-115640*pow(s,2)*tL*pow(tR,4)+127790*pow(s,3)*tL*pow(tR,4)-67705*pow(s,4)*tL*pow(tR,4)+19120*pow(s,5)*tL*pow(tR,4)-2890*pow(s,6)*tL*pow(tR,4)+210*pow(s,7)*tL*pow(tR,4)-5*pow(s,8)*tL*pow(tR,4)-15000*t*tL*pow(tR,4)+55000*s*t*tL*pow(tR,4)-80800*pow(s,2)*t*tL*pow(tR,4)+61380*pow(s,3)*t*tL*pow(tR,4)-26060*pow(s,4)*t*tL*pow(tR,4)+6220*pow(s,5)*t*tL*pow(tR,4)-780*pow(s,6)*t*tL*pow(tR,4)+40*pow(s,7)*t*tL*pow(tR,4)-36000*s*pow(tL,2)*pow(tR,4)+115800*pow(s,2)*pow(tL,2)*pow(tR,4)-117860*pow(s,3)*pow(tL,2)*pow(tR,4)+52160*pow(s,4)*pow(tL,2)*pow(tR,4)-11180*pow(s,5)*pow(tL,2)*pow(tR,4)+1120*pow(s,6)*pow(tL,2)*pow(tR,4)-40*pow(s,7)*pow(tL,2)*pow(tR,4)+10500*t*pow(tL,2)*pow(tR,4)-36400*s*t*pow(tL,2)*pow(tR,4)+49080*pow(s,2)*t*pow(tL,2)*pow(tR,4)-32580*pow(s,3)*t*pow(tL,2)*pow(tR,4)+11140*pow(s,4)*t*pow(tL,2)*pow(tR,4)-1860*pow(s,5)*t*pow(tL,2)*pow(tR,4)+120*pow(s,6)*t*pow(tL,2)*pow(tR,4)+16500*s*pow(tL,3)*pow(tR,4)-52700*pow(s,2)*pow(tL,3)*pow(tR,4)+47780*pow(s,3)*pow(tL,3)*pow(tR,4)-16680*pow(s,4)*pow(tL,3)*pow(tR,4)+2420*pow(s,5)*pow(tL,3)*pow(tR,4)-120*pow(s,6)*pow(tL,3)*pow(tR,4)-3000*t*pow(tL,3)*pow(tR,4)+9800*s*t*pow(tL,3)*pow(tR,4)-12040*pow(s,2)*t*pow(tL,3)*pow(tR,4)+6840*pow(s,3)*t*pow(tL,3)*pow(tR,4)-1760*pow(s,4)*t*pow(tL,3)*pow(tR,4)+160*pow(s,5)*t*pow(tL,3)*pow(tR,4)-3600*s*pow(tL,4)*pow(tR,4)+11040*pow(s,2)*pow(tL,4)*pow(tR,4)-8640*pow(s,3)*pow(tL,4)*pow(tR,4)+2160*pow(s,4)*pow(tL,4)*pow(tR,4)-160*pow(s,5)*pow(tL,4)*pow(tR,4)+300*t*pow(tL,4)*pow(tR,4)-920*s*t*pow(tL,4)*pow(tR,4)+1020*pow(s,2)*t*pow(tL,4)*pow(tR,4)-480*pow(s,3)*t*pow(tL,4)*pow(tR,4)+80*pow(s,4)*t*pow(tL,4)*pow(tR,4)+300*s*pow(tL,5)*pow(tR,4)-860*pow(s,2)*pow(tL,5)*pow(tR,4)+560*pow(s,3)*pow(tL,5)*pow(tR,4)-80*pow(s,4)*pow(tL,5)*pow(tR,4)+1440*s*pow(tR,5)-4128*pow(s,2)*pow(tR,5)+4738*pow(s,3)*pow(tR,5)-2869*pow(s,4)*pow(tR,5)+1000*pow(s,5)*pow(tR,5)-202*pow(s,6)*pow(tR,5)+22*pow(s,7)*pow(tR,5)-pow(s,8)*pow(tR,5)-3576*s*tL*pow(tR,5)+10736*pow(s,2)*tL*pow(tR,5)-11308*pow(s,3)*tL*pow(tR,5)+5610*pow(s,4)*tL*pow(tR,5)-1450*pow(s,5)*tL*pow(tR,5)+190*pow(s,6)*tL*pow(tR,5)-10*pow(s,7)*tL*pow(tR,5)+3300*s*pow(tL,2)*pow(tR,5)-10060*pow(s,2)*pow(tL,2)*pow(tR,5)+9380*pow(s,3)*pow(tL,2)*pow(tR,5)-3600*pow(s,4)*pow(tL,2)*pow(tR,5)+620*pow(s,5)*pow(tL,2)*pow(tR,5)-40*pow(s,6)*pow(tL,2)*pow(tR,5)-1440*s*pow(tL,3)*pow(tR,5)+4320*pow(s,2)*pow(tL,3)*pow(tR,5)-3440*pow(s,3)*pow(tL,3)*pow(tR,5)+920*pow(s,4)*pow(tL,3)*pow(tR,5)-80*pow(s,5)*pow(tL,3)*pow(tR,5)+300*s*pow(tL,4)*pow(tR,5)-860*pow(s,2)*pow(tL,4)*pow(tR,5)+560*pow(s,3)*pow(tL,4)*pow(tR,5)-80*pow(s,4)*pow(tL,4)*pow(tR,5)-24*s*pow(tL,5)*pow(tR,5)+64*pow(s,2)*pow(tL,5)*pow(tR,5)-32*pow(s,3)*pow(tL,5)*pow(tR,5)))/120.;
		case 0*(QMax+1)+6:
			return ((-2+s)*(-1+s)*(31104000*t-105753600*s*t+152832960*pow(s,2)*t-125146080*pow(s,3)*t+64811760*pow(s,4)*t-22304520*pow(s,5)*t+5186520*pow(s,6)*t-807120*pow(s,7)*t+80640*pow(s,8)*t-4680*pow(s,9)*t+120*pow(s,10)*t+71020800*pow(t,2)-241470720*s*pow(t,2)+348968592*pow(s,2)*pow(t,2)-285750216*pow(s,3)*pow(t,2)+147986852*pow(s,4)*pow(t,2)-50928654*pow(s,5)*pow(t,2)+11842554*pow(s,6)*pow(t,2)-1842924*pow(s,7)*pow(t,2)+184128*pow(s,8)*pow(t,2)-10686*pow(s,9)*pow(t,2)+274*pow(s,10)*pow(t,2)+58320000*pow(t,3)-198288000*s*pow(t,3)+286561800*pow(s,2)*pow(t,3)-234648900*pow(s,3)*pow(t,3)+121522050*pow(s,4)*pow(t,3)-41820975*pow(s,5)*pow(t,3)+9724725*pow(s,6)*pow(t,3)-1513350*pow(s,7)*pow(t,3)+151200*pow(s,8)*pow(t,3)-8775*pow(s,9)*pow(t,3)+225*pow(s,10)*pow(t,3)+22032000*pow(t,4)-74908800*s*pow(t,4)+108256680*pow(s,2)*pow(t,4)-88645140*pow(s,3)*pow(t,4)+45908330*pow(s,4)*pow(t,4)-15799035*pow(s,5)*pow(t,4)+3673785*pow(s,6)*pow(t,4)-571710*pow(s,7)*pow(t,4)+57120*pow(s,8)*pow(t,4)-3315*pow(s,9)*pow(t,4)+85*pow(s,10)*pow(t,4)+3888000*pow(t,5)-13219200*s*pow(t,5)+19104120*pow(s,2)*pow(t,5)-15643260*pow(s,3)*pow(t,5)+8101470*pow(s,4)*pow(t,5)-2788065*pow(s,5)*pow(t,5)+648315*pow(s,6)*pow(t,5)-100890*pow(s,7)*pow(t,5)+10080*pow(s,8)*pow(t,5)-585*pow(s,9)*pow(t,5)+15*pow(s,10)*pow(t,5)+259200*pow(t,6)-881280*s*pow(t,6)+1273608*pow(s,2)*pow(t,6)-1042884*pow(s,3)*pow(t,6)+540098*pow(s,4)*pow(t,6)-185871*pow(s,5)*pow(t,6)+43221*pow(s,6)*pow(t,6)-6726*pow(s,7)*pow(t,6)+672*pow(s,8)*pow(t,6)-39*pow(s,9)*pow(t,6)+pow(s,10)*pow(t,6)+5184000*s*tL-16761600*pow(s,2)*tL+22678560*pow(s,3)*tL-17077920*pow(s,4)*tL+7955640*pow(s,5)*tL-2391480*pow(s,6)*tL+465840*pow(s,7)*tL-56880*pow(s,8)*tL+3960*pow(s,9)*tL-120*pow(s,10)*tL-71020800*t*tL+253307520*s*t*tL-387240912*pow(s,2)*t*tL+337532928*pow(s,3)*t*tL-186981436*pow(s,4)*t*tL+69094032*pow(s,5)*t*tL-17303100*pow(s,6)*t*tL+2906592*pow(s,7)*t*tL-314004*pow(s,8)*t*tL+19728*pow(s,9)*t*tL-548*pow(s,10)*t*tL-116640000*pow(t,2)*tL+406296000*s*pow(t,2)*tL-604551600*pow(s,2)*pow(t,2)*tL+511820100*pow(s,3)*pow(t,2)*tL-275065200*pow(s,4)*pow(t,2)*tL+98558775*pow(s,5)*pow(t,2)*tL-23933475*pow(s,6)*pow(t,2)*tL+3900150*pow(s,7)*pow(t,2)*tL-409050*pow(s,8)*pow(t,2)*tL+24975*pow(s,9)*pow(t,2)*tL-675*pow(s,10)*pow(t,2)*tL-66096000*pow(t,3)*tL+228398400*s*pow(t,3)*tL-336642840*pow(s,2)*pow(t,3)*tL+281999400*pow(s,3)*pow(t,3)*tL-149821850*pow(s,4)*pow(t,3)*tL+53032350*pow(s,5)*pow(t,3)*tL-12715320*pow(s,6)*pow(t,3)*tL+2045100*pow(s,7)*pow(t,3)*tL-211650*pow(s,8)*pow(t,3)*tL+12750*pow(s,9)*pow(t,3)*tL-340*pow(s,10)*pow(t,3)*tL-15552000*pow(t,4)*tL+53524800*s*pow(t,4)*tL-78511680*pow(s,2)*pow(t,4)*tL+65407860*pow(s,3)*pow(t,4)*tL-34540620*pow(s,4)*pow(t,4)*tL+12146715*pow(s,5)*pow(t,4)*tL-2892195*pow(s,6)*pow(t,4)*tL+461790*pow(s,7)*pow(t,4)*tL-47430*pow(s,8)*pow(t,4)*tL+2835*pow(s,9)*pow(t,4)*tL-75*pow(s,10)*pow(t,4)*tL-1296000*pow(t,5)*tL+4449600*s*pow(t,5)*tL-6507720*pow(s,2)*pow(t,5)*tL+5403408*pow(s,3)*pow(t,5)*tL-2842806*pow(s,4)*pow(t,5)*tL+995652*pow(s,5)*pow(t,5)*tL-236034*pow(s,6)*pow(t,5)*tL+37512*pow(s,7)*pow(t,5)*tL-3834*pow(s,8)*pow(t,5)*tL+228*pow(s,9)*pow(t,5)*tL-6*pow(s,10)*pow(t,5)*tL-11836800*s*pow(tL,2)+38272320*pow(s,2)*pow(tL,2)-51782712*pow(s,3)*pow(tL,2)+38994584*pow(s,4)*pow(tL,2)-18165378*pow(s,5)*pow(tL,2)+5460546*pow(s,6)*pow(tL,2)-1063668*pow(s,7)*pow(tL,2)+129876*pow(s,8)*pow(tL,2)-9042*pow(s,9)*pow(tL,2)+274*pow(s,10)*pow(tL,2)+58320000*t*pow(tL,2)-217728000*s*t*pow(tL,2)+349417800*pow(s,2)*t*pow(tL,2)-319693500*pow(s,3)*t*pow(tL,2)+185564250*pow(s,4)*t*pow(tL,2)-71654625*pow(s,5)*t*pow(tL,2)+18692775*pow(s,6)*t*pow(tL,2)-3260250*pow(s,7)*t*pow(tL,2)+364500*pow(s,8)*t*pow(tL,2)-23625*pow(s,9)*t*pow(tL,2)+675*pow(s,10)*t*pow(tL,2)+66096000*pow(t,2)*pow(tL,2)-235742400*s*pow(t,2)*pow(tL,2)+360388440*pow(s,2)*pow(t,2)*pow(tL,2)-314127360*pow(s,3)*pow(t,2)*pow(tL,2)+174015570*pow(s,4)*pow(t,2)*pow(tL,2)-64302840*pow(s,5)*pow(t,2)*pow(tL,2)+16103250*pow(s,6)*pow(t,2)*pow(tL,2)-2705040*pow(s,7)*pow(t,2)*pow(tL,2)+292230*pow(s,8)*pow(t,2)*pow(tL,2)-18360*pow(s,9)*pow(t,2)*pow(tL,2)+510*pow(s,10)*pow(t,2)*pow(tL,2)+23328000*pow(t,3)*pow(tL,2)-81907200*s*pow(t,3)*pow(tL,2)+123005520*pow(s,2)*pow(t,3)*pow(tL,2)-105198840*pow(s,3)*pow(t,3)*pow(tL,2)+57147780*pow(s,4)*pow(t,3)*pow(tL,2)-20706210*pow(s,5)*pow(t,3)*pow(tL,2)+5085630*pow(s,6)*pow(t,3)*pow(tL,2)-838260*pow(s,7)*pow(t,3)*pow(tL,2)+88920*pow(s,8)*pow(t,3)*pow(tL,2)-5490*pow(s,9)*pow(t,3)*pow(tL,2)+150*pow(s,10)*pow(t,3)*pow(tL,2)+2592000*pow(t,4)*pow(tL,2)-9028800*s*pow(t,4)*pow(tL,2)+13434480*pow(s,2)*pow(t,4)*pow(tL,2)-11373780*pow(s,3)*pow(t,4)*pow(tL,2)+6112560*pow(s,4)*pow(t,4)*pow(tL,2)-2190195*pow(s,5)*pow(t,4)*pow(tL,2)+531855*pow(s,6)*pow(t,4)*pow(tL,2)-86670*pow(s,7)*pow(t,4)*pow(tL,2)+9090*pow(s,8)*pow(t,4)*pow(tL,2)-555*pow(s,9)*pow(t,4)*pow(tL,2)+15*pow(s,10)*pow(t,4)*pow(tL,2)+9720000*s*pow(tL,3)-31428000*pow(s,2)*pow(tL,3)+42522300*pow(s,3)*pow(tL,3)-32021100*pow(s,4)*pow(tL,3)+14916825*pow(s,5)*pow(tL,3)-4484025*pow(s,6)*pow(tL,3)+873450*pow(s,7)*pow(tL,3)-106650*pow(s,8)*pow(tL,3)+7425*pow(s,9)*pow(tL,3)-225*pow(s,10)*pow(tL,3)-22032000*t*pow(tL,3)+85924800*s*t*pow(tL,3)-143875080*pow(s,2)*t*pow(tL,3)+136837080*pow(s,3)*t*pow(tL,3)-82198910*pow(s,4)*t*pow(tL,3)+32704770*pow(s,5)*t*pow(tL,3)-8755680*pow(s,6)*t*pow(tL,3)+1561620*pow(s,7)*t*pow(tL,3)-177990*pow(s,8)*t*pow(tL,3)+11730*pow(s,9)*t*pow(tL,3)-340*pow(s,10)*t*pow(tL,3)-15552000*pow(t,2)*pow(tL,3)+56764800*s*pow(t,2)*pow(tL,3)-88987680*pow(s,2)*pow(t,2)*pow(tL,3)+79581960*pow(s,3)*pow(t,2)*pow(tL,3)-45214320*pow(s,4)*pow(t,2)*pow(tL,3)+17118990*pow(s,5)*pow(t,2)*pow(tL,3)-4386870*pow(s,6)*pow(t,2)*pow(tL,3)+752940*pow(s,7)*pow(t,2)*pow(tL,3)-82980*pow(s,8)*pow(t,2)*pow(tL,3)+5310*pow(s,9)*pow(t,2)*pow(tL,3)-150*pow(s,10)*pow(t,2)*pow(tL,3)-2592000*pow(t,3)*pow(tL,3)+9244800*s*pow(t,3)*pow(tL,3)-14132880*pow(s,2)*pow(t,3)*pow(tL,3)+12318720*pow(s,3)*pow(t,3)*pow(tL,3)-6824140*pow(s,4)*pow(t,3)*pow(tL,3)+2521680*pow(s,5)*pow(t,3)*pow(tL,3)-631500*pow(s,6)*pow(t,3)*pow(tL,3)+106080*pow(s,7)*pow(t,3)*pow(tL,3)-11460*pow(s,8)*pow(t,3)*pow(tL,3)+720*pow(s,9)*pow(t,3)*pow(tL,3)-20*pow(s,10)*pow(t,3)*pow(tL,3)-3672000*s*pow(tL,4)+11872800*pow(s,2)*pow(tL,4)-16063980*pow(s,3)*pow(tL,4)+12096860*pow(s,4)*pow(tL,4)-5635245*pow(s,5)*pow(tL,4)+1693965*pow(s,6)*pow(tL,4)-329970*pow(s,7)*pow(tL,4)+40290*pow(s,8)*pow(tL,4)-2805*pow(s,9)*pow(tL,4)+85*pow(s,10)*pow(tL,4)+3888000*t*pow(tL,4)-15811200*s*t*pow(tL,4)+27484920*pow(s,2)*t*pow(tL,4)-26982540*pow(s,3)*t*pow(tL,4)+16640430*pow(s,4)*t*pow(tL,4)-6765885*pow(s,5)*t*pow(tL,4)+1844055*pow(s,6)*t*pow(tL,4)-333810*pow(s,7)*t*pow(tL,4)+38520*pow(s,8)*t*pow(tL,4)-2565*pow(s,9)*t*pow(tL,4)+75*pow(s,10)*t*pow(tL,4)+1296000*pow(t,2)*pow(tL,4)-4838400*s*pow(t,2)*pow(tL,4)+7764840*pow(s,2)*pow(t,2)*pow(tL,4)-7104300*pow(s,3)*pow(t,2)*pow(tL,4)+4123650*pow(s,4)*pow(t,2)*pow(tL,4)-1592325*pow(s,5)*pow(t,2)*pow(tL,4)+415395*pow(s,6)*pow(t,2)*pow(tL,4)-72450*pow(s,7)*pow(t,2)*pow(tL,4)+8100*pow(s,8)*pow(t,2)*pow(tL,4)-525*pow(s,9)*pow(t,2)*pow(tL,4)+15*pow(s,10)*pow(t,2)*pow(tL,4)+648000*s*pow(tL,5)-2095200*pow(s,2)*pow(tL,5)+2834820*pow(s,3)*pow(tL,5)-2134740*pow(s,4)*pow(tL,5)+994455*pow(s,5)*pow(tL,5)-298935*pow(s,6)*pow(tL,5)+58230*pow(s,7)*pow(tL,5)-7110*pow(s,8)*pow(tL,5)+495*pow(s,9)*pow(tL,5)-15*pow(s,10)*pow(tL,5)-259200*t*pow(tL,5)+1097280*s*t*pow(tL,5)-1972008*pow(s,2)*t*pow(tL,5)+1987824*pow(s,3)*t*pow(tL,5)-1251678*pow(s,4)*t*pow(tL,5)+517356*pow(s,5)*t*pow(tL,5)-142866*pow(s,6)*t*pow(tL,5)+26136*pow(s,7)*t*pow(tL,5)-3042*pow(s,8)*t*pow(tL,5)+204*pow(s,9)*t*pow(tL,5)-6*pow(s,10)*t*pow(tL,5)-43200*s*pow(tL,6)+139680*pow(s,2)*pow(tL,6)-188988*pow(s,3)*pow(tL,6)+142316*pow(s,4)*pow(tL,6)-66297*pow(s,5)*pow(tL,6)+19929*pow(s,6)*pow(tL,6)-3882*pow(s,7)*pow(tL,6)+474*pow(s,8)*pow(tL,6)-33*pow(s,9)*pow(tL,6)+pow(s,10)*pow(tL,6)+5184000*s*tR-16761600*pow(s,2)*tR+22678560*pow(s,3)*tR-17077920*pow(s,4)*tR+7955640*pow(s,5)*tR-2391480*pow(s,6)*tR+465840*pow(s,7)*tR-56880*pow(s,8)*tR+3960*pow(s,9)*tR-120*pow(s,10)*tR-71020800*t*tR+253307520*s*t*tR-387240912*pow(s,2)*t*tR+337532928*pow(s,3)*t*tR-186981436*pow(s,4)*t*tR+69094032*pow(s,5)*t*tR-17303100*pow(s,6)*t*tR+2906592*pow(s,7)*t*tR-314004*pow(s,8)*t*tR+19728*pow(s,9)*t*tR-548*pow(s,10)*t*tR-116640000*pow(t,2)*tR+406296000*s*pow(t,2)*tR-604551600*pow(s,2)*pow(t,2)*tR+511820100*pow(s,3)*pow(t,2)*tR-275065200*pow(s,4)*pow(t,2)*tR+98558775*pow(s,5)*pow(t,2)*tR-23933475*pow(s,6)*pow(t,2)*tR+3900150*pow(s,7)*pow(t,2)*tR-409050*pow(s,8)*pow(t,2)*tR+24975*pow(s,9)*pow(t,2)*tR-675*pow(s,10)*pow(t,2)*tR-66096000*pow(t,3)*tR+228398400*s*pow(t,3)*tR-336642840*pow(s,2)*pow(t,3)*tR+281999400*pow(s,3)*pow(t,3)*tR-149821850*pow(s,4)*pow(t,3)*tR+53032350*pow(s,5)*pow(t,3)*tR-12715320*pow(s,6)*pow(t,3)*tR+2045100*pow(s,7)*pow(t,3)*tR-211650*pow(s,8)*pow(t,3)*tR+12750*pow(s,9)*pow(t,3)*tR-340*pow(s,10)*pow(t,3)*tR-15552000*pow(t,4)*tR+53524800*s*pow(t,4)*tR-78511680*pow(s,2)*pow(t,4)*tR+65407860*pow(s,3)*pow(t,4)*tR-34540620*pow(s,4)*pow(t,4)*tR+12146715*pow(s,5)*pow(t,4)*tR-2892195*pow(s,6)*pow(t,4)*tR+461790*pow(s,7)*pow(t,4)*tR-47430*pow(s,8)*pow(t,4)*tR+2835*pow(s,9)*pow(t,4)*tR-75*pow(s,10)*pow(t,4)*tR-1296000*pow(t,5)*tR+4449600*s*pow(t,5)*tR-6507720*pow(s,2)*pow(t,5)*tR+5403408*pow(s,3)*pow(t,5)*tR-2842806*pow(s,4)*pow(t,5)*tR+995652*pow(s,5)*pow(t,5)*tR-236034*pow(s,6)*pow(t,5)*tR+37512*pow(s,7)*pow(t,5)*tR-3834*pow(s,8)*pow(t,5)*tR+228*pow(s,9)*pow(t,5)*tR-6*pow(s,10)*pow(t,5)*tR-25401600*s*tL*tR+89735040*pow(s,2)*tL*tR-128067984*pow(s,3)*tL*tR+98891488*pow(s,4)*tL*tR-46161876*pow(s,5)*tL*tR+13639092*pow(s,6)*tL*tR-2568216*pow(s,7)*tL*tR+298632*pow(s,8)*tL*tR-19524*pow(s,9)*tL*tR+548*pow(s,10)*tL*tR+162164160*t*tL*tR-597521664*s*t*tL*tR+944871552*pow(s,2)*t*tL*tR-850043648*pow(s,3)*t*tL*tR+483554712*pow(s,4)*t*tL*tR-182133374*pow(s,5)*t*tL*tR+46064850*pow(s,6)*t*tL*tR-7732376*pow(s,7)*t*tL*tR+824976*pow(s,8)*t*tL*tR-50538*pow(s,9)*t*tL*tR+1350*pow(s,10)*t*tL*tR+195618240*pow(t,2)*tL*tR-685644480*s*pow(t,2)*tL*tR+1026180000*pow(s,2)*pow(t,2)*tL*tR-872485140*pow(s,3)*pow(t,2)*tL*tR+469608570*pow(s,4)*pow(t,2)*tL*tR-167858010*pow(s,5)*pow(t,2)*tL*tR+40451490*pow(s,6)*pow(t,2)*tL*tR-6498870*pow(s,7)*pow(t,2)*tL*tR+666600*pow(s,8)*pow(t,2)*tL*tR-39420*pow(s,9)*pow(t,2)*tL*tR+1020*pow(s,10)*pow(t,2)*tL*tR+76775040*pow(t,3)*tL*tR-263594880*s*pow(t,3)*tL*tR+385114920*pow(s,2)*pow(t,3)*tL*tR-318859420*pow(s,3)*pow(t,3)*tL*tR+166844820*pow(s,4)*pow(t,3)*tL*tR-57909220*pow(s,5)*pow(t,3)*tL*tR+13540080*pow(s,6)*pow(t,3)*tL*tR-2109280*pow(s,7)*pow(t,3)*tL*tR+209640*pow(s,8)*pow(t,3)*tL*tR-12000*pow(s,9)*pow(t,3)*tL*tR+300*pow(s,10)*pow(t,3)*tL*tR+11197440*pow(t,4)*tL*tR-37800000*s*pow(t,4)*tL*tR+54092160*pow(s,2)*pow(t,4)*tL*tR-43710900*pow(s,3)*pow(t,4)*tL*tR+22243530*pow(s,4)*pow(t,4)*tL*tR-7479660*pow(s,5)*pow(t,4)*tL*tR+1686960*pow(s,6)*pow(t,4)*tL*tR-252150*pow(s,7)*pow(t,4)*tL*tR+23880*pow(s,8)*pow(t,4)*tL*tR-1290*pow(s,9)*pow(t,4)*tL*tR+30*pow(s,10)*pow(t,4)*tL*tR+432000*pow(t,5)*tL*tR-1411200*s*pow(t,5)*tL*tR+1934040*pow(s,2)*pow(t,5)*tL*tR-1478796*pow(s,3)*pow(t,5)*tL*tR+701136*pow(s,4)*pow(t,5)*tL*tR-215028*pow(s,5)*pow(t,5)*tL*tR+42840*pow(s,6)*pow(t,5)*tL*tR-5364*pow(s,7)*pow(t,5)*tL*tR+384*pow(s,8)*pow(t,5)*tL*tR-12*pow(s,9)*pow(t,5)*tL*tR+40692960*s*pow(tL,2)*tR-145747824*pow(s,2)*pow(tL,2)*tR+207298892*pow(s,3)*pow(tL,2)*tR-157587960*pow(s,4)*pow(tL,2)*tR+71744999*pow(s,5)*pow(tL,2)*tR-20516175*pow(s,6)*pow(tL,2)*tR+3713426*pow(s,7)*pow(tL,2)*tR-412326*pow(s,8)*pow(tL,2)*tR+25563*pow(s,9)*pow(tL,2)*tR-675*pow(s,10)*pow(tL,2)*tR-133164000*t*pow(tL,2)*tR+505165680*s*t*pow(tL,2)*tR-819940320*pow(s,2)*t*pow(tL,2)*tR+752230140*pow(s,3)*t*pow(tL,2)*tR-432601290*pow(s,4)*t*pow(tL,2)*tR+163103850*pow(s,5)*t*pow(tL,2)*tR-40857180*pow(s,6)*t*pow(tL,2)*tR+6717180*pow(s,7)*t*pow(tL,2)*tR-693630*pow(s,8)*t*pow(tL,2)*tR+40590*pow(s,9)*t*pow(tL,2)*tR-1020*pow(s,10)*t*pow(tL,2)*tR-112073760*pow(t,2)*pow(tL,2)*tR+394724880*s*pow(t,2)*pow(tL,2)*tR-592557240*pow(s,2)*pow(t,2)*pow(tL,2)*tR+503544300*pow(s,3)*pow(t,2)*pow(tL,2)*tR-269492880*pow(s,4)*pow(t,2)*pow(tL,2)*tR+95131380*pow(s,5)*pow(t,2)*pow(tL,2)*tR-22445460*pow(s,6)*pow(t,2)*pow(tL,2)*tR+3492450*pow(s,7)*pow(t,2)*pow(tL,2)*tR-342210*pow(s,8)*pow(t,2)*pow(tL,2)*tR+18990*pow(s,9)*pow(t,2)*pow(tL,2)*tR-450*pow(s,10)*pow(t,2)*pow(tL,2)*tR-27371520*pow(t,3)*pow(tL,2)*tR+93286080*s*pow(t,3)*pow(tL,2)*tR-134803440*pow(s,2)*pow(t,3)*pow(tL,2)*tR+109851840*pow(s,3)*pow(t,3)*pow(tL,2)*tR-56202420*pow(s,4)*pow(t,3)*pow(tL,2)*tR+18905340*pow(s,5)*pow(t,3)*pow(tL,2)*tR-4233000*pow(s,6)*pow(t,3)*pow(tL,2)*tR+621060*pow(s,7)*pow(t,3)*pow(tL,2)*tR-56760*pow(s,8)*pow(t,3)*pow(tL,2)*tR+2880*pow(s,9)*pow(t,3)*pow(tL,2)*tR-60*pow(s,10)*pow(t,3)*pow(tL,2)*tR-1866240*pow(t,4)*pow(tL,2)*tR+6168960*s*pow(t,4)*pow(tL,2)*tR-8575200*pow(s,2)*pow(t,4)*pow(tL,2)*tR+6661800*pow(s,3)*pow(t,4)*pow(tL,2)*tR-3213120*pow(s,4)*pow(t,4)*pow(tL,2)*tR+1003230*pow(s,5)*pow(t,4)*pow(tL,2)*tR-203550*pow(s,6)*pow(t,4)*pow(tL,2)*tR+25950*pow(s,7)*pow(t,4)*pow(tL,2)*tR-1890*pow(s,8)*pow(t,4)*pow(tL,2)*tR+60*pow(s,9)*pow(t,4)*pow(tL,2)*tR-29106000*s*pow(tL,3)*tR+103458240*pow(s,2)*pow(tL,3)*tR-144633720*pow(s,3)*pow(tL,3)*tR+107250770*pow(s,4)*pow(tL,3)*tR-47327190*pow(s,5)*pow(tL,3)*tR+13041810*pow(s,6)*pow(tL,3)*tR-2261010*pow(s,7)*pow(tL,3)*tR+238680*pow(s,8)*pow(tL,3)*tR-13920*pow(s,9)*pow(tL,3)*tR+340*pow(s,10)*pow(tL,3)*tR+50306400*t*pow(tL,3)*tR-195871680*s*t*pow(tL,3)*tR+324263280*pow(s,2)*t*pow(tL,3)*tR-300651340*pow(s,3)*t*pow(tL,3)*tR+172912020*pow(s,4)*t*pow(tL,3)*tR-64470760*pow(s,5)*t*pow(tL,3)*tR+15782220*pow(s,6)*t*pow(tL,3)*tR-2502340*pow(s,7)*t*pow(tL,3)*tR+245220*pow(s,8)*t*pow(tL,3)*tR-13320*pow(s,9)*t*pow(tL,3)*tR+300*pow(s,10)*t*pow(tL,3)*tR+26490240*pow(t,2)*pow(tL,3)*tR-93605760*s*pow(t,2)*pow(tL,3)*tR+140528160*pow(s,2)*pow(t,2)*pow(tL,3)*tR-118777800*pow(s,3)*pow(t,2)*pow(tL,3)*tR+62749740*pow(s,4)*pow(t,2)*pow(tL,3)*tR-21645780*pow(s,5)*pow(t,2)*pow(tL,3)*tR+4923900*pow(s,6)*pow(t,2)*pow(tL,3)*tR-724920*pow(s,7)*pow(t,2)*pow(tL,3)*tR+65340*pow(s,8)*pow(t,2)*pow(tL,3)*tR-3180*pow(s,9)*pow(t,2)*pow(tL,3)*tR+60*pow(s,10)*pow(t,2)*pow(tL,3)*tR+3041280*pow(t,3)*pow(tL,3)*tR-10272960*s*pow(t,3)*pow(tL,3)*tR+14636880*pow(s,2)*pow(t,3)*pow(tL,3)*tR-11671880*pow(s,3)*pow(t,3)*pow(tL,3)*tR+5779800*pow(s,4)*pow(t,3)*pow(tL,3)*tR-1851320*pow(s,5)*pow(t,3)*pow(tL,3)*tR+384720*pow(s,6)*pow(t,3)*pow(tL,3)*tR-50120*pow(s,7)*pow(t,3)*pow(tL,3)*tR+3720*pow(s,8)*pow(t,3)*pow(tL,3)*tR-120*pow(s,9)*pow(t,3)*pow(tL,3)*tR+10256400*s*pow(tL,4)*tR-35891520*pow(s,2)*pow(tL,4)*tR+49059560*pow(s,3)*pow(tL,4)*tR-35343660*pow(s,4)*pow(tL,4)*tR+15062285*pow(s,5)*pow(tL,4)*tR-3983445*pow(s,6)*pow(tL,4)*tR+657380*pow(s,7)*pow(tL,4)*tR-65220*pow(s,8)*pow(tL,4)*tR+3495*pow(s,9)*pow(tL,4)*tR-75*pow(s,10)*pow(tL,4)*tR-8877600*t*pow(tL,4)*tR+35374320*s*t*pow(tL,4)*tR-59405040*pow(s,2)*t*pow(tL,4)*tR+55260180*pow(s,3)*t*pow(tL,4)*tR-31508490*pow(s,4)*t*pow(tL,4)*tR+11499900*pow(s,5)*t*pow(tL,4)*tR-2715930*pow(s,6)*t*pow(tL,4)*tR+407700*pow(s,7)*t*pow(tL,4)*tR-36750*pow(s,8)*t*pow(tL,4)*tR+1740*pow(s,9)*t*pow(tL,4)*tR-30*pow(s,10)*t*pow(tL,4)*tR-2207520*pow(t,2)*pow(tL,4)*tR+7812720*s*pow(t,2)*pow(tL,4)*tR-11692680*pow(s,2)*pow(t,2)*pow(tL,4)*tR+9778980*pow(s,3)*pow(t,2)*pow(tL,4)*tR-5058300*pow(s,4)*pow(t,2)*pow(tL,4)*tR+1683240*pow(s,5)*pow(t,2)*pow(tL,4)*tR-361200*pow(s,6)*pow(t,2)*pow(tL,4)*tR+48300*pow(s,7)*pow(t,2)*pow(tL,4)*tR-3660*pow(s,8)*pow(t,2)*pow(tL,4)*tR+120*pow(s,9)*pow(t,2)*pow(tL,4)*tR-1738800*s*pow(tL,5)*tR+5967360*pow(s,2)*pow(tL,5)*tR-7951488*pow(s,3)*pow(tL,5)*tR+5548566*pow(s,4)*pow(tL,5)*tR-2275092*pow(s,5)*pow(tL,5)*tR+574104*pow(s,6)*pow(tL,5)*tR-89202*pow(s,7)*pow(tL,5)*tR+8124*pow(s,8)*pow(tL,5)*tR-378*pow(s,9)*pow(tL,5)*tR+6*pow(s,10)*pow(tL,5)*tR+591840*t*pow(tL,5)*tR-2406816*s*t*pow(tL,5)*tR+4080048*pow(s,2)*t*pow(tL,5)*tR-3783516*pow(s,3)*t*pow(tL,5)*tR+2121912*pow(s,4)*t*pow(tL,5)*tR-750228*pow(s,5)*t*pow(tL,5)*tR+168240*pow(s,6)*t*pow(tL,5)*tR-23220*pow(s,7)*t*pow(tL,5)*tR+1800*pow(s,8)*t*pow(tL,5)*tR-60*pow(s,9)*t*pow(tL,5)*tR+113040*s*pow(tL,6)*tR-379536*pow(s,2)*pow(tL,6)*tR+491828*pow(s,3)*pow(tL,6)*tR-331380*pow(s,4)*pow(tL,6)*tR+130106*pow(s,5)*pow(tL,6)*tR-31050*pow(s,6)*pow(tL,6)*tR+4454*pow(s,7)*pow(tL,6)*tR-354*pow(s,8)*pow(tL,6)*tR+12*pow(s,9)*pow(tL,6)*tR-11836800*s*pow(tR,2)+38272320*pow(s,2)*pow(tR,2)-51782712*pow(s,3)*pow(tR,2)+38994584*pow(s,4)*pow(tR,2)-18165378*pow(s,5)*pow(tR,2)+5460546*pow(s,6)*pow(tR,2)-1063668*pow(s,7)*pow(tR,2)+129876*pow(s,8)*pow(tR,2)-9042*pow(s,9)*pow(tR,2)+274*pow(s,10)*pow(tR,2)+58320000*t*pow(tR,2)-217728000*s*t*pow(tR,2)+349417800*pow(s,2)*t*pow(tR,2)-319693500*pow(s,3)*t*pow(tR,2)+185564250*pow(s,4)*t*pow(tR,2)-71654625*pow(s,5)*t*pow(tR,2)+18692775*pow(s,6)*t*pow(tR,2)-3260250*pow(s,7)*t*pow(tR,2)+364500*pow(s,8)*t*pow(tR,2)-23625*pow(s,9)*t*pow(tR,2)+675*pow(s,10)*t*pow(tR,2)+66096000*pow(t,2)*pow(tR,2)-235742400*s*pow(t,2)*pow(tR,2)+360388440*pow(s,2)*pow(t,2)*pow(tR,2)-314127360*pow(s,3)*pow(t,2)*pow(tR,2)+174015570*pow(s,4)*pow(t,2)*pow(tR,2)-64302840*pow(s,5)*pow(t,2)*pow(tR,2)+16103250*pow(s,6)*pow(t,2)*pow(tR,2)-2705040*pow(s,7)*pow(t,2)*pow(tR,2)+292230*pow(s,8)*pow(t,2)*pow(tR,2)-18360*pow(s,9)*pow(t,2)*pow(tR,2)+510*pow(s,10)*pow(t,2)*pow(tR,2)+23328000*pow(t,3)*pow(tR,2)-81907200*s*pow(t,3)*pow(tR,2)+123005520*pow(s,2)*pow(t,3)*pow(tR,2)-105198840*pow(s,3)*pow(t,3)*pow(tR,2)+57147780*pow(s,4)*pow(t,3)*pow(tR,2)-20706210*pow(s,5)*pow(t,3)*pow(tR,2)+5085630*pow(s,6)*pow(t,3)*pow(tR,2)-838260*pow(s,7)*pow(t,3)*pow(tR,2)+88920*pow(s,8)*pow(t,3)*pow(tR,2)-5490*pow(s,9)*pow(t,3)*pow(tR,2)+150*pow(s,10)*pow(t,3)*pow(tR,2)+2592000*pow(t,4)*pow(tR,2)-9028800*s*pow(t,4)*pow(tR,2)+13434480*pow(s,2)*pow(t,4)*pow(tR,2)-11373780*pow(s,3)*pow(t,4)*pow(tR,2)+6112560*pow(s,4)*pow(t,4)*pow(tR,2)-2190195*pow(s,5)*pow(t,4)*pow(tR,2)+531855*pow(s,6)*pow(t,4)*pow(tR,2)-86670*pow(s,7)*pow(t,4)*pow(tR,2)+9090*pow(s,8)*pow(t,4)*pow(tR,2)-555*pow(s,9)*pow(t,4)*pow(tR,2)+15*pow(s,10)*pow(t,4)*pow(tR,2)+40692960*s*tL*pow(tR,2)-145747824*pow(s,2)*tL*pow(tR,2)+207298892*pow(s,3)*tL*pow(tR,2)-157587960*pow(s,4)*tL*pow(tR,2)+71744999*pow(s,5)*tL*pow(tR,2)-20516175*pow(s,6)*tL*pow(tR,2)+3713426*pow(s,7)*tL*pow(tR,2)-412326*pow(s,8)*tL*pow(tR,2)+25563*pow(s,9)*tL*pow(tR,2)-675*pow(s,10)*tL*pow(tR,2)-133164000*t*tL*pow(tR,2)+505165680*s*t*tL*pow(tR,2)-819940320*pow(s,2)*t*tL*pow(tR,2)+752230140*pow(s,3)*t*tL*pow(tR,2)-432601290*pow(s,4)*t*tL*pow(tR,2)+163103850*pow(s,5)*t*tL*pow(tR,2)-40857180*pow(s,6)*t*tL*pow(tR,2)+6717180*pow(s,7)*t*tL*pow(tR,2)-693630*pow(s,8)*t*tL*pow(tR,2)+40590*pow(s,9)*t*tL*pow(tR,2)-1020*pow(s,10)*t*tL*pow(tR,2)-112073760*pow(t,2)*tL*pow(tR,2)+394724880*s*pow(t,2)*tL*pow(tR,2)-592557240*pow(s,2)*pow(t,2)*tL*pow(tR,2)+503544300*pow(s,3)*pow(t,2)*tL*pow(tR,2)-269492880*pow(s,4)*pow(t,2)*tL*pow(tR,2)+95131380*pow(s,5)*pow(t,2)*tL*pow(tR,2)-22445460*pow(s,6)*pow(t,2)*tL*pow(tR,2)+3492450*pow(s,7)*pow(t,2)*tL*pow(tR,2)-342210*pow(s,8)*pow(t,2)*tL*pow(tR,2)+18990*pow(s,9)*pow(t,2)*tL*pow(tR,2)-450*pow(s,10)*pow(t,2)*tL*pow(tR,2)-27371520*pow(t,3)*tL*pow(tR,2)+93286080*s*pow(t,3)*tL*pow(tR,2)-134803440*pow(s,2)*pow(t,3)*tL*pow(tR,2)+109851840*pow(s,3)*pow(t,3)*tL*pow(tR,2)-56202420*pow(s,4)*pow(t,3)*tL*pow(tR,2)+18905340*pow(s,5)*pow(t,3)*tL*pow(tR,2)-4233000*pow(s,6)*pow(t,3)*tL*pow(tR,2)+621060*pow(s,7)*pow(t,3)*tL*pow(tR,2)-56760*pow(s,8)*pow(t,3)*tL*pow(tR,2)+2880*pow(s,9)*pow(t,3)*tL*pow(tR,2)-60*pow(s,10)*pow(t,3)*tL*pow(tR,2)-1866240*pow(t,4)*tL*pow(tR,2)+6168960*s*pow(t,4)*tL*pow(tR,2)-8575200*pow(s,2)*pow(t,4)*tL*pow(tR,2)+6661800*pow(s,3)*pow(t,4)*tL*pow(tR,2)-3213120*pow(s,4)*pow(t,4)*tL*pow(tR,2)+1003230*pow(s,5)*pow(t,4)*tL*pow(tR,2)-203550*pow(s,6)*pow(t,4)*tL*pow(tR,2)+25950*pow(s,7)*pow(t,4)*tL*pow(tR,2)-1890*pow(s,8)*pow(t,4)*tL*pow(tR,2)+60*pow(s,9)*pow(t,4)*tL*pow(tR,2)-53397120*s*pow(tL,2)*pow(tR,2)+198378848*pow(s,2)*pow(tL,2)*pow(tR,2)-281424168*pow(s,3)*pow(tL,2)*pow(tR,2)+207914284*pow(s,4)*pow(tL,2)*pow(tR,2)-90167490*pow(s,5)*pow(tL,2)*pow(tR,2)+24136890*pow(s,6)*pow(tL,2)*pow(tR,2)-4021680*pow(s,7)*pow(tL,2)*pow(tR,2)+403980*pow(s,8)*pow(tL,2)*pow(tR,2)-22230*pow(s,9)*pow(tL,2)*pow(tR,2)+510*pow(s,10)*pow(tL,2)*pow(tR,2)+109350000*t*pow(tL,2)*pow(tR,2)-419822640*s*t*pow(tL,2)*pow(tR,2)+684217500*pow(s,2)*t*pow(tL,2)*pow(tR,2)-622970040*pow(s,3)*t*pow(tL,2)*pow(tR,2)+350398980*pow(s,4)*t*pow(tL,2)*pow(tR,2)-127040970*pow(s,5)*t*pow(tL,2)*pow(tR,2)+30019470*pow(s,6)*t*pow(tL,2)*pow(tR,2)-4553880*pow(s,7)*t*pow(tL,2)*pow(tR,2)+422640*pow(s,8)*t*pow(tL,2)*pow(tR,2)-21510*pow(s,9)*t*pow(tL,2)*pow(tR,2)+450*pow(s,10)*t*pow(tL,2)*pow(tR,2)+64583280*pow(t,2)*pow(tL,2)*pow(tR,2)-224276880*s*pow(t,2)*pow(tL,2)*pow(tR,2)+329643420*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-271699380*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+139312230*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-46364460*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+10097040*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-1408770*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)+118740*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)-5310*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)+90*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,2)+9797760*pow(t,3)*pow(tL,2)*pow(tR,2)-32387040*s*pow(t,3)*pow(tL,2)*pow(tR,2)+44917200*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)-34678440*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)+16526460*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)-5057820*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)+995100*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)-121260*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)+8280*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)-240*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,2)+311040*pow(t,4)*pow(tL,2)*pow(tR,2)-976320*s*pow(t,4)*pow(tL,2)*pow(tR,2)+1266480*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,2)-899220*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,2)+385650*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,2)-102930*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,2)+16770*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,2)-1530*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,2)+60*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,2)+34007400*s*pow(tL,3)*pow(tR,2)-126460740*pow(s,2)*pow(tL,3)*pow(tR,2)+174964540*pow(s,3)*pow(tL,3)*pow(tR,2)-123717720*pow(s,4)*pow(tL,3)*pow(tR,2)+50516200*pow(s,5)*pow(tL,3)*pow(tR,2)-12525600*pow(s,6)*pow(tL,3)*pow(tR,2)+1897810*pow(s,7)*pow(tL,3)*pow(tR,2)-169350*pow(s,8)*pow(tL,3)*pow(tR,2)+8010*pow(s,9)*pow(tL,3)*pow(tR,2)-150*pow(s,10)*pow(tL,3)*pow(tR,2)-41310000*t*pow(tL,3)*pow(tR,2)+159940440*s*t*pow(tL,3)*pow(tR,2)-260166600*pow(s,2)*t*pow(tL,3)*pow(tR,2)+233135160*pow(s,3)*t*pow(tL,3)*pow(tR,2)-126890880*pow(s,4)*t*pow(tL,3)*pow(tR,2)+43639800*pow(s,5)*t*pow(tL,3)*pow(tR,2)-9548580*pow(s,6)*t*pow(tL,3)*pow(tR,2)+1300080*pow(s,7)*t*pow(tL,3)*pow(tR,2)-103560*pow(s,8)*t*pow(tL,3)*pow(tR,2)+4200*pow(s,9)*t*pow(tL,3)*pow(tR,2)-60*pow(s,10)*t*pow(tL,3)*pow(tR,2)-15301440*pow(t,2)*pow(tL,3)*pow(tR,2)+52302240*s*pow(t,2)*pow(tL,3)*pow(tR,2)-75024480*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)+59639640*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)-29020260*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)+8961000*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)-1751520*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)+207960*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)-13500*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)+360*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,2)-1088640*pow(t,3)*pow(tL,3)*pow(tR,2)+3486240*s*pow(t,3)*pow(tL,3)*pow(tR,2)-4626720*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,2)+3363480*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,2)-1475520*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,2)+401760*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,2)-66480*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,2)+6120*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,2)-240*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,2)-11159400*s*pow(tL,4)*pow(tR,2)+40750220*pow(s,2)*pow(tL,4)*pow(tR,2)-54359940*pow(s,3)*pow(tL,4)*pow(tR,2)+36457810*pow(s,4)*pow(tL,4)*pow(tR,2)-13886265*pow(s,5)*pow(tL,4)*pow(tR,2)+3150945*pow(s,6)*pow(tL,4)*pow(tR,2)-425700*pow(s,7)*pow(tL,4)*pow(tR,2)+32490*pow(s,8)*pow(tL,4)*pow(tR,2)-1215*pow(s,9)*pow(tL,4)*pow(tR,2)+15*pow(s,10)*pow(tL,4)*pow(tR,2)+7290000*t*pow(tL,4)*pow(tR,2)-28370880*s*t*pow(tL,4)*pow(tR,2)+45816420*pow(s,2)*t*pow(tL,4)*pow(tR,2)-40109460*pow(s,3)*t*pow(tL,4)*pow(tR,2)+20913780*pow(s,4)*t*pow(tL,4)*pow(tR,2)-6724680*pow(s,5)*t*pow(tL,4)*pow(tR,2)+1331280*pow(s,6)*t*pow(tL,4)*pow(tR,2)-155940*pow(s,7)*t*pow(tL,4)*pow(tR,2)+9720*pow(s,8)*t*pow(tL,4)*pow(tR,2)-240*pow(s,9)*t*pow(tL,4)*pow(tR,2)+1275120*pow(t,2)*pow(tL,4)*pow(tR,2)-4282080*s*pow(t,2)*pow(tL,4)*pow(tR,2)+5974140*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,2)-4552620*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,2)+2080020*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,2)-584520*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,2)+98760*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,2)-9180*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,2)+360*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,2)+1806840*s*pow(tL,5)*pow(tR,2)-6409116*pow(s,2)*pow(tL,5)*pow(tR,2)+8184012*pow(s,3)*pow(tL,5)*pow(tR,2)-5167404*pow(s,4)*pow(tL,5)*pow(tR,2)+1817598*pow(s,5)*pow(tL,5)*pow(tR,2)-371310*pow(s,6)*pow(tL,5)*pow(tR,2)+43290*pow(s,7)*pow(tL,5)*pow(tR,2)-2610*pow(s,8)*pow(tL,5)*pow(tR,2)+60*pow(s,9)*pow(tL,5)*pow(tR,2)-486000*t*pow(tL,5)*pow(tR,2)+1895400*s*t*pow(tL,5)*pow(tR,2)-3024000*pow(s,2)*t*pow(tL,5)*pow(tR,2)+2568240*pow(s,3)*t*pow(tL,5)*pow(tR,2)-1269720*pow(s,4)*t*pow(tL,5)*pow(tR,2)+375360*pow(s,5)*t*pow(tL,5)*pow(tR,2)-65160*pow(s,6)*t*pow(tL,5)*pow(tR,2)+6120*pow(s,7)*t*pow(tL,5)*pow(tR,2)-240*pow(s,8)*t*pow(tL,5)*pow(tR,2)-113880*s*pow(tL,6)*pow(tR,2)+389732*pow(s,2)*pow(tL,6)*pow(tR,2)-473712*pow(s,3)*pow(tL,6)*pow(tR,2)+279466*pow(s,4)*pow(tL,6)*pow(tR,2)-89670*pow(s,5)*pow(tL,6)*pow(tR,2)+16110*pow(s,6)*pow(tL,6)*pow(tR,2)-1530*pow(s,7)*pow(tL,6)*pow(tR,2)+60*pow(s,8)*pow(tL,6)*pow(tR,2)+9720000*s*pow(tR,3)-31428000*pow(s,2)*pow(tR,3)+42522300*pow(s,3)*pow(tR,3)-32021100*pow(s,4)*pow(tR,3)+14916825*pow(s,5)*pow(tR,3)-4484025*pow(s,6)*pow(tR,3)+873450*pow(s,7)*pow(tR,3)-106650*pow(s,8)*pow(tR,3)+7425*pow(s,9)*pow(tR,3)-225*pow(s,10)*pow(tR,3)-22032000*t*pow(tR,3)+85924800*s*t*pow(tR,3)-143875080*pow(s,2)*t*pow(tR,3)+136837080*pow(s,3)*t*pow(tR,3)-82198910*pow(s,4)*t*pow(tR,3)+32704770*pow(s,5)*t*pow(tR,3)-8755680*pow(s,6)*t*pow(tR,3)+1561620*pow(s,7)*t*pow(tR,3)-177990*pow(s,8)*t*pow(tR,3)+11730*pow(s,9)*t*pow(tR,3)-340*pow(s,10)*t*pow(tR,3)-15552000*pow(t,2)*pow(tR,3)+56764800*s*pow(t,2)*pow(tR,3)-88987680*pow(s,2)*pow(t,2)*pow(tR,3)+79581960*pow(s,3)*pow(t,2)*pow(tR,3)-45214320*pow(s,4)*pow(t,2)*pow(tR,3)+17118990*pow(s,5)*pow(t,2)*pow(tR,3)-4386870*pow(s,6)*pow(t,2)*pow(tR,3)+752940*pow(s,7)*pow(t,2)*pow(tR,3)-82980*pow(s,8)*pow(t,2)*pow(tR,3)+5310*pow(s,9)*pow(t,2)*pow(tR,3)-150*pow(s,10)*pow(t,2)*pow(tR,3)-2592000*pow(t,3)*pow(tR,3)+9244800*s*pow(t,3)*pow(tR,3)-14132880*pow(s,2)*pow(t,3)*pow(tR,3)+12318720*pow(s,3)*pow(t,3)*pow(tR,3)-6824140*pow(s,4)*pow(t,3)*pow(tR,3)+2521680*pow(s,5)*pow(t,3)*pow(tR,3)-631500*pow(s,6)*pow(t,3)*pow(tR,3)+106080*pow(s,7)*pow(t,3)*pow(tR,3)-11460*pow(s,8)*pow(t,3)*pow(tR,3)+720*pow(s,9)*pow(t,3)*pow(tR,3)-20*pow(s,10)*pow(t,3)*pow(tR,3)-29106000*s*tL*pow(tR,3)+103458240*pow(s,2)*tL*pow(tR,3)-144633720*pow(s,3)*tL*pow(tR,3)+107250770*pow(s,4)*tL*pow(tR,3)-47327190*pow(s,5)*tL*pow(tR,3)+13041810*pow(s,6)*tL*pow(tR,3)-2261010*pow(s,7)*tL*pow(tR,3)+238680*pow(s,8)*tL*pow(tR,3)-13920*pow(s,9)*tL*pow(tR,3)+340*pow(s,10)*tL*pow(tR,3)+50306400*t*tL*pow(tR,3)-195871680*s*t*tL*pow(tR,3)+324263280*pow(s,2)*t*tL*pow(tR,3)-300651340*pow(s,3)*t*tL*pow(tR,3)+172912020*pow(s,4)*t*tL*pow(tR,3)-64470760*pow(s,5)*t*tL*pow(tR,3)+15782220*pow(s,6)*t*tL*pow(tR,3)-2502340*pow(s,7)*t*tL*pow(tR,3)+245220*pow(s,8)*t*tL*pow(tR,3)-13320*pow(s,9)*t*tL*pow(tR,3)+300*pow(s,10)*t*tL*pow(tR,3)+26490240*pow(t,2)*tL*pow(tR,3)-93605760*s*pow(t,2)*tL*pow(tR,3)+140528160*pow(s,2)*pow(t,2)*tL*pow(tR,3)-118777800*pow(s,3)*pow(t,2)*tL*pow(tR,3)+62749740*pow(s,4)*pow(t,2)*tL*pow(tR,3)-21645780*pow(s,5)*pow(t,2)*tL*pow(tR,3)+4923900*pow(s,6)*pow(t,2)*tL*pow(tR,3)-724920*pow(s,7)*pow(t,2)*tL*pow(tR,3)+65340*pow(s,8)*pow(t,2)*tL*pow(tR,3)-3180*pow(s,9)*pow(t,2)*tL*pow(tR,3)+60*pow(s,10)*pow(t,2)*tL*pow(tR,3)+3041280*pow(t,3)*tL*pow(tR,3)-10272960*s*pow(t,3)*tL*pow(tR,3)+14636880*pow(s,2)*pow(t,3)*tL*pow(tR,3)-11671880*pow(s,3)*pow(t,3)*tL*pow(tR,3)+5779800*pow(s,4)*pow(t,3)*tL*pow(tR,3)-1851320*pow(s,5)*pow(t,3)*tL*pow(tR,3)+384720*pow(s,6)*pow(t,3)*tL*pow(tR,3)-50120*pow(s,7)*pow(t,3)*tL*pow(tR,3)+3720*pow(s,8)*pow(t,3)*tL*pow(tR,3)-120*pow(s,9)*pow(t,3)*tL*pow(tR,3)+34007400*s*pow(tL,2)*pow(tR,3)-126460740*pow(s,2)*pow(tL,2)*pow(tR,3)+174964540*pow(s,3)*pow(tL,2)*pow(tR,3)-123717720*pow(s,4)*pow(tL,2)*pow(tR,3)+50516200*pow(s,5)*pow(tL,2)*pow(tR,3)-12525600*pow(s,6)*pow(tL,2)*pow(tR,3)+1897810*pow(s,7)*pow(tL,2)*pow(tR,3)-169350*pow(s,8)*pow(tL,2)*pow(tR,3)+8010*pow(s,9)*pow(tL,2)*pow(tR,3)-150*pow(s,10)*pow(tL,2)*pow(tR,3)-41310000*t*pow(tL,2)*pow(tR,3)+159940440*s*t*pow(tL,2)*pow(tR,3)-260166600*pow(s,2)*t*pow(tL,2)*pow(tR,3)+233135160*pow(s,3)*t*pow(tL,2)*pow(tR,3)-126890880*pow(s,4)*t*pow(tL,2)*pow(tR,3)+43639800*pow(s,5)*t*pow(tL,2)*pow(tR,3)-9548580*pow(s,6)*t*pow(tL,2)*pow(tR,3)+1300080*pow(s,7)*t*pow(tL,2)*pow(tR,3)-103560*pow(s,8)*t*pow(tL,2)*pow(tR,3)+4200*pow(s,9)*t*pow(tL,2)*pow(tR,3)-60*pow(s,10)*t*pow(tL,2)*pow(tR,3)-15301440*pow(t,2)*pow(tL,2)*pow(tR,3)+52302240*s*pow(t,2)*pow(tL,2)*pow(tR,3)-75024480*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)+59639640*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)-29020260*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)+8961000*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)-1751520*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)+207960*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)-13500*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)+360*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,3)-1088640*pow(t,3)*pow(tL,2)*pow(tR,3)+3486240*s*pow(t,3)*pow(tL,2)*pow(tR,3)-4626720*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,3)+3363480*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,3)-1475520*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,3)+401760*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,3)-66480*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,3)+6120*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,3)-240*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,3)-19845000*s*pow(tL,3)*pow(tR,3)+74433240*pow(s,2)*pow(tL,3)*pow(tR,3)-99508560*pow(s,3)*pow(tL,3)*pow(tR,3)+65916400*pow(s,4)*pow(tL,3)*pow(tR,3)-24500220*pow(s,5)*pow(tL,3)*pow(tR,3)+5361540*pow(s,6)*pow(tL,3)*pow(tR,3)-690360*pow(s,7)*pow(tL,3)*pow(tR,3)+49680*pow(s,8)*pow(tL,3)*pow(tR,3)-1740*pow(s,9)*pow(tL,3)*pow(tR,3)+20*pow(s,10)*pow(tL,3)*pow(tR,3)+15606000*t*pow(tL,3)*pow(tR,3)-59875920*s*t*pow(tL,3)*pow(tR,3)+95192160*pow(s,2)*t*pow(tL,3)*pow(tR,3)-81806480*pow(s,3)*t*pow(tL,3)*pow(tR,3)+41659200*pow(s,4)*t*pow(tL,3)*pow(tR,3)-12981560*pow(s,5)*t*pow(tL,3)*pow(tR,3)+2464080*pow(s,6)*t*pow(tL,3)*pow(tR,3)-272960*pow(s,7)*t*pow(tL,3)*pow(tR,3)+15840*pow(s,8)*t*pow(tL,3)*pow(tR,3)-360*pow(s,9)*t*pow(tL,3)*pow(tR,3)+3628800*pow(t,2)*pow(tL,3)*pow(tR,3)-11983680*s*pow(t,2)*pow(tL,3)*pow(tR,3)+16377840*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)-12173160*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)+5393520*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)-1457760*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)+234000*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)-20280*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)+720*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,3)+120960*pow(t,3)*pow(tL,3)*pow(tR,3)-367200*s*pow(t,3)*pow(tL,3)*pow(tR,3)+452880*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,3)-298240*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,3)+114240*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,3)-25600*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,3)+3120*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,3)-160*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,3)+6111000*s*pow(tL,4)*pow(tR,3)-22556100*pow(s,2)*pow(tL,4)*pow(tR,3)+28709680*pow(s,3)*pow(tL,4)*pow(tR,3)-17581800*pow(s,4)*pow(tL,4)*pow(tR,3)+5850520*pow(s,5)*pow(tL,4)*pow(tR,3)-1101480*pow(s,6)*pow(tL,4)*pow(tR,3)+115120*pow(s,7)*pow(tL,4)*pow(tR,3)-6060*pow(s,8)*pow(tL,4)*pow(tR,3)+120*pow(s,9)*pow(tL,4)*pow(tR,3)-2754000*t*pow(tL,4)*pow(tR,3)+10438200*s*t*pow(tL,4)*pow(tR,3)-16140240*pow(s,2)*t*pow(tL,4)*pow(tR,3)+13202040*pow(s,3)*t*pow(tL,4)*pow(tR,3)-6212520*pow(s,4)*t*pow(tL,4)*pow(tR,3)+1715640*pow(s,5)*t*pow(tL,4)*pow(tR,3)-270600*pow(s,6)*t*pow(tL,4)*pow(tR,3)+22200*pow(s,7)*t*pow(tL,4)*pow(tR,3)-720*pow(s,8)*t*pow(tL,4)*pow(tR,3)-302400*pow(t,2)*pow(tL,4)*pow(tR,3)+963360*s*pow(t,2)*pow(tL,4)*pow(tR,3)-1250160*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,3)+862680*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,3)-342960*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,3)+78600*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,3)-9600*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,3)+480*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,3)-945000*s*pow(tL,5)*pow(tR,3)+3376800*pow(s,2)*pow(tL,5)*pow(tR,3)-4048920*pow(s,3)*pow(tL,5)*pow(tR,3)+2263560*pow(s,4)*pow(tL,5)*pow(tR,3)-660720*pow(s,5)*pow(tL,5)*pow(tR,3)+103080*pow(s,6)*pow(tL,5)*pow(tR,3)-8040*pow(s,7)*pow(tL,5)*pow(tR,3)+240*pow(s,8)*pow(tL,5)*pow(tR,3)+183600*t*pow(tL,5)*pow(tR,3)-685440*s*t*pow(tL,5)*pow(tR,3)+1026000*pow(s,2)*t*pow(tL,5)*pow(tR,3)-792480*pow(s,3)*t*pow(tL,5)*pow(tR,3)+339600*pow(s,4)*t*pow(tL,5)*pow(tR,3)-80640*pow(s,5)*t*pow(tL,5)*pow(tR,3)+9840*pow(s,6)*t*pow(tL,5)*pow(tR,3)-480*pow(s,7)*t*pow(tL,5)*pow(tR,3)+57600*s*pow(tL,6)*pow(tR,3)-197040*pow(s,2)*pow(tL,6)*pow(tR,3)+220600*pow(s,3)*pow(tL,6)*pow(tR,3)-111000*pow(s,4)*pow(tL,6)*pow(tR,3)+27640*pow(s,5)*pow(tL,6)*pow(tR,3)-3360*pow(s,6)*pow(tL,6)*pow(tR,3)+160*pow(s,7)*pow(tL,6)*pow(tR,3)-3672000*s*pow(tR,4)+11872800*pow(s,2)*pow(tR,4)-16063980*pow(s,3)*pow(tR,4)+12096860*pow(s,4)*pow(tR,4)-5635245*pow(s,5)*pow(tR,4)+1693965*pow(s,6)*pow(tR,4)-329970*pow(s,7)*pow(tR,4)+40290*pow(s,8)*pow(tR,4)-2805*pow(s,9)*pow(tR,4)+85*pow(s,10)*pow(tR,4)+3888000*t*pow(tR,4)-15811200*s*t*pow(tR,4)+27484920*pow(s,2)*t*pow(tR,4)-26982540*pow(s,3)*t*pow(tR,4)+16640430*pow(s,4)*t*pow(tR,4)-6765885*pow(s,5)*t*pow(tR,4)+1844055*pow(s,6)*t*pow(tR,4)-333810*pow(s,7)*t*pow(tR,4)+38520*pow(s,8)*t*pow(tR,4)-2565*pow(s,9)*t*pow(tR,4)+75*pow(s,10)*t*pow(tR,4)+1296000*pow(t,2)*pow(tR,4)-4838400*s*pow(t,2)*pow(tR,4)+7764840*pow(s,2)*pow(t,2)*pow(tR,4)-7104300*pow(s,3)*pow(t,2)*pow(tR,4)+4123650*pow(s,4)*pow(t,2)*pow(tR,4)-1592325*pow(s,5)*pow(t,2)*pow(tR,4)+415395*pow(s,6)*pow(t,2)*pow(tR,4)-72450*pow(s,7)*pow(t,2)*pow(tR,4)+8100*pow(s,8)*pow(t,2)*pow(tR,4)-525*pow(s,9)*pow(t,2)*pow(tR,4)+15*pow(s,10)*pow(t,2)*pow(tR,4)+10256400*s*tL*pow(tR,4)-35891520*pow(s,2)*tL*pow(tR,4)+49059560*pow(s,3)*tL*pow(tR,4)-35343660*pow(s,4)*tL*pow(tR,4)+15062285*pow(s,5)*tL*pow(tR,4)-3983445*pow(s,6)*tL*pow(tR,4)+657380*pow(s,7)*tL*pow(tR,4)-65220*pow(s,8)*tL*pow(tR,4)+3495*pow(s,9)*tL*pow(tR,4)-75*pow(s,10)*tL*pow(tR,4)-8877600*t*tL*pow(tR,4)+35374320*s*t*tL*pow(tR,4)-59405040*pow(s,2)*t*tL*pow(tR,4)+55260180*pow(s,3)*t*tL*pow(tR,4)-31508490*pow(s,4)*t*tL*pow(tR,4)+11499900*pow(s,5)*t*tL*pow(tR,4)-2715930*pow(s,6)*t*tL*pow(tR,4)+407700*pow(s,7)*t*tL*pow(tR,4)-36750*pow(s,8)*t*tL*pow(tR,4)+1740*pow(s,9)*t*tL*pow(tR,4)-30*pow(s,10)*t*tL*pow(tR,4)-2207520*pow(t,2)*tL*pow(tR,4)+7812720*s*pow(t,2)*tL*pow(tR,4)-11692680*pow(s,2)*pow(t,2)*tL*pow(tR,4)+9778980*pow(s,3)*pow(t,2)*tL*pow(tR,4)-5058300*pow(s,4)*pow(t,2)*tL*pow(tR,4)+1683240*pow(s,5)*pow(t,2)*tL*pow(tR,4)-361200*pow(s,6)*pow(t,2)*tL*pow(tR,4)+48300*pow(s,7)*pow(t,2)*tL*pow(tR,4)-3660*pow(s,8)*pow(t,2)*tL*pow(tR,4)+120*pow(s,9)*pow(t,2)*tL*pow(tR,4)-11159400*s*pow(tL,2)*pow(tR,4)+40750220*pow(s,2)*pow(tL,2)*pow(tR,4)-54359940*pow(s,3)*pow(tL,2)*pow(tR,4)+36457810*pow(s,4)*pow(tL,2)*pow(tR,4)-13886265*pow(s,5)*pow(tL,2)*pow(tR,4)+3150945*pow(s,6)*pow(tL,2)*pow(tR,4)-425700*pow(s,7)*pow(tL,2)*pow(tR,4)+32490*pow(s,8)*pow(tL,2)*pow(tR,4)-1215*pow(s,9)*pow(tL,2)*pow(tR,4)+15*pow(s,10)*pow(tL,2)*pow(tR,4)+7290000*t*pow(tL,2)*pow(tR,4)-28370880*s*t*pow(tL,2)*pow(tR,4)+45816420*pow(s,2)*t*pow(tL,2)*pow(tR,4)-40109460*pow(s,3)*t*pow(tL,2)*pow(tR,4)+20913780*pow(s,4)*t*pow(tL,2)*pow(tR,4)-6724680*pow(s,5)*t*pow(tL,2)*pow(tR,4)+1331280*pow(s,6)*t*pow(tL,2)*pow(tR,4)-155940*pow(s,7)*t*pow(tL,2)*pow(tR,4)+9720*pow(s,8)*t*pow(tL,2)*pow(tR,4)-240*pow(s,9)*t*pow(tL,2)*pow(tR,4)+1275120*pow(t,2)*pow(tL,2)*pow(tR,4)-4282080*s*pow(t,2)*pow(tL,2)*pow(tR,4)+5974140*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,4)-4552620*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,4)+2080020*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,4)-584520*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,4)+98760*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,4)-9180*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,4)+360*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,4)+6111000*s*pow(tL,3)*pow(tR,4)-22556100*pow(s,2)*pow(tL,3)*pow(tR,4)+28709680*pow(s,3)*pow(tL,3)*pow(tR,4)-17581800*pow(s,4)*pow(tL,3)*pow(tR,4)+5850520*pow(s,5)*pow(tL,3)*pow(tR,4)-1101480*pow(s,6)*pow(tL,3)*pow(tR,4)+115120*pow(s,7)*pow(tL,3)*pow(tR,4)-6060*pow(s,8)*pow(tL,3)*pow(tR,4)+120*pow(s,9)*pow(tL,3)*pow(tR,4)-2754000*t*pow(tL,3)*pow(tR,4)+10438200*s*t*pow(tL,3)*pow(tR,4)-16140240*pow(s,2)*t*pow(tL,3)*pow(tR,4)+13202040*pow(s,3)*t*pow(tL,3)*pow(tR,4)-6212520*pow(s,4)*t*pow(tL,3)*pow(tR,4)+1715640*pow(s,5)*t*pow(tL,3)*pow(tR,4)-270600*pow(s,6)*t*pow(tL,3)*pow(tR,4)+22200*pow(s,7)*t*pow(tL,3)*pow(tR,4)-720*pow(s,8)*t*pow(tL,3)*pow(tR,4)-302400*pow(t,2)*pow(tL,3)*pow(tR,4)+963360*s*pow(t,2)*pow(tL,3)*pow(tR,4)-1250160*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,4)+862680*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,4)-342960*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,4)+78600*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,4)-9600*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,4)+480*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,4)-1785000*s*pow(tL,4)*pow(tR,4)+6494600*pow(s,2)*pow(tL,4)*pow(tR,4)-7760640*pow(s,3)*pow(tL,4)*pow(tR,4)+4262860*pow(s,4)*pow(tL,4)*pow(tR,4)-1204500*pow(s,5)*pow(tL,4)*pow(tR,4)+178740*pow(s,6)*pow(tL,4)*pow(tR,4)-13020*pow(s,7)*pow(tL,4)*pow(tR,4)+360*pow(s,8)*pow(tL,4)*pow(tR,4)+486000*t*pow(tL,4)*pow(tR,4)-1789200*s*t*pow(tL,4)*pow(tR,4)+2637420*pow(s,2)*t*pow(tL,4)*pow(tR,4)-1999200*pow(s,3)*t*pow(tL,4)*pow(tR,4)+834660*pow(s,4)*t*pow(tL,4)*pow(tR,4)-190560*pow(s,5)*t*pow(tL,4)*pow(tR,4)+21840*pow(s,6)*t*pow(tL,4)*pow(tR,4)-960*pow(s,7)*t*pow(tL,4)*pow(tR,4)+25200*pow(t,2)*pow(tL,4)*pow(tR,4)-76080*s*pow(t,2)*pow(tL,4)*pow(tR,4)+91500*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,4)-56640*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,4)+19140*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,4)-3360*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,4)+240*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,4)+264600*s*pow(tL,5)*pow(tR,4)-931140*pow(s,2)*pow(tL,5)*pow(tR,4)+1030920*pow(s,3)*pow(tL,5)*pow(tR,4)-497820*pow(s,4)*pow(tL,5)*pow(tR,4)+114600*pow(s,5)*pow(tL,5)*pow(tR,4)-12240*pow(s,6)*pow(tL,5)*pow(tR,4)+480*pow(s,7)*pow(tL,5)*pow(tR,4)-32400*t*pow(tL,5)*pow(tR,4)+115560*s*t*pow(tL,5)*pow(tR,4)-161640*pow(s,2)*t*pow(tL,5)*pow(tR,4)+112440*pow(s,3)*t*pow(tL,5)*pow(tR,4)-40680*pow(s,4)*t*pow(tL,5)*pow(tR,4)+7200*pow(s,5)*t*pow(tL,5)*pow(tR,4)-480*pow(s,6)*t*pow(tL,5)*pow(tR,4)-15600*s*pow(tL,6)*pow(tR,4)+52340*pow(s,2)*pow(tL,6)*pow(tR,4)-53040*pow(s,3)*pow(tL,6)*pow(tR,4)+21940*pow(s,4)*pow(tL,6)*pow(tR,4)-3840*pow(s,5)*pow(tL,6)*pow(tR,4)+240*pow(s,6)*pow(tL,6)*pow(tR,4)+648000*s*pow(tR,5)-2095200*pow(s,2)*pow(tR,5)+2834820*pow(s,3)*pow(tR,5)-2134740*pow(s,4)*pow(tR,5)+994455*pow(s,5)*pow(tR,5)-298935*pow(s,6)*pow(tR,5)+58230*pow(s,7)*pow(tR,5)-7110*pow(s,8)*pow(tR,5)+495*pow(s,9)*pow(tR,5)-15*pow(s,10)*pow(tR,5)-259200*t*pow(tR,5)+1097280*s*t*pow(tR,5)-1972008*pow(s,2)*t*pow(tR,5)+1987824*pow(s,3)*t*pow(tR,5)-1251678*pow(s,4)*t*pow(tR,5)+517356*pow(s,5)*t*pow(tR,5)-142866*pow(s,6)*t*pow(tR,5)+26136*pow(s,7)*t*pow(tR,5)-3042*pow(s,8)*t*pow(tR,5)+204*pow(s,9)*t*pow(tR,5)-6*pow(s,10)*t*pow(tR,5)-1738800*s*tL*pow(tR,5)+5967360*pow(s,2)*tL*pow(tR,5)-7951488*pow(s,3)*tL*pow(tR,5)+5548566*pow(s,4)*tL*pow(tR,5)-2275092*pow(s,5)*tL*pow(tR,5)+574104*pow(s,6)*tL*pow(tR,5)-89202*pow(s,7)*tL*pow(tR,5)+8124*pow(s,8)*tL*pow(tR,5)-378*pow(s,9)*tL*pow(tR,5)+6*pow(s,10)*tL*pow(tR,5)+591840*t*tL*pow(tR,5)-2406816*s*t*tL*pow(tR,5)+4080048*pow(s,2)*t*tL*pow(tR,5)-3783516*pow(s,3)*t*tL*pow(tR,5)+2121912*pow(s,4)*t*tL*pow(tR,5)-750228*pow(s,5)*t*tL*pow(tR,5)+168240*pow(s,6)*t*tL*pow(tR,5)-23220*pow(s,7)*t*tL*pow(tR,5)+1800*pow(s,8)*t*tL*pow(tR,5)-60*pow(s,9)*t*tL*pow(tR,5)+1806840*s*pow(tL,2)*pow(tR,5)-6409116*pow(s,2)*pow(tL,2)*pow(tR,5)+8184012*pow(s,3)*pow(tL,2)*pow(tR,5)-5167404*pow(s,4)*pow(tL,2)*pow(tR,5)+1817598*pow(s,5)*pow(tL,2)*pow(tR,5)-371310*pow(s,6)*pow(tL,2)*pow(tR,5)+43290*pow(s,7)*pow(tL,2)*pow(tR,5)-2610*pow(s,8)*pow(tL,2)*pow(tR,5)+60*pow(s,9)*pow(tL,2)*pow(tR,5)-486000*t*pow(tL,2)*pow(tR,5)+1895400*s*t*pow(tL,2)*pow(tR,5)-3024000*pow(s,2)*t*pow(tL,2)*pow(tR,5)+2568240*pow(s,3)*t*pow(tL,2)*pow(tR,5)-1269720*pow(s,4)*t*pow(tL,2)*pow(tR,5)+375360*pow(s,5)*t*pow(tL,2)*pow(tR,5)-65160*pow(s,6)*t*pow(tL,2)*pow(tR,5)+6120*pow(s,7)*t*pow(tL,2)*pow(tR,5)-240*pow(s,8)*t*pow(tL,2)*pow(tR,5)-945000*s*pow(tL,3)*pow(tR,5)+3376800*pow(s,2)*pow(tL,3)*pow(tR,5)-4048920*pow(s,3)*pow(tL,3)*pow(tR,5)+2263560*pow(s,4)*pow(tL,3)*pow(tR,5)-660720*pow(s,5)*pow(tL,3)*pow(tR,5)+103080*pow(s,6)*pow(tL,3)*pow(tR,5)-8040*pow(s,7)*pow(tL,3)*pow(tR,5)+240*pow(s,8)*pow(tL,3)*pow(tR,5)+183600*t*pow(tL,3)*pow(tR,5)-685440*s*t*pow(tL,3)*pow(tR,5)+1026000*pow(s,2)*t*pow(tL,3)*pow(tR,5)-792480*pow(s,3)*t*pow(tL,3)*pow(tR,5)+339600*pow(s,4)*t*pow(tL,3)*pow(tR,5)-80640*pow(s,5)*t*pow(tL,3)*pow(tR,5)+9840*pow(s,6)*t*pow(tL,3)*pow(tR,5)-480*pow(s,7)*t*pow(tL,3)*pow(tR,5)+264600*s*pow(tL,4)*pow(tR,5)-931140*pow(s,2)*pow(tL,4)*pow(tR,5)+1030920*pow(s,3)*pow(tL,4)*pow(tR,5)-497820*pow(s,4)*pow(tL,4)*pow(tR,5)+114600*pow(s,5)*pow(tL,4)*pow(tR,5)-12240*pow(s,6)*pow(tL,4)*pow(tR,5)+480*pow(s,7)*pow(tL,4)*pow(tR,5)-32400*t*pow(tL,4)*pow(tR,5)+115560*s*t*pow(tL,4)*pow(tR,5)-161640*pow(s,2)*t*pow(tL,4)*pow(tR,5)+112440*pow(s,3)*t*pow(tL,4)*pow(tR,5)-40680*pow(s,4)*t*pow(tL,4)*pow(tR,5)+7200*pow(s,5)*t*pow(tL,4)*pow(tR,5)-480*pow(s,6)*t*pow(tL,4)*pow(tR,5)-37800*s*pow(tL,5)*pow(tR,5)+128520*pow(s,2)*pow(tL,5)*pow(tR,5)-129360*pow(s,3)*pow(tL,5)*pow(tR,5)+52200*pow(s,4)*pow(tL,5)*pow(tR,5)-8640*pow(s,5)*pow(tL,5)*pow(tR,5)+480*pow(s,6)*pow(tL,5)*pow(tR,5)+2160*t*pow(tL,5)*pow(tR,5)-7344*s*t*pow(tL,5)*pow(tR,5)+9552*pow(s,2)*t*pow(tL,5)*pow(tR,5)-5904*pow(s,3)*t*pow(tL,5)*pow(tR,5)+1728*pow(s,4)*t*pow(tL,5)*pow(tR,5)-192*pow(s,5)*t*pow(tL,5)*pow(tR,5)+2160*s*pow(tL,6)*pow(tR,5)-6984*pow(s,2)*pow(tL,6)*pow(tR,5)+6288*pow(s,3)*pow(tL,6)*pow(tR,5)-2016*pow(s,4)*pow(tL,6)*pow(tR,5)+192*pow(s,5)*pow(tL,6)*pow(tR,5)-43200*s*pow(tR,6)+139680*pow(s,2)*pow(tR,6)-188988*pow(s,3)*pow(tR,6)+142316*pow(s,4)*pow(tR,6)-66297*pow(s,5)*pow(tR,6)+19929*pow(s,6)*pow(tR,6)-3882*pow(s,7)*pow(tR,6)+474*pow(s,8)*pow(tR,6)-33*pow(s,9)*pow(tR,6)+pow(s,10)*pow(tR,6)+113040*s*tL*pow(tR,6)-379536*pow(s,2)*tL*pow(tR,6)+491828*pow(s,3)*tL*pow(tR,6)-331380*pow(s,4)*tL*pow(tR,6)+130106*pow(s,5)*tL*pow(tR,6)-31050*pow(s,6)*tL*pow(tR,6)+4454*pow(s,7)*tL*pow(tR,6)-354*pow(s,8)*tL*pow(tR,6)+12*pow(s,9)*tL*pow(tR,6)-113880*s*pow(tL,2)*pow(tR,6)+389732*pow(s,2)*pow(tL,2)*pow(tR,6)-473712*pow(s,3)*pow(tL,2)*pow(tR,6)+279466*pow(s,4)*pow(tL,2)*pow(tR,6)-89670*pow(s,5)*pow(tL,2)*pow(tR,6)+16110*pow(s,6)*pow(tL,2)*pow(tR,6)-1530*pow(s,7)*pow(tL,2)*pow(tR,6)+60*pow(s,8)*pow(tL,2)*pow(tR,6)+57600*s*pow(tL,3)*pow(tR,6)-197040*pow(s,2)*pow(tL,3)*pow(tR,6)+220600*pow(s,3)*pow(tL,3)*pow(tR,6)-111000*pow(s,4)*pow(tL,3)*pow(tR,6)+27640*pow(s,5)*pow(tL,3)*pow(tR,6)-3360*pow(s,6)*pow(tL,3)*pow(tR,6)+160*pow(s,7)*pow(tL,3)*pow(tR,6)-15600*s*pow(tL,4)*pow(tR,6)+52340*pow(s,2)*pow(tL,4)*pow(tR,6)-53040*pow(s,3)*pow(tL,4)*pow(tR,6)+21940*pow(s,4)*pow(tL,4)*pow(tR,6)-3840*pow(s,5)*pow(tL,4)*pow(tR,6)+240*pow(s,6)*pow(tL,4)*pow(tR,6)+2160*s*pow(tL,5)*pow(tR,6)-6984*pow(s,2)*pow(tL,5)*pow(tR,6)+6288*pow(s,3)*pow(tL,5)*pow(tR,6)-2016*pow(s,4)*pow(tL,5)*pow(tR,6)+192*pow(s,5)*pow(tL,5)*pow(tR,6)-120*s*pow(tL,6)*pow(tR,6)+368*pow(s,2)*pow(tL,6)*pow(tR,6)-288*pow(s,3)*pow(tL,6)*pow(tR,6)+64*pow(s,4)*pow(tL,6)*pow(tR,6)))/720.;
		case 0*(QMax+1)+7:
			return ((-3+s)*(-2+s)*(-1+s)*(-3048192000*t+10218700800*s*t-14594705280*pow(s,2)*t+11890244160*pow(s,3)*t-6197893920*pow(s,4)*t+2184899760*pow(s,5)*t-534129120*pow(s,6)*t+90886320*pow(s,7)*t-10579680*pow(s,8)*t+804240*pow(s,9)*t-36000*pow(s,10)*t+720*pow(s,11)*t-7468070400*pow(t,2)+25035816960*s*pow(t,2)-35757027936*pow(s,2)*pow(t,2)+29131098192*pow(s,3)*pow(t,2)-15184840104*pow(s,4)*pow(t,2)+5353004412*pow(s,5)*pow(t,2)-1308616344*pow(s,6)*pow(t,2)+222671484*pow(s,7)*pow(t,2)-25920216*pow(s,8)*pow(t,2)+1970388*pow(s,9)*pow(t,2)-88200*pow(s,10)*pow(t,2)+1764*pow(s,11)*pow(t,2)-6875366400*pow(t,3)+23048847360*s*pow(t,3)-32919168576*pow(s,2)*pow(t,3)+26819106272*pow(s,3)*pow(t,3)-13979694064*pow(s,4)*pow(t,3)+4928162792*pow(s,5)*pow(t,3)-1204757904*pow(s,6)*pow(t,3)+204999144*pow(s,7)*pow(t,3)-23863056*pow(s,8)*pow(t,3)+1814008*pow(s,9)*pow(t,3)-81200*pow(s,10)*pow(t,3)+1624*pow(s,11)*pow(t,3)-3111696000*pow(t,4)+10431590400*s*pow(t,4)-14898761640*pow(s,2)*pow(t,4)+12137957580*pow(s,3)*pow(t,4)-6327016710*pow(s,4)*pow(t,4)+2230418505*pow(s,5)*pow(t,4)-545256810*pow(s,6)*pow(t,4)+92779785*pow(s,7)*pow(t,4)-10800090*pow(s,8)*pow(t,4)+820995*pow(s,9)*pow(t,4)-36750*pow(s,10)*pow(t,4)+735*pow(s,11)*pow(t,4)-740880000*pow(t,5)+2483712000*s*pow(t,5)-3547324200*pow(s,2)*pow(t,5)+2889989900*pow(s,3)*pow(t,5)-1506432550*pow(s,4)*pow(t,5)+531052025*pow(s,5)*pow(t,5)-129823050*pow(s,6)*pow(t,5)+22090425*pow(s,7)*pow(t,5)-2571450*pow(s,8)*pow(t,5)+195475*pow(s,9)*pow(t,5)-8750*pow(s,10)*pow(t,5)+175*pow(s,11)*pow(t,5)-88905600*pow(t,6)+298045440*s*pow(t,6)-425678904*pow(s,2)*pow(t,6)+346798788*pow(s,3)*pow(t,6)-180771906*pow(s,4)*pow(t,6)+63726243*pow(s,5)*pow(t,6)-15578766*pow(s,6)*pow(t,6)+2650851*pow(s,7)*pow(t,6)-308574*pow(s,8)*pow(t,6)+23457*pow(s,9)*pow(t,6)-1050*pow(s,10)*pow(t,6)+21*pow(s,11)*pow(t,6)-4233600*pow(t,7)+14192640*s*pow(t,7)-20270424*pow(s,2)*pow(t,7)+16514228*pow(s,3)*pow(t,7)-8608186*pow(s,4)*pow(t,7)+3034583*pow(s,5)*pow(t,7)-741846*pow(s,6)*pow(t,7)+126231*pow(s,7)*pow(t,7)-14694*pow(s,8)*pow(t,7)+1117*pow(s,9)*pow(t,7)-50*pow(s,10)*pow(t,7)+pow(s,11)*pow(t,7)-435456000*s*tL+1397606400*pow(s,2)*tL-1885299840*pow(s,3)*tL+1429277760*pow(s,4)*tL-681230880*pow(s,5)*tL+214809840*pow(s,6)*tL-45617040*pow(s,7)*tL+6467040*pow(s,8)*tL-587520*pow(s,9)*tL+30960*pow(s,10)*tL-720*pow(s,11)*tL+7468070400*t*tL-26102684160*s*t*tL+39181163616*pow(s,2)*t*tL-33750082800*pow(s,3)*t*tL+18686570616*pow(s,4)*t*tL-7022020068*pow(s,5)*t*tL+1834900452*pow(s,6)*t*tL-334433232*pow(s,7)*t*tL+41764464*pow(s,8)*t*tL-3409812*pow(s,9)*t*tL+164052*pow(s,10)*t*tL-3528*pow(s,11)*t*tL+13750732800*pow(t,2)*tL-47079889920*s*pow(t,2)*tL+68990716032*pow(s,2)*pow(t,2)*tL-57890611072*pow(s,3)*pow(t,2)*tL+31183203520*pow(s,4)*pow(t,2)*tL-11392879680*pow(s,5)*pow(t,2)*tL+2894031336*pow(s,6)*pow(t,2)*tL-512890056*pow(s,7)*pow(t,2)*tL+62312880*pow(s,8)*pow(t,2)*tL-4953200*pow(s,9)*pow(t,2)*tL+232232*pow(s,10)*pow(t,2)*tL-4872*pow(s,11)*pow(t,2)*tL+9335088000*pow(t,3)*tL-31739299200*s*pow(t,3)*tL+46123008120*pow(s,2)*pow(t,3)*tL-38338449660*pow(s,3)*pow(t,3)*tL+20440104510*pow(s,4)*pow(t,3)*tL-7386678705*pow(s,5)*pow(t,3)*tL+1855055475*pow(s,6)*pow(t,3)*tL-324906750*pow(s,7)*pow(t,3)*tL+39002040*pow(s,8)*pow(t,3)*tL-3062745*pow(s,9)*pow(t,3)*tL+141855*pow(s,10)*pow(t,3)*tL-2940*pow(s,11)*pow(t,3)*tL+2963520000*pow(t,4)*tL-10040688000*s*pow(t,4)*tL+14528992800*pow(s,2)*pow(t,4)*tL-12018192200*pow(s,3)*pow(t,4)*tL+6373124100*pow(s,4)*pow(t,4)*tL-2289785050*pow(s,5)*pow(t,4)*tL+571502925*pow(s,6)*pow(t,4)*tL-99449175*pow(s,7)*pow(t,4)*tL+11857650*pow(s,8)*pow(t,4)*tL-924700*pow(s,9)*pow(t,4)*tL+42525*pow(s,10)*pow(t,4)*tL-875*pow(s,11)*pow(t,4)*tL+444528000*pow(t,5)*tL-1502928000*s*pow(t,5)*tL+2169158040*pow(s,2)*pow(t,5)*tL-1788981852*pow(s,3)*pow(t,5)*tL+945546798*pow(s,4)*pow(t,5)*tL-338500449*pow(s,5)*pow(t,5)*tL+84159117*pow(s,6)*pow(t,5)*tL-14584752*pow(s,7)*pow(t,5)*tL+1731492*pow(s,8)*pow(t,5)*tL-134421*pow(s,9)*pow(t,5)*tL+6153*pow(s,10)*pow(t,5)*tL-126*pow(s,11)*pow(t,5)*tL+25401600*pow(t,6)*tL-85760640*s*pow(t,6)*tL+123563664*pow(s,2)*pow(t,6)*tL-101703840*pow(s,3)*pow(t,6)*tL+53634224*pow(s,4)*pow(t,6)*tL-19153652*pow(s,5)*pow(t,6)*tL+4749423*pow(s,6)*pow(t,6)*tL-820743*pow(s,7)*pow(t,6)*tL+97146*pow(s,8)*pow(t,6)*tL-7518*pow(s,9)*pow(t,6)*tL+343*pow(s,10)*pow(t,6)*tL-7*pow(s,11)*pow(t,6)*tL+1066867200*s*pow(tL,2)-3424135680*pow(s,2)*pow(tL,2)+4618984608*pow(s,3)*pow(tL,2)-3501730512*pow(s,4)*pow(tL,2)+1669015656*pow(s,5)*pow(tL,2)-526284108*pow(s,6)*pow(tL,2)+111761748*pow(s,7)*pow(tL,2)-15844248*pow(s,8)*pow(tL,2)+1439424*pow(s,9)*pow(tL,2)-75852*pow(s,10)*pow(tL,2)+1764*pow(s,11)*pow(tL,2)-6875366400*t*pow(tL,2)+25013237760*s*t*pow(tL,2)-39223926336*pow(s,2)*t*pow(tL,2)+35323903328*pow(s,3)*t*pow(tL,2)-20427324848*pow(s,4)*t*pow(tL,2)+8001270984*pow(s,5)*t*pow(tL,2)-2173788960*pow(s,6)*t*pow(tL,2)+410782680*pow(s,7)*t*pow(tL,2)-53036592*pow(s,8)*t*pow(tL,2)+4464376*pow(s,9)*t*pow(tL,2)-220864*pow(s,10)*t*pow(tL,2)+4872*pow(s,11)*t*pow(tL,2)-9335088000*pow(t,2)*pow(tL,2)+32628355200*s*pow(t,2)*pow(tL,2)-48976454520*pow(s,2)*pow(t,2)*pow(tL,2)+42187603500*pow(s,3)*pow(t,2)*pow(tL,2)-23358213270*pow(s,4)*pow(t,2)*pow(tL,2)+8777525085*pow(s,5)*pow(t,2)*pow(tL,2)-2293625565*pow(s,6)*pow(t,2)*pow(tL,2)+418041540*pow(s,7)*pow(t,2)*pow(tL,2)-52205580*pow(s,8)*pow(t,2)*pow(tL,2)+4262265*pow(s,9)*pow(t,2)*pow(tL,2)-205065*pow(s,10)*pow(t,2)*pow(tL,2)+4410*pow(s,11)*pow(t,2)*pow(tL,2)-4445280000*pow(t,3)*pow(tL,2)+15325632000*s*pow(t,3)*pow(tL,2)-22642729200*pow(s,2)*pow(t,3)*pow(tL,2)+19172869800*pow(s,3)*pow(t,3)*pow(tL,2)-10428170900*pow(s,4)*pow(t,3)*pow(tL,2)+3848619950*pow(s,5)*pow(t,3)*pow(tL,2)-987781200*pow(s,6)*pow(t,3)*pow(tL,2)+176892450*pow(s,7)*pow(t,3)*pow(tL,2)-21716100*pow(s,8)*pow(t,3)*pow(tL,2)+1744050*pow(s,9)*pow(t,3)*pow(tL,2)-82600*pow(s,10)*pow(t,3)*pow(tL,2)+1750*pow(s,11)*pow(t,3)*pow(tL,2)-889056000*pow(t,4)*pow(tL,2)+3043958400*s*pow(t,4)*pow(tL,2)-4460606640*pow(s,2)*pow(t,4)*pow(tL,2)+3742927440*pow(s,3)*pow(t,4)*pow(tL,2)-2016155400*pow(s,4)*pow(t,4)*pow(tL,2)+736608600*pow(s,5)*pow(t,4)*pow(tL,2)-187114095*pow(s,6)*pow(t,4)*pow(tL,2)+33160995*pow(s,7)*pow(t,4)*pow(tL,2)-4028850*pow(s,8)*pow(t,4)*pow(tL,2)+320250*pow(s,9)*pow(t,4)*pow(tL,2)-15015*pow(s,10)*pow(t,4)*pow(tL,2)+315*pow(s,11)*pow(t,4)*pow(tL,2)-63504000*pow(t,5)*pow(tL,2)+216518400*s*pow(t,5)*pow(tL,2)-315703080*pow(s,2)*pow(t,5)*pow(tL,2)+263424252*pow(s,3)*pow(t,5)*pow(tL,2)-141033438*pow(s,4)*pow(t,5)*pow(tL,2)+51195669*pow(s,5)*pow(t,5)*pow(tL,2)-12917772*pow(s,6)*pow(t,5)*pow(tL,2)+2273607*pow(s,7)*pow(t,5)*pow(tL,2)-274302*pow(s,8)*pow(t,5)*pow(tL,2)+21651*pow(s,9)*pow(t,5)*pow(tL,2)-1008*pow(s,10)*pow(t,5)*pow(tL,2)+21*pow(s,11)*pow(t,5)*pow(tL,2)-982195200*s*pow(tL,3)+3152378880*pow(s,2)*pow(tL,3)-4252398528*pow(s,3)*pow(tL,3)+3223815392*pow(s,4)*pow(tL,3)-1536554096*pow(s,5)*pow(tL,3)+484515528*pow(s,6)*pow(tL,3)-102891768*pow(s,7)*pow(tL,3)+14586768*pow(s,8)*pow(tL,3)-1325184*pow(s,9)*pow(tL,3)+69832*pow(s,10)*pow(tL,3)-1624*pow(s,11)*pow(tL,3)+3111696000*t*pow(tL,3)-11765174400*s*t*pow(tL,3)+19178931240*pow(s,2)*t*pow(tL,3)-17911688340*pow(s,3)*t*pow(tL,3)+10704179850*pow(s,4)*t*pow(tL,3)-4316688075*pow(s,5)*t*pow(tL,3)+1203111945*pow(s,6)*t*pow(tL,3)-232481970*pow(s,7)*t*pow(tL,3)+30605400*pow(s,8)*t*pow(tL,3)-2620275*pow(s,9)*t*pow(tL,3)+131565*pow(s,10)*t*pow(tL,3)-2940*pow(s,11)*t*pow(tL,3)+2963520000*pow(t,2)*pow(tL,3)-10569888000*s*pow(t,2)*pow(tL,3)+16227472800*pow(s,2)*pow(t,2)*pow(tL,3)-14309355200*pow(s,3)*pow(t,2)*pow(tL,3)+8110093600*pow(s,4)*pow(t,2)*pow(tL,3)-3117669800*pow(s,5)*pow(t,2)*pow(tL,3)+832556550*pow(s,6)*pow(t,2)*pow(tL,3)-154886550*pow(s,7)*pow(t,2)*pow(tL,3)+19716900*pow(s,8)*pow(t,2)*pow(tL,3)-1638700*pow(s,9)*pow(t,2)*pow(tL,3)+80150*pow(s,10)*pow(t,2)*pow(tL,3)-1750*pow(s,11)*pow(t,2)*pow(tL,3)+889056000*pow(t,3)*pow(tL,3)-3107462400*s*pow(t,3)*pow(tL,3)+4664424240*pow(s,2)*pow(t,3)*pow(tL,3)-4017867000*pow(s,3)*pow(t,3)*pow(tL,3)+2224591740*pow(s,4)*pow(t,3)*pow(tL,3)-835954770*pow(s,5)*pow(t,3)*pow(tL,3)+218440530*pow(s,6)*pow(t,3)*pow(tL,3)-39813480*pow(s,7)*pow(t,3)*pow(tL,3)+4971960*pow(s,8)*pow(t,3)*pow(tL,3)-405930*pow(s,9)*pow(t,3)*pow(tL,3)+19530*pow(s,10)*pow(t,3)*pow(tL,3)-420*pow(s,11)*pow(t,3)*pow(tL,3)+84672000*pow(t,4)*pow(tL,3)-292924800*s*pow(t,4)*pow(tL,3)+434525280*pow(s,2)*pow(t,4)*pow(tL,3)-369561640*pow(s,3)*pow(t,4)*pow(tL,3)+201940340*pow(s,4)*pow(t,4)*pow(tL,3)-74883970*pow(s,5)*pow(t,4)*pow(tL,3)+19312125*pow(s,6)*pow(t,4)*pow(tL,3)-3474975*pow(s,7)*pow(t,4)*pow(tL,3)+428610*pow(s,8)*pow(t,4)*pow(tL,3)-34580*pow(s,9)*pow(t,4)*pow(tL,3)+1645*pow(s,10)*pow(t,4)*pow(tL,3)-35*pow(s,11)*pow(t,4)*pow(tL,3)+444528000*s*pow(tL,4)-1426723200*pow(s,2)*pow(tL,4)+1924576920*pow(s,3)*pow(tL,4)-1459054380*pow(s,4)*pow(tL,4)+695423190*pow(s,5)*pow(tL,4)-219285045*pow(s,6)*pow(tL,4)+46567395*pow(s,7)*pow(tL,4)-6601770*pow(s,8)*pow(tL,4)+599760*pow(s,9)*pow(tL,4)-31605*pow(s,10)*pow(tL,4)+735*pow(s,11)*pow(tL,4)-740880000*t*pow(tL,4)+2907072000*s*t*pow(tL,4)-4906108200*pow(s,2)*t*pow(tL,4)+4722920300*pow(s,3)*t*pow(tL,4)-2896008150*pow(s,4)*t*pow(tL,4)+1193359825*pow(s,5)*t*pow(tL,4)-338665950*pow(s,6)*t*pow(tL,4)+66440325*pow(s,7)*t*pow(tL,4)-8858850*pow(s,8)*t*pow(tL,4)+766675*pow(s,9)*t*pow(tL,4)-38850*pow(s,10)*t*pow(tL,4)+875*pow(s,11)*t*pow(tL,4)-444528000*pow(t,2)*pow(tL,4)+1617235200*s*pow(t,2)*pow(tL,4)-2536029720*pow(s,2)*pow(t,2)*pow(tL,4)+2283873060*pow(s,3)*pow(t,2)*pow(tL,4)-1320732210*pow(s,4)*pow(t,2)*pow(tL,4)+517323555*pow(s,5)*pow(t,2)*pow(tL,4)-140546700*pow(s,6)*pow(t,2)*pow(tL,4)+26559225*pow(s,7)*pow(t,2)*pow(tL,4)-3429090*pow(s,8)*pow(t,2)*pow(tL,4)+288645*pow(s,9)*pow(t,2)*pow(tL,4)-14280*pow(s,10)*pow(t,2)*pow(tL,4)+315*pow(s,11)*pow(t,2)*pow(tL,4)-63504000*pow(t,3)*pow(tL,4)+224985600*s*pow(t,3)*pow(tL,4)-342878760*pow(s,2)*pow(t,3)*pow(tL,4)+300082860*pow(s,3)*pow(t,3)*pow(tL,4)-168824950*pow(s,4)*pow(t,3)*pow(tL,4)+64441825*pow(s,5)*pow(t,3)*pow(tL,4)-17094630*pow(s,6)*pow(t,3)*pow(tL,4)+3160605*pow(s,7)*pow(t,3)*pow(tL,4)-400050*pow(s,8)*pow(t,3)*pow(tL,4)+33075*pow(s,9)*pow(t,3)*pow(tL,4)-1610*pow(s,10)*pow(t,3)*pow(tL,4)+35*pow(s,11)*pow(t,3)*pow(tL,4)-105840000*s*pow(tL,5)+339696000*pow(s,2)*pow(tL,5)-458232600*pow(s,3)*pow(tL,5)+347393900*pow(s,4)*pow(tL,5)-165576950*pow(s,5)*pow(tL,5)+52210725*pow(s,6)*pow(tL,5)-11087475*pow(s,7)*pow(tL,5)+1571850*pow(s,8)*pow(tL,5)-142800*pow(s,9)*pow(tL,5)+7525*pow(s,10)*pow(tL,5)-175*pow(s,11)*pow(tL,5)+88905600*t*pow(tL,5)-361549440*s*t*pow(tL,5)+629496504*pow(s,2)*t*pow(tL,5)-621738348*pow(s,3)*t*pow(tL,5)+389208246*pow(s,4)*t*pow(tL,5)-163072413*pow(s,5)*t*pow(tL,5)+46905201*pow(s,6)*t*pow(tL,5)-9303336*pow(s,7)*t*pow(tL,5)+1251684*pow(s,8)*t*pow(tL,5)-109137*pow(s,9)*t*pow(tL,5)+5565*pow(s,10)*t*pow(tL,5)-126*pow(s,11)*t*pow(tL,5)+25401600*pow(t,2)*pow(tL,5)-94227840*s*pow(t,2)*pow(tL,5)+150739344*pow(s,2)*pow(t,2)*pow(tL,5)-138362448*pow(s,3)*pow(t,2)*pow(tL,5)+81425736*pow(s,4)*pow(t,2)*pow(tL,5)-32399808*pow(s,5)*pow(t,2)*pow(tL,5)+8926281*pow(s,6)*pow(t,2)*pow(tL,5)-1707741*pow(s,7)*pow(t,2)*pow(tL,5)+222894*pow(s,8)*pow(t,2)*pow(tL,5)-18942*pow(s,9)*pow(t,2)*pow(tL,5)+945*pow(s,10)*pow(t,2)*pow(tL,5)-21*pow(s,11)*pow(t,2)*pow(tL,5)+12700800*s*pow(tL,6)-40763520*pow(s,2)*pow(tL,6)+54987912*pow(s,3)*pow(tL,6)-41687268*pow(s,4)*pow(tL,6)+19869234*pow(s,5)*pow(tL,6)-6265287*pow(s,6)*pow(tL,6)+1330497*pow(s,7)*pow(tL,6)-188622*pow(s,8)*pow(tL,6)+17136*pow(s,9)*pow(tL,6)-903*pow(s,10)*pow(tL,6)+21*pow(s,11)*pow(tL,6)-4233600*t*pow(tL,6)+17821440*s*t*pow(tL,6)-31917144*pow(s,2)*t*pow(tL,6)+32225060*pow(s,3)*t*pow(tL,6)-20518834*pow(s,4)*t*pow(tL,6)+8711507*pow(s,5)*t*pow(tL,6)-2531928*pow(s,6)*t*pow(tL,6)+506373*pow(s,7)*t*pow(tL,6)-68586*pow(s,8)*t*pow(tL,6)+6013*pow(s,9)*t*pow(tL,6)-308*pow(s,10)*t*pow(tL,6)+7*pow(s,11)*t*pow(tL,6)-604800*s*pow(tL,7)+1941120*pow(s,2)*pow(tL,7)-2618472*pow(s,3)*pow(tL,7)+1985108*pow(s,4)*pow(tL,7)-946154*pow(s,5)*pow(tL,7)+298347*pow(s,6)*pow(tL,7)-63357*pow(s,7)*pow(tL,7)+8982*pow(s,8)*pow(tL,7)-816*pow(s,9)*pow(tL,7)+43*pow(s,10)*pow(tL,7)-pow(s,11)*pow(tL,7)-435456000*s*tR+1397606400*pow(s,2)*tR-1885299840*pow(s,3)*tR+1429277760*pow(s,4)*tR-681230880*pow(s,5)*tR+214809840*pow(s,6)*tR-45617040*pow(s,7)*tR+6467040*pow(s,8)*tR-587520*pow(s,9)*tR+30960*pow(s,10)*tR-720*pow(s,11)*tR+7468070400*t*tR-26102684160*s*t*tR+39181163616*pow(s,2)*t*tR-33750082800*pow(s,3)*t*tR+18686570616*pow(s,4)*t*tR-7022020068*pow(s,5)*t*tR+1834900452*pow(s,6)*t*tR-334433232*pow(s,7)*t*tR+41764464*pow(s,8)*t*tR-3409812*pow(s,9)*t*tR+164052*pow(s,10)*t*tR-3528*pow(s,11)*t*tR+13750732800*pow(t,2)*tR-47079889920*s*pow(t,2)*tR+68990716032*pow(s,2)*pow(t,2)*tR-57890611072*pow(s,3)*pow(t,2)*tR+31183203520*pow(s,4)*pow(t,2)*tR-11392879680*pow(s,5)*pow(t,2)*tR+2894031336*pow(s,6)*pow(t,2)*tR-512890056*pow(s,7)*pow(t,2)*tR+62312880*pow(s,8)*pow(t,2)*tR-4953200*pow(s,9)*pow(t,2)*tR+232232*pow(s,10)*pow(t,2)*tR-4872*pow(s,11)*pow(t,2)*tR+9335088000*pow(t,3)*tR-31739299200*s*pow(t,3)*tR+46123008120*pow(s,2)*pow(t,3)*tR-38338449660*pow(s,3)*pow(t,3)*tR+20440104510*pow(s,4)*pow(t,3)*tR-7386678705*pow(s,5)*pow(t,3)*tR+1855055475*pow(s,6)*pow(t,3)*tR-324906750*pow(s,7)*pow(t,3)*tR+39002040*pow(s,8)*pow(t,3)*tR-3062745*pow(s,9)*pow(t,3)*tR+141855*pow(s,10)*pow(t,3)*tR-2940*pow(s,11)*pow(t,3)*tR+2963520000*pow(t,4)*tR-10040688000*s*pow(t,4)*tR+14528992800*pow(s,2)*pow(t,4)*tR-12018192200*pow(s,3)*pow(t,4)*tR+6373124100*pow(s,4)*pow(t,4)*tR-2289785050*pow(s,5)*pow(t,4)*tR+571502925*pow(s,6)*pow(t,4)*tR-99449175*pow(s,7)*pow(t,4)*tR+11857650*pow(s,8)*pow(t,4)*tR-924700*pow(s,9)*pow(t,4)*tR+42525*pow(s,10)*pow(t,4)*tR-875*pow(s,11)*pow(t,4)*tR+444528000*pow(t,5)*tR-1502928000*s*pow(t,5)*tR+2169158040*pow(s,2)*pow(t,5)*tR-1788981852*pow(s,3)*pow(t,5)*tR+945546798*pow(s,4)*pow(t,5)*tR-338500449*pow(s,5)*pow(t,5)*tR+84159117*pow(s,6)*pow(t,5)*tR-14584752*pow(s,7)*pow(t,5)*tR+1731492*pow(s,8)*pow(t,5)*tR-134421*pow(s,9)*pow(t,5)*tR+6153*pow(s,10)*pow(t,5)*tR-126*pow(s,11)*pow(t,5)*tR+25401600*pow(t,6)*tR-85760640*s*pow(t,6)*tR+123563664*pow(s,2)*pow(t,6)*tR-101703840*pow(s,3)*pow(t,6)*tR+53634224*pow(s,4)*pow(t,6)*tR-19153652*pow(s,5)*pow(t,6)*tR+4749423*pow(s,6)*pow(t,6)*tR-820743*pow(s,7)*pow(t,6)*tR+97146*pow(s,8)*pow(t,6)*tR-7518*pow(s,9)*pow(t,6)*tR+343*pow(s,10)*pow(t,6)*tR-7*pow(s,11)*pow(t,6)*tR+2258150400*s*tL*tR-7839452160*pow(s,2)*tL*tR+11133481536*pow(s,3)*tL*tR-8683946784*pow(s,4)*tL*tR+4176868752*pow(s,5)*tL*tR-1307703096*pow(s,6)*tL*tR+271927656*pow(s,7)*tL*tR-37292976*pow(s,8)*tL*tR+3241728*pow(s,9)*tL*tR-161784*pow(s,10)*tL*tR+3528*pow(s,11)*tL*tR-18296772480*t*tL*tR+65955762432*s*t*tL*tR-102358581696*pow(s,2)*t*tL*tR+91098376432*pow(s,3)*t*tL*tR-51941652784*pow(s,4)*t*tL*tR+19992121632*pow(s,5)*t*tL*tR-5313923496*pow(s,6)*t*tL*tR+977335632*pow(s,7)*t*tL*tR-122087280*pow(s,8)*t*tL*tR+9878288*pow(s,9)*t*tL*tR-466424*pow(s,10)*t*tL*tR+9744*pow(s,11)*t*tL*tR-25835120640*pow(t,2)*tL*tR+89210298912*s*pow(t,2)*tL*tR-131921893880*pow(s,2)*pow(t,2)*tL*tR+111649235740*pow(s,3)*pow(t,2)*tL*tR-60565930544*pow(s,4)*pow(t,2)*tL*tR+22229327218*pow(s,5)*pow(t,2)*tL*tR-5653380250*pow(s,6)*pow(t,2)*tL*tR+998807068*pow(s,7)*pow(t,2)*tL*tR-120350300*pow(s,8)*pow(t,2)*tL*tR+9430722*pow(s,9)*pow(t,2)*tL*tR-432866*pow(s,10)*pow(t,2)*tL*tR+8820*pow(s,11)*pow(t,2)*tL*tR-12998986560*pow(t,3)*tL*tR+44149791840*s*pow(t,3)*tL*tR-64030721580*pow(s,2)*pow(t,3)*tL*tR+53045423130*pow(s,3)*pow(t,3)*tL*tR-28133692090*pow(s,4)*pow(t,3)*tL*tR+10089555700*pow(s,5)*pow(t,3)*tL*tR-2506926030*pow(s,6)*pow(t,3)*tL*tR+432800970*pow(s,7)*pow(t,3)*tL*tR-50980650*pow(s,8)*pow(t,3)*tL*tR+3907260*pow(s,9)*pow(t,3)*tL*tR-175490*pow(s,10)*pow(t,3)*tL*tR+3500*pow(s,11)*pow(t,3)*tL*tR-2891548800*pow(t,4)*tL*tR+9715560960*s*pow(t,4)*tL*tR-13907404840*pow(s,2)*pow(t,4)*tL*tR+11350300220*pow(s,3)*pow(t,4)*tL*tR-5920976460*pow(s,4)*pow(t,4)*tL*tR+2085606320*pow(s,5)*pow(t,4)*tL*tR-508310180*pow(s,6)*pow(t,4)*tL*tR+85970150*pow(s,7)*pow(t,4)*tL*tR-9907240*pow(s,8)*pow(t,4)*tL*tR+741720*pow(s,9)*pow(t,4)*tL*tR-32480*pow(s,10)*pow(t,4)*tL*tR+630*pow(s,11)*pow(t,4)*tL*tR-271656000*pow(t,5)*tL*tR+902092800*s*pow(t,5)*tL*tR-1272383700*pow(s,2)*pow(t,5)*tL*tR+1020292686*pow(s,3)*pow(t,5)*tL*tR-521425002*pow(s,4)*pow(t,5)*tL*tR+179371794*pow(s,5)*pow(t,5)*tL*tR-42544530*pow(s,6)*pow(t,5)*tL*tR+6973512*pow(s,7)*pow(t,5)*tL*tR-774858*pow(s,8)*pow(t,5)*tL*tR+55566*pow(s,9)*pow(t,5)*tL*tR-2310*pow(s,10)*pow(t,5)*tL*tR+42*pow(s,11)*pow(t,5)*tL*tR-7257600*pow(t,6)*tL*tR+23466240*s*pow(t,6)*tL*tR-31951584*pow(s,2)*pow(t,6)*tL*tR+24493728*pow(s,3)*pow(t,6)*tL*tR-11824960*pow(s,4)*pow(t,6)*tL*tR+3783192*pow(s,5)*pow(t,6)*tL*tR-816522*pow(s,6)*pow(t,6)*tL*tR+117852*pow(s,7)*pow(t,6)*tL*tR-10920*pow(s,8)*pow(t,6)*tL*tR+588*pow(s,9)*pow(t,6)*tL*tR-14*pow(s,10)*pow(t,6)*tL*tR-3900839040*s*pow(tL,2)*tR+13740806016*pow(s,2)*pow(tL,2)*tR-19529299776*pow(s,3)*pow(tL,2)*tR+15089228112*pow(s,4)*pow(tL,2)*tR-7133457408*pow(s,5)*pow(tL,2)*tR+2181527040*pow(s,6)*pow(tL,2)*tR-440809656*pow(s,7)*pow(tL,2)*tR+58474080*pow(s,8)*pow(tL,2)*tR-4894848*pow(s,9)*pow(tL,2)*tR+234192*pow(s,10)*pow(tL,2)*tR-4872*pow(s,11)*pow(tL,2)*tR+16844647680*t*pow(tL,2)*tR-62467840512*s*t*pow(tL,2)*tR+99624568736*pow(s,2)*t*pow(tL,2)*tR-90712896960*pow(s,3)*t*pow(tL,2)*tR+52572862790*pow(s,4)*t*pow(tL,2)*tR-20412085785*pow(s,5)*t*pow(tL,2)*tR+5429139051*pow(s,6)*t*pow(tL,2)*tR-991081602*pow(s,7)*t*pow(tL,2)*tR+121884616*pow(s,8)*t*pow(tL,2)*tR-9629361*pow(s,9)*t*pow(tL,2)*tR+440167*pow(s,10)*t*pow(tL,2)*tR-8820*pow(s,11)*t*pow(tL,2)*tR+17748521280*pow(t,2)*pow(tL,2)*tR-61753629840*s*pow(t,2)*pow(tL,2)*tR+91970244240*pow(s,2)*pow(t,2)*pow(tL,2)*tR-78239615160*pow(s,3)*pow(t,2)*pow(tL,2)*tR+42526672230*pow(s,4)*pow(t,2)*pow(tL,2)*tR-15572954040*pow(s,5)*pow(t,2)*pow(tL,2)*tR+3930808140*pow(s,6)*pow(t,2)*pow(tL,2)*tR-684984090*pow(s,7)*pow(t,2)*pow(tL,2)*tR+80820390*pow(s,8)*pow(t,2)*pow(tL,2)*tR-6149220*pow(s,9)*pow(t,2)*pow(tL,2)*tR+271320*pow(s,10)*pow(t,2)*pow(tL,2)*tR-5250*pow(s,11)*pow(t,2)*pow(tL,2)*tR+6275606400*pow(t,3)*pow(tL,2)*tR-21283004400*s*pow(t,3)*pow(tL,2)*tR+30772762860*pow(s,2)*pow(t,3)*pow(tL,2)*tR-25354743610*pow(s,3)*pow(t,3)*pow(tL,2)*tR+13330423400*pow(s,4)*pow(t,3)*pow(tL,2)*tR-4718831740*pow(s,5)*pow(t,3)*pow(tL,2)*tR+1151022250*pow(s,6)*pow(t,3)*pow(tL,2)*tR-193745230*pow(s,7)*pow(t,3)*pow(tL,2)*tR+22059100*pow(s,8)*pow(t,3)*pow(tL,2)*tR-1616160*pow(s,9)*pow(t,3)*pow(tL,2)*tR+68390*pow(s,10)*pow(t,3)*pow(tL,2)*tR-1260*pow(s,11)*pow(t,3)*pow(tL,2)*tR+876355200*pow(t,4)*pow(tL,2)*tR-2918946240*s*pow(t,4)*pow(tL,2)*tR+4128432840*pow(s,2)*pow(t,4)*pow(tL,2)*tR-3315764760*pow(s,3)*pow(t,4)*pow(tL,2)*tR+1693622490*pow(s,4)*pow(t,4)*pow(tL,2)*tR-580368390*pow(s,5)*pow(t,4)*pow(tL,2)*tR+136462305*pow(s,6)*pow(t,4)*pow(tL,2)*tR-22020285*pow(s,7)*pow(t,4)*pow(tL,2)*tR+2384760*pow(s,8)*pow(t,4)*pow(tL,2)*tR-164220*pow(s,9)*pow(t,4)*pow(tL,2)*tR+6405*pow(s,10)*pow(t,4)*pow(tL,2)*tR-105*pow(s,11)*pow(t,4)*pow(tL,2)*tR+38808000*pow(t,5)*pow(tL,2)*tR-126436800*s*pow(t,5)*pow(tL,2)*tR+173763660*pow(s,2)*pow(t,5)*pow(tL,2)*tR-134626254*pow(s,3)*pow(t,5)*pow(tL,2)*tR+65754276*pow(s,4)*pow(t,5)*pow(tL,2)*tR-21298914*pow(s,5)*pow(t,5)*pow(tL,2)*tR+4656456*pow(s,6)*pow(t,5)*pow(tL,2)*tR-680946*pow(s,7)*pow(t,5)*pow(tL,2)*tR+63924*pow(s,8)*pow(t,5)*pow(tL,2)*tR-3486*pow(s,9)*pow(t,5)*pow(tL,2)*tR+84*pow(s,10)*pow(t,5)*pow(tL,2)*tR+3131533440*s*pow(tL,3)*tR-10991990016*pow(s,2)*pow(tL,3)*tR+15443794520*pow(s,3)*pow(tL,3)*tR-11722799676*pow(s,4)*pow(tL,3)*tR+5417544272*pow(s,5)*pow(tL,3)*tR-1612909676*pow(s,6)*pow(tL,3)*tR+316097684*pow(s,7)*pow(tL,3)*tR-40511156*pow(s,8)*pow(tL,3)*tR+3261384*pow(s,9)*pow(tL,3)*tR-149156*pow(s,10)*pow(tL,3)*tR+2940*pow(s,11)*pow(tL,3)*tR-7623655200*t*pow(tL,3)*tR+29019634560*s*t*pow(tL,3)*tR-47322374820*pow(s,2)*t*pow(tL,3)*tR+43762533290*pow(s,3)*t*pow(tL,3)*tR-25552182390*pow(s,4)*t*pow(tL,3)*tR+9911332480*pow(s,5)*t*pow(tL,3)*tR-2611674870*pow(s,6)*t*pow(tL,3)*tR+468399750*pow(s,7)*t*pow(tL,3)*tR-56105490*pow(s,8)*t*pow(tL,3)*tR+4275460*pow(s,9)*t*pow(tL,3)*tR-186270*pow(s,10)*t*pow(tL,3)*tR+3500*pow(s,11)*t*pow(tL,3)*tR-5671330560*pow(t,2)*pow(tL,3)*tR+19863325440*s*pow(t,2)*pow(tL,3)*tR-29734700800*pow(s,2)*pow(t,2)*pow(tL,3)*tR+25344890900*pow(s,3)*pow(t,2)*pow(tL,3)*tR-13740044150*pow(s,4)*pow(t,2)*pow(tL,3)*tR+4989275270*pow(s,5)*pow(t,2)*pow(tL,3)*tR-1239993020*pow(s,6)*pow(t,2)*pow(tL,3)*tR+210945560*pow(s,7)*pow(t,2)*pow(tL,3)*tR-24040450*pow(s,8)*pow(t,2)*pow(tL,3)*tR+1742370*pow(s,9)*pow(t,2)*pow(tL,3)*tR-71820*pow(s,10)*pow(t,2)*pow(tL,3)*tR+1260*pow(s,11)*pow(t,2)*pow(tL,3)*tR-1262459520*pow(t,3)*pow(tL,3)*tR+4272075360*s*pow(t,3)*pow(tL,3)*tR-6149141040*pow(s,2)*pow(t,3)*pow(tL,3)*tR+5025966960*pow(s,3)*pow(t,3)*pow(tL,3)*tR-2608495960*pow(s,4)*pow(t,3)*pow(tL,3)*tR+905549260*pow(s,5)*pow(t,3)*pow(tL,3)*tR-214720380*pow(s,6)*pow(t,3)*pow(tL,3)*tR+34715100*pow(s,7)*pow(t,3)*pow(tL,3)*tR-3732120*pow(s,8)*pow(t,3)*pow(tL,3)*tR+251580*pow(s,9)*pow(t,3)*pow(tL,3)*tR-9380*pow(s,10)*pow(t,3)*pow(tL,3)*tR+140*pow(s,11)*pow(t,3)*pow(tL,3)*tR-83462400*pow(t,4)*pow(tL,3)*tR+275311680*s*pow(t,4)*pow(tL,3)*tR-383957840*pow(s,2)*pow(t,4)*pow(tL,3)*tR+302308300*pow(s,3)*pow(t,4)*pow(tL,3)*tR-150164350*pow(s,4)*pow(t,4)*pow(tL,3)*tR+49476910*pow(s,5)*pow(t,4)*pow(tL,3)*tR-10999450*pow(s,6)*pow(t,4)*pow(tL,3)*tR+1634500*pow(s,7)*pow(t,4)*pow(tL,3)*tR-155750*pow(s,8)*pow(t,4)*pow(tL,3)*tR+8610*pow(s,9)*pow(t,4)*pow(tL,3)*tR-210*pow(s,10)*pow(t,4)*pow(tL,3)*tR-1321941600*s*pow(tL,4)*tR+4592921760*pow(s,2)*pow(tL,4)*tR-6351248820*pow(s,3)*pow(tL,4)*tR+4721539270*pow(s,4)*pow(tL,4)*tR-2128032130*pow(s,5)*pow(tL,4)*tR+615567435*pow(s,6)*pow(tL,4)*tR-116750655*pow(s,7)*pow(tL,4)*tR+14408100*pow(s,8)*pow(tL,4)*tR-1108800*pow(s,9)*pow(tL,4)*tR+47915*pow(s,10)*pow(tL,4)*tR-875*pow(s,11)*pow(tL,4)*tR+1815156000*t*pow(tL,4)*tR-7077238560*s*t*pow(tL,4)*tR+11750196500*pow(s,2)*t*pow(tL,4)*tR-10972052630*pow(s,3)*t*pow(tL,4)*tR+6411175470*pow(s,4)*t*pow(tL,4)*tR-2466572675*pow(s,5)*t*pow(tL,4)*tR+638956745*pow(s,6)*t*pow(tL,4)*tR-111601910*pow(s,7)*t*pow(tL,4)*tR+12875100*pow(s,8)*t*pow(tL,4)*tR-931035*pow(s,9)*t*pow(tL,4)*tR+37625*pow(s,10)*t*pow(tL,4)*tR-630*pow(s,11)*t*pow(tL,4)*tR+853070400*pow(t,2)*pow(tL,4)*tR-3004443120*s*pow(t,2)*pow(tL,4)*tR+4511703000*pow(s,2)*pow(t,2)*pow(tL,4)*tR-3841051200*pow(s,3)*pow(t,2)*pow(tL,4)*tR+2067561720*pow(s,4)*pow(t,2)*pow(tL,4)*tR-739884600*pow(s,5)*pow(t,2)*pow(tL,4)*tR+179514825*pow(s,6)*pow(t,2)*pow(tL,4)*tR-29445465*pow(s,7)*pow(t,2)*pow(tL,4)*tR+3179190*pow(s,8)*pow(t,2)*pow(tL,4)*tR-212310*pow(s,9)*pow(t,2)*pow(tL,4)*tR+7665*pow(s,10)*pow(t,2)*pow(tL,4)*tR-105*pow(s,11)*pow(t,2)*pow(tL,4)*tR+90175680*pow(t,3)*pow(tL,4)*tR-304189200*s*pow(t,3)*pow(tL,4)*tR+435099000*pow(s,2)*pow(t,3)*pow(tL,4)*tR-351691760*pow(s,3)*pow(t,3)*pow(tL,4)*tR+179266360*pow(s,4)*pow(t,3)*pow(tL,4)*tR-60524660*pow(s,5)*pow(t,3)*pow(tL,4)*tR+13758920*pow(s,6)*pow(t,3)*pow(tL,4)*tR-2085440*pow(s,7)*pow(t,3)*pow(tL,4)*tR+202160*pow(s,8)*pow(t,3)*pow(tL,4)*tR-11340*pow(s,9)*pow(t,3)*pow(tL,4)*tR+280*pow(s,10)*pow(t,3)*pow(tL,4)*tR+302248800*s*pow(tL,5)*tR-1036244160*pow(s,2)*pow(tL,5)*tR+1407262052*pow(s,3)*pow(tL,5)*tR-1022673498*pow(s,4)*pow(tL,5)*tR+448698194*pow(s,5)*pow(tL,5)*tR-125827352*pow(s,6)*pow(tL,5)*tR+23016182*pow(s,7)*pow(tL,5)*tR-2718002*pow(s,8)*pow(tL,5)*tR+197526*pow(s,9)*pow(tL,5)*tR-7868*pow(s,10)*pow(tL,5)*tR+126*pow(s,11)*pow(tL,5)*tR-217818720*t*pow(tL,5)*tR+868166208*s*t*pow(tL,5)*tR-1462027980*pow(s,2)*t*pow(tL,5)*tR+1371796902*pow(s,3)*t*pow(tL,5)*tR-797743170*pow(s,4)*t*pow(tL,5)*tR+302550822*pow(s,5)*t*pow(tL,5)*tR-76488846*pow(s,6)*t*pow(tL,5)*tR+12883668*pow(s,7)*t*pow(tL,5)*tR-1409646*pow(s,8)*t*pow(tL,5)*tR+94038*pow(s,9)*t*pow(tL,5)*tR-3318*pow(s,10)*t*pow(tL,5)*tR+42*pow(s,11)*t*pow(tL,5)*tR-48746880*pow(t,2)*pow(tL,5)*tR+172447968*s*pow(t,2)*pow(tL,5)*tR-259249536*pow(s,2)*pow(t,2)*pow(tL,5)*tR+219747192*pow(s,3)*pow(t,2)*pow(tL,5)*tR-116898936*pow(s,4)*pow(t,2)*pow(tL,5)*tR+40944960*pow(s,5)*pow(t,2)*pow(tL,5)*tR-9596538*pow(s,6)*pow(t,2)*pow(tL,5)*tR+1491000*pow(s,7)*pow(t,2)*pow(tL,5)*tR-147420*pow(s,8)*pow(t,2)*pow(tL,5)*tR+8400*pow(s,9)*pow(t,2)*pow(tL,5)*tR-210*pow(s,10)*pow(t,2)*pow(tL,5)*tR-35350560*s*pow(tL,6)*tR+119385504*pow(s,2)*pow(tL,6)*tR-158985372*pow(s,3)*pow(tL,6)*tR+112759010*pow(s,4)*pow(tL,6)*tR-48063218*pow(s,5)*pow(tL,6)*tR+13027203*pow(s,6)*pow(tL,6)*tR-2285787*pow(s,7)*pow(tL,6)*tR+255528*pow(s,8)*pow(tL,6)*tR-17136*pow(s,9)*pow(tL,6)*tR+595*pow(s,10)*pow(tL,6)*tR-7*pow(s,11)*pow(tL,6)*tR+10372320*t*pow(tL,6)*tR-42180768*s*t*pow(tL,6)*tR+71806364*pow(s,2)*t*pow(tL,6)*tR-67410826*pow(s,3)*t*pow(tL,6)*tR+38821804*pow(s,4)*t*pow(tL,6)*tR-14427826*pow(s,5)*t*pow(tL,6)*tR+3530968*pow(s,6)*t*pow(tL,6)*tR-566062*pow(s,7)*t*pow(tL,6)*tR+57260*pow(s,8)*t*pow(tL,6)*tR-3318*pow(s,9)*t*pow(tL,6)*tR+84*pow(s,10)*t*pow(tL,6)*tR+1654560*s*pow(tL,7)*tR-5497344*pow(s,2)*pow(tL,7)*tR+7169300*pow(s,3)*pow(tL,7)*tR-4953954*pow(s,4)*pow(tL,7)*tR+2046338*pow(s,5)*pow(tL,7)*tR-533834*pow(s,6)*pow(tL,7)*tR+89096*pow(s,7)*pow(tL,7)*tR-9254*pow(s,8)*pow(tL,7)*tR+546*pow(s,9)*pow(tL,7)*tR-14*pow(s,10)*pow(tL,7)*tR+1066867200*s*pow(tR,2)-3424135680*pow(s,2)*pow(tR,2)+4618984608*pow(s,3)*pow(tR,2)-3501730512*pow(s,4)*pow(tR,2)+1669015656*pow(s,5)*pow(tR,2)-526284108*pow(s,6)*pow(tR,2)+111761748*pow(s,7)*pow(tR,2)-15844248*pow(s,8)*pow(tR,2)+1439424*pow(s,9)*pow(tR,2)-75852*pow(s,10)*pow(tR,2)+1764*pow(s,11)*pow(tR,2)-6875366400*t*pow(tR,2)+25013237760*s*t*pow(tR,2)-39223926336*pow(s,2)*t*pow(tR,2)+35323903328*pow(s,3)*t*pow(tR,2)-20427324848*pow(s,4)*t*pow(tR,2)+8001270984*pow(s,5)*t*pow(tR,2)-2173788960*pow(s,6)*t*pow(tR,2)+410782680*pow(s,7)*t*pow(tR,2)-53036592*pow(s,8)*t*pow(tR,2)+4464376*pow(s,9)*t*pow(tR,2)-220864*pow(s,10)*t*pow(tR,2)+4872*pow(s,11)*t*pow(tR,2)-9335088000*pow(t,2)*pow(tR,2)+32628355200*s*pow(t,2)*pow(tR,2)-48976454520*pow(s,2)*pow(t,2)*pow(tR,2)+42187603500*pow(s,3)*pow(t,2)*pow(tR,2)-23358213270*pow(s,4)*pow(t,2)*pow(tR,2)+8777525085*pow(s,5)*pow(t,2)*pow(tR,2)-2293625565*pow(s,6)*pow(t,2)*pow(tR,2)+418041540*pow(s,7)*pow(t,2)*pow(tR,2)-52205580*pow(s,8)*pow(t,2)*pow(tR,2)+4262265*pow(s,9)*pow(t,2)*pow(tR,2)-205065*pow(s,10)*pow(t,2)*pow(tR,2)+4410*pow(s,11)*pow(t,2)*pow(tR,2)-4445280000*pow(t,3)*pow(tR,2)+15325632000*s*pow(t,3)*pow(tR,2)-22642729200*pow(s,2)*pow(t,3)*pow(tR,2)+19172869800*pow(s,3)*pow(t,3)*pow(tR,2)-10428170900*pow(s,4)*pow(t,3)*pow(tR,2)+3848619950*pow(s,5)*pow(t,3)*pow(tR,2)-987781200*pow(s,6)*pow(t,3)*pow(tR,2)+176892450*pow(s,7)*pow(t,3)*pow(tR,2)-21716100*pow(s,8)*pow(t,3)*pow(tR,2)+1744050*pow(s,9)*pow(t,3)*pow(tR,2)-82600*pow(s,10)*pow(t,3)*pow(tR,2)+1750*pow(s,11)*pow(t,3)*pow(tR,2)-889056000*pow(t,4)*pow(tR,2)+3043958400*s*pow(t,4)*pow(tR,2)-4460606640*pow(s,2)*pow(t,4)*pow(tR,2)+3742927440*pow(s,3)*pow(t,4)*pow(tR,2)-2016155400*pow(s,4)*pow(t,4)*pow(tR,2)+736608600*pow(s,5)*pow(t,4)*pow(tR,2)-187114095*pow(s,6)*pow(t,4)*pow(tR,2)+33160995*pow(s,7)*pow(t,4)*pow(tR,2)-4028850*pow(s,8)*pow(t,4)*pow(tR,2)+320250*pow(s,9)*pow(t,4)*pow(tR,2)-15015*pow(s,10)*pow(t,4)*pow(tR,2)+315*pow(s,11)*pow(t,4)*pow(tR,2)-63504000*pow(t,5)*pow(tR,2)+216518400*s*pow(t,5)*pow(tR,2)-315703080*pow(s,2)*pow(t,5)*pow(tR,2)+263424252*pow(s,3)*pow(t,5)*pow(tR,2)-141033438*pow(s,4)*pow(t,5)*pow(tR,2)+51195669*pow(s,5)*pow(t,5)*pow(tR,2)-12917772*pow(s,6)*pow(t,5)*pow(tR,2)+2273607*pow(s,7)*pow(t,5)*pow(tR,2)-274302*pow(s,8)*pow(t,5)*pow(tR,2)+21651*pow(s,9)*pow(t,5)*pow(tR,2)-1008*pow(s,10)*pow(t,5)*pow(tR,2)+21*pow(s,11)*pow(t,5)*pow(tR,2)-3900839040*s*tL*pow(tR,2)+13740806016*pow(s,2)*tL*pow(tR,2)-19529299776*pow(s,3)*tL*pow(tR,2)+15089228112*pow(s,4)*tL*pow(tR,2)-7133457408*pow(s,5)*tL*pow(tR,2)+2181527040*pow(s,6)*tL*pow(tR,2)-440809656*pow(s,7)*tL*pow(tR,2)+58474080*pow(s,8)*tL*pow(tR,2)-4894848*pow(s,9)*tL*pow(tR,2)+234192*pow(s,10)*tL*pow(tR,2)-4872*pow(s,11)*tL*pow(tR,2)+16844647680*t*tL*pow(tR,2)-62467840512*s*t*tL*pow(tR,2)+99624568736*pow(s,2)*t*tL*pow(tR,2)-90712896960*pow(s,3)*t*tL*pow(tR,2)+52572862790*pow(s,4)*t*tL*pow(tR,2)-20412085785*pow(s,5)*t*tL*pow(tR,2)+5429139051*pow(s,6)*t*tL*pow(tR,2)-991081602*pow(s,7)*t*tL*pow(tR,2)+121884616*pow(s,8)*t*tL*pow(tR,2)-9629361*pow(s,9)*t*tL*pow(tR,2)+440167*pow(s,10)*t*tL*pow(tR,2)-8820*pow(s,11)*t*tL*pow(tR,2)+17748521280*pow(t,2)*tL*pow(tR,2)-61753629840*s*pow(t,2)*tL*pow(tR,2)+91970244240*pow(s,2)*pow(t,2)*tL*pow(tR,2)-78239615160*pow(s,3)*pow(t,2)*tL*pow(tR,2)+42526672230*pow(s,4)*pow(t,2)*tL*pow(tR,2)-15572954040*pow(s,5)*pow(t,2)*tL*pow(tR,2)+3930808140*pow(s,6)*pow(t,2)*tL*pow(tR,2)-684984090*pow(s,7)*pow(t,2)*tL*pow(tR,2)+80820390*pow(s,8)*pow(t,2)*tL*pow(tR,2)-6149220*pow(s,9)*pow(t,2)*tL*pow(tR,2)+271320*pow(s,10)*pow(t,2)*tL*pow(tR,2)-5250*pow(s,11)*pow(t,2)*tL*pow(tR,2)+6275606400*pow(t,3)*tL*pow(tR,2)-21283004400*s*pow(t,3)*tL*pow(tR,2)+30772762860*pow(s,2)*pow(t,3)*tL*pow(tR,2)-25354743610*pow(s,3)*pow(t,3)*tL*pow(tR,2)+13330423400*pow(s,4)*pow(t,3)*tL*pow(tR,2)-4718831740*pow(s,5)*pow(t,3)*tL*pow(tR,2)+1151022250*pow(s,6)*pow(t,3)*tL*pow(tR,2)-193745230*pow(s,7)*pow(t,3)*tL*pow(tR,2)+22059100*pow(s,8)*pow(t,3)*tL*pow(tR,2)-1616160*pow(s,9)*pow(t,3)*tL*pow(tR,2)+68390*pow(s,10)*pow(t,3)*tL*pow(tR,2)-1260*pow(s,11)*pow(t,3)*tL*pow(tR,2)+876355200*pow(t,4)*tL*pow(tR,2)-2918946240*s*pow(t,4)*tL*pow(tR,2)+4128432840*pow(s,2)*pow(t,4)*tL*pow(tR,2)-3315764760*pow(s,3)*pow(t,4)*tL*pow(tR,2)+1693622490*pow(s,4)*pow(t,4)*tL*pow(tR,2)-580368390*pow(s,5)*pow(t,4)*tL*pow(tR,2)+136462305*pow(s,6)*pow(t,4)*tL*pow(tR,2)-22020285*pow(s,7)*pow(t,4)*tL*pow(tR,2)+2384760*pow(s,8)*pow(t,4)*tL*pow(tR,2)-164220*pow(s,9)*pow(t,4)*tL*pow(tR,2)+6405*pow(s,10)*pow(t,4)*tL*pow(tR,2)-105*pow(s,11)*pow(t,4)*tL*pow(tR,2)+38808000*pow(t,5)*tL*pow(tR,2)-126436800*s*pow(t,5)*tL*pow(tR,2)+173763660*pow(s,2)*pow(t,5)*tL*pow(tR,2)-134626254*pow(s,3)*pow(t,5)*tL*pow(tR,2)+65754276*pow(s,4)*pow(t,5)*tL*pow(tR,2)-21298914*pow(s,5)*pow(t,5)*tL*pow(tR,2)+4656456*pow(s,6)*pow(t,5)*tL*pow(tR,2)-680946*pow(s,7)*pow(t,5)*tL*pow(tR,2)+63924*pow(s,8)*pow(t,5)*tL*pow(tR,2)-3486*pow(s,9)*pow(t,5)*tL*pow(tR,2)+84*pow(s,10)*pow(t,5)*tL*pow(tR,2)+5559563520*s*pow(tL,2)*pow(tR,2)-20312587008*pow(s,2)*pow(tL,2)*pow(tR,2)+29016241408*pow(s,3)*pow(tL,2)*pow(tR,2)-22054226880*pow(s,4)*pow(tL,2)*pow(tR,2)+10091740372*pow(s,5)*pow(tL,2)*pow(tR,2)-2947974862*pow(s,6)*pow(tL,2)*pow(tR,2)+562382338*pow(s,7)*pow(tL,2)*pow(tR,2)-69653332*pow(s,8)*pow(tL,2)*pow(tR,2)+5383728*pow(s,9)*pow(tL,2)*pow(tR,2)-235102*pow(s,10)*pow(tL,2)*pow(tR,2)+4410*pow(s,11)*pow(tL,2)*pow(tR,2)-15507770880*t*pow(tL,2)*pow(tR,2)+58448241152*s*t*pow(tL,2)*pow(tR,2)-94254532624*pow(s,2)*t*pow(tL,2)*pow(tR,2)+86043206788*pow(s,3)*t*pow(tL,2)*pow(tR,2)-49452678464*pow(s,4)*t*pow(tL,2)*pow(tR,2)+18808787102*pow(s,5)*t*pow(tL,2)*pow(tR,2)-4836685560*pow(s,6)*t*pow(tL,2)*pow(tR,2)+841896202*pow(s,7)*t*pow(tL,2)*pow(tR,2)-97279392*pow(s,8)*t*pow(tL,2)*pow(tR,2)+7105266*pow(s,9)*t*pow(tL,2)*pow(tR,2)-294840*pow(s,10)*t*pow(tL,2)*pow(tR,2)+5250*pow(s,11)*t*pow(tL,2)*pow(tR,2)-12280003680*pow(t,2)*pow(tL,2)*pow(tR,2)+42488457480*s*pow(t,2)*pow(tL,2)*pow(tR,2)-62658717660*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)+52467543240*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)-27855060660*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)+9868436550*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)-2382153060*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)+391475070*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)-42820260*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)+2956170*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)-115080*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,2)+1890*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,2)-3052476000*pow(t,3)*pow(tL,2)*pow(tR,2)+10179317400*s*pow(t,3)*pow(tL,2)*pow(tR,2)-14385879480*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)+11502902390*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)-5817698670*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)+1959334370*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)-448315980*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)+69482000*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)-7100730*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)+450030*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,2)-15540*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,2)+210*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,2)-266716800*pow(t,4)*pow(tL,2)*pow(tR,2)+863976960*s*pow(t,4)*pow(tL,2)*pow(tR,2)-1177539720*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,2)+901788300*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,2)-433535340*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,2)+137483640*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,2)-29226960*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,2)+4120200*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,2)-368760*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,2)+18900*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,2)-420*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,2)-5544000*pow(t,5)*pow(tL,2)*pow(tR,2)+17270400*s*pow(t,5)*pow(tL,2)*pow(tR,2)-22356180*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,2)+16038582*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,2)-7102242*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,2)+2028096*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,2)-375480*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,2)+43638*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,2)-2898*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,2)+84*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,2)-3992026080*s*pow(tL,3)*pow(tR,2)+14678344352*pow(s,2)*pow(tL,3)*pow(tR,2)-20658434076*pow(s,3)*pow(tL,3)*pow(tR,2)+15239896350*pow(s,4)*pow(tL,3)*pow(tR,2)-6687177112*pow(s,5)*pow(tL,3)*pow(tR,2)+1853241600*pow(s,6)*pow(tL,3)*pow(tR,2)-331893142*pow(s,7)*pow(tL,3)*pow(tR,2)+38151162*pow(s,8)*pow(tL,3)*pow(tR,2)-2700096*pow(s,9)*pow(tL,3)*pow(tR,2)+106120*pow(s,10)*pow(tL,3)*pow(tR,2)-1750*pow(s,11)*pow(tL,3)*pow(tR,2)+7018603200*t*pow(tL,3)*pow(tR,2)-26813646720*s*t*pow(tL,3)*pow(tR,2)+43514531200*pow(s,2)*t*pow(tL,3)*pow(tR,2)-39563124930*pow(s,3)*t*pow(tL,3)*pow(tR,2)+22370218080*pow(s,4)*t*pow(tL,3)*pow(tR,2)-8258725440*pow(s,5)*t*pow(tL,3)*pow(tR,2)+2031857310*pow(s,6)*t*pow(tL,3)*pow(tR,2)-333013590*pow(s,7)*t*pow(tL,3)*pow(tR,2)+35561960*pow(s,8)*t*pow(tL,3)*pow(tR,2)-2344860*pow(s,9)*t*pow(tL,3)*pow(tR,2)+85050*pow(s,10)*t*pow(tL,3)*pow(tR,2)-1260*pow(s,11)*t*pow(tL,3)*pow(tR,2)+3939317760*pow(t,2)*pow(tL,3)*pow(tR,2)-13538155680*s*pow(t,2)*pow(tL,3)*pow(tR,2)+19727716680*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)-16203396720*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)+8357692770*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)-2842077840*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)+648460050*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)-98726670*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)+9732870*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)-581280*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,2)+18270*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,2)-210*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,2)+615988800*pow(t,3)*pow(tL,3)*pow(tR,2)-2018343600*s*pow(t,3)*pow(tL,3)*pow(tR,2)+2783189640*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,2)-2152436720*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,2)+1040952080*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,2)-330139460*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,2)+69631520*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,2)-9637880*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,2)+835520*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,2)-40740*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,2)+840*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,2)+25401600*pow(t,4)*pow(tL,3)*pow(tR,2)-79974720*s*pow(t,4)*pow(tL,3)*pow(tR,2)+104833680*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,2)-76231260*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,2)+34217610*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,2)-9896460*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,2)+1852620*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,2)-217140*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,2)+14490*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,2)-420*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,2)+1573135200*s*pow(tL,4)*pow(tR,2)-5728642080*pow(s,2)*pow(tL,4)*pow(tR,2)+7866544140*pow(s,3)*pow(tL,4)*pow(tR,2)-5593610260*pow(s,4)*pow(tL,4)*pow(tR,2)+2340033990*pow(s,5)*pow(tL,4)*pow(tR,2)-611680125*pow(s,6)*pow(tL,4)*pow(tR,2)+102095595*pow(s,7)*pow(tL,4)*pow(tR,2)-10771950*pow(s,8)*pow(tL,4)*pow(tR,2)+684600*pow(s,9)*pow(tL,4)*pow(tR,2)-23345*pow(s,10)*pow(tL,4)*pow(tR,2)+315*pow(s,11)*pow(tL,4)*pow(tR,2)-1671096000*t*pow(tL,4)*pow(tR,2)+6455657600*s*t*pow(tL,4)*pow(tR,2)-10499389600*pow(s,2)*t*pow(tL,4)*pow(tR,2)+9454444790*pow(s,3)*t*pow(tL,4)*pow(tR,2)-5223331400*pow(s,4)*t*pow(tL,4)*pow(tR,2)+1856257725*pow(s,5)*t*pow(tL,4)*pow(tR,2)-432268620*pow(s,6)*t*pow(tL,4)*pow(tR,2)+65705885*pow(s,7)*t*pow(tL,4)*pow(tR,2)-6331080*pow(s,8)*t*pow(tL,4)*pow(tR,2)+361095*pow(s,9)*t*pow(tL,4)*pow(tR,2)-10500*pow(s,10)*t*pow(tL,4)*pow(tR,2)+105*pow(s,11)*t*pow(tL,4)*pow(tR,2)-593527200*pow(t,2)*pow(tL,4)*pow(tR,2)+2023488600*s*pow(t,2)*pow(tL,4)*pow(tR,2)-2907103500*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,2)+2333570820*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,2)-1162697760*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,2)+376099920*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,2)-79939860*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,2)+10999380*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,2)-933240*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,2)+43680*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,2)-840*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,2)-43999200*pow(t,3)*pow(tL,4)*pow(tR,2)+141510600*s*pow(t,3)*pow(tL,4)*pow(tR,2)-190008420*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,2)+141577660*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,2)-65018520*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,2)+19181260*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,2)-3647280*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,2)+432040*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,2)-28980*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,2)+840*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,2)-343932960*s*pow(tL,5)*pow(tR,2)+1229316704*pow(s,2)*pow(tL,5)*pow(tR,2)-1637780508*pow(s,3)*pow(tL,5)*pow(tR,2)+1117117876*pow(s,4)*pow(tL,5)*pow(tR,2)-443257178*pow(s,5)*pow(tL,5)*pow(tR,2)+108564645*pow(s,6)*pow(tL,5)*pow(tR,2)-16714537*pow(s,7)*pow(tL,5)*pow(tR,2)+1588482*pow(s,8)*pow(tL,5)*pow(tR,2)-87276*pow(s,9)*pow(tL,5)*pow(tR,2)+2373*pow(s,10)*pow(tL,5)*pow(tR,2)-21*pow(s,11)*pow(tL,5)*pow(tR,2)+200531520*t*pow(tL,5)*pow(tR,2)-781579008*s*t*pow(tL,5)*pow(tR,2)+1269162720*pow(s,2)*t*pow(tL,5)*pow(tR,2)-1126230798*pow(s,3)*t*pow(tL,5)*pow(tR,2)+604070964*pow(s,4)*t*pow(tL,5)*pow(tR,2)-204892254*pow(s,5)*t*pow(tL,5)*pow(tR,2)+44605596*pow(s,6)*t*pow(tL,5)*pow(tR,2)-6161190*pow(s,7)*t*pow(tL,5)*pow(tR,2)+515340*pow(s,8)*t*pow(tL,5)*pow(tR,2)-23310*pow(s,9)*t*pow(tL,5)*pow(tR,2)+420*pow(s,10)*t*pow(tL,5)*pow(tR,2)+33915840*pow(t,2)*pow(tL,5)*pow(tR,2)-114554160*s*pow(t,2)*pow(tL,5)*pow(tR,2)+161884800*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,2)-126506940*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,2)+60502680*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,2)-18421200*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,2)+3580500*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,2)-429660*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,2)+28980*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,2)-840*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,2)+39019680*s*pow(tL,6)*pow(tR,2)-136147872*pow(s,2)*pow(tL,6)*pow(tR,2)+175289828*pow(s,3)*pow(tL,6)*pow(tR,2)-114207884*pow(s,4)*pow(tL,6)*pow(tR,2)+42742364*pow(s,5)*pow(tL,6)*pow(tR,2)-9726752*pow(s,6)*pow(tL,6)*pow(tR,2)+1360436*pow(s,7)*pow(tL,6)*pow(tR,2)-112784*pow(s,8)*pow(tL,6)*pow(tR,2)+4956*pow(s,9)*pow(tL,6)*pow(tR,2)-84*pow(s,10)*pow(tL,6)*pow(tR,2)-9549120*t*pow(tL,6)*pow(tR,2)+37468928*s*t*pow(tL,6)*pow(tR,2)-60538576*pow(s,2)*t*pow(tL,6)*pow(tR,2)+52690470*pow(s,3)*t*pow(tL,6)*pow(tR,2)-27262214*pow(s,4)*t*pow(tL,6)*pow(tR,2)+8743252*pow(s,5)*t*pow(tL,6)*pow(tR,2)-1752240*pow(s,6)*t*pow(tL,6)*pow(tR,2)+213570*pow(s,7)*t*pow(tL,6)*pow(tR,2)-14490*pow(s,8)*t*pow(tL,6)*pow(tR,2)+420*pow(s,9)*t*pow(tL,6)*pow(tR,2)-1787520*s*pow(tL,7)*pow(tR,2)+6066368*pow(s,2)*pow(tL,7)*pow(tR,2)-7523544*pow(s,3)*pow(tL,7)*pow(tR,2)+4662070*pow(s,4)*pow(tL,7)*pow(tR,2)-1634948*pow(s,5)*pow(tL,7)*pow(tR,2)+341880*pow(s,6)*pow(tL,7)*pow(tR,2)-42448*pow(s,7)*pow(tL,7)*pow(tR,2)+2898*pow(s,8)*pow(tL,7)*pow(tR,2)-84*pow(s,9)*pow(tL,7)*pow(tR,2)-982195200*s*pow(tR,3)+3152378880*pow(s,2)*pow(tR,3)-4252398528*pow(s,3)*pow(tR,3)+3223815392*pow(s,4)*pow(tR,3)-1536554096*pow(s,5)*pow(tR,3)+484515528*pow(s,6)*pow(tR,3)-102891768*pow(s,7)*pow(tR,3)+14586768*pow(s,8)*pow(tR,3)-1325184*pow(s,9)*pow(tR,3)+69832*pow(s,10)*pow(tR,3)-1624*pow(s,11)*pow(tR,3)+3111696000*t*pow(tR,3)-11765174400*s*t*pow(tR,3)+19178931240*pow(s,2)*t*pow(tR,3)-17911688340*pow(s,3)*t*pow(tR,3)+10704179850*pow(s,4)*t*pow(tR,3)-4316688075*pow(s,5)*t*pow(tR,3)+1203111945*pow(s,6)*t*pow(tR,3)-232481970*pow(s,7)*t*pow(tR,3)+30605400*pow(s,8)*t*pow(tR,3)-2620275*pow(s,9)*t*pow(tR,3)+131565*pow(s,10)*t*pow(tR,3)-2940*pow(s,11)*t*pow(tR,3)+2963520000*pow(t,2)*pow(tR,3)-10569888000*s*pow(t,2)*pow(tR,3)+16227472800*pow(s,2)*pow(t,2)*pow(tR,3)-14309355200*pow(s,3)*pow(t,2)*pow(tR,3)+8110093600*pow(s,4)*pow(t,2)*pow(tR,3)-3117669800*pow(s,5)*pow(t,2)*pow(tR,3)+832556550*pow(s,6)*pow(t,2)*pow(tR,3)-154886550*pow(s,7)*pow(t,2)*pow(tR,3)+19716900*pow(s,8)*pow(t,2)*pow(tR,3)-1638700*pow(s,9)*pow(t,2)*pow(tR,3)+80150*pow(s,10)*pow(t,2)*pow(tR,3)-1750*pow(s,11)*pow(t,2)*pow(tR,3)+889056000*pow(t,3)*pow(tR,3)-3107462400*s*pow(t,3)*pow(tR,3)+4664424240*pow(s,2)*pow(t,3)*pow(tR,3)-4017867000*pow(s,3)*pow(t,3)*pow(tR,3)+2224591740*pow(s,4)*pow(t,3)*pow(tR,3)-835954770*pow(s,5)*pow(t,3)*pow(tR,3)+218440530*pow(s,6)*pow(t,3)*pow(tR,3)-39813480*pow(s,7)*pow(t,3)*pow(tR,3)+4971960*pow(s,8)*pow(t,3)*pow(tR,3)-405930*pow(s,9)*pow(t,3)*pow(tR,3)+19530*pow(s,10)*pow(t,3)*pow(tR,3)-420*pow(s,11)*pow(t,3)*pow(tR,3)+84672000*pow(t,4)*pow(tR,3)-292924800*s*pow(t,4)*pow(tR,3)+434525280*pow(s,2)*pow(t,4)*pow(tR,3)-369561640*pow(s,3)*pow(t,4)*pow(tR,3)+201940340*pow(s,4)*pow(t,4)*pow(tR,3)-74883970*pow(s,5)*pow(t,4)*pow(tR,3)+19312125*pow(s,6)*pow(t,4)*pow(tR,3)-3474975*pow(s,7)*pow(t,4)*pow(tR,3)+428610*pow(s,8)*pow(t,4)*pow(tR,3)-34580*pow(s,9)*pow(t,4)*pow(tR,3)+1645*pow(s,10)*pow(t,4)*pow(tR,3)-35*pow(s,11)*pow(t,4)*pow(tR,3)+3131533440*s*tL*pow(tR,3)-10991990016*pow(s,2)*tL*pow(tR,3)+15443794520*pow(s,3)*tL*pow(tR,3)-11722799676*pow(s,4)*tL*pow(tR,3)+5417544272*pow(s,5)*tL*pow(tR,3)-1612909676*pow(s,6)*tL*pow(tR,3)+316097684*pow(s,7)*tL*pow(tR,3)-40511156*pow(s,8)*tL*pow(tR,3)+3261384*pow(s,9)*tL*pow(tR,3)-149156*pow(s,10)*tL*pow(tR,3)+2940*pow(s,11)*tL*pow(tR,3)-7623655200*t*tL*pow(tR,3)+29019634560*s*t*tL*pow(tR,3)-47322374820*pow(s,2)*t*tL*pow(tR,3)+43762533290*pow(s,3)*t*tL*pow(tR,3)-25552182390*pow(s,4)*t*tL*pow(tR,3)+9911332480*pow(s,5)*t*tL*pow(tR,3)-2611674870*pow(s,6)*t*tL*pow(tR,3)+468399750*pow(s,7)*t*tL*pow(tR,3)-56105490*pow(s,8)*t*tL*pow(tR,3)+4275460*pow(s,9)*t*tL*pow(tR,3)-186270*pow(s,10)*t*tL*pow(tR,3)+3500*pow(s,11)*t*tL*pow(tR,3)-5671330560*pow(t,2)*tL*pow(tR,3)+19863325440*s*pow(t,2)*tL*pow(tR,3)-29734700800*pow(s,2)*pow(t,2)*tL*pow(tR,3)+25344890900*pow(s,3)*pow(t,2)*tL*pow(tR,3)-13740044150*pow(s,4)*pow(t,2)*tL*pow(tR,3)+4989275270*pow(s,5)*pow(t,2)*tL*pow(tR,3)-1239993020*pow(s,6)*pow(t,2)*tL*pow(tR,3)+210945560*pow(s,7)*pow(t,2)*tL*pow(tR,3)-24040450*pow(s,8)*pow(t,2)*tL*pow(tR,3)+1742370*pow(s,9)*pow(t,2)*tL*pow(tR,3)-71820*pow(s,10)*pow(t,2)*tL*pow(tR,3)+1260*pow(s,11)*pow(t,2)*tL*pow(tR,3)-1262459520*pow(t,3)*tL*pow(tR,3)+4272075360*s*pow(t,3)*tL*pow(tR,3)-6149141040*pow(s,2)*pow(t,3)*tL*pow(tR,3)+5025966960*pow(s,3)*pow(t,3)*tL*pow(tR,3)-2608495960*pow(s,4)*pow(t,3)*tL*pow(tR,3)+905549260*pow(s,5)*pow(t,3)*tL*pow(tR,3)-214720380*pow(s,6)*pow(t,3)*tL*pow(tR,3)+34715100*pow(s,7)*pow(t,3)*tL*pow(tR,3)-3732120*pow(s,8)*pow(t,3)*tL*pow(tR,3)+251580*pow(s,9)*pow(t,3)*tL*pow(tR,3)-9380*pow(s,10)*pow(t,3)*tL*pow(tR,3)+140*pow(s,11)*pow(t,3)*tL*pow(tR,3)-83462400*pow(t,4)*tL*pow(tR,3)+275311680*s*pow(t,4)*tL*pow(tR,3)-383957840*pow(s,2)*pow(t,4)*tL*pow(tR,3)+302308300*pow(s,3)*pow(t,4)*tL*pow(tR,3)-150164350*pow(s,4)*pow(t,4)*tL*pow(tR,3)+49476910*pow(s,5)*pow(t,4)*tL*pow(tR,3)-10999450*pow(s,6)*pow(t,4)*tL*pow(tR,3)+1634500*pow(s,7)*pow(t,4)*tL*pow(tR,3)-155750*pow(s,8)*pow(t,4)*tL*pow(tR,3)+8610*pow(s,9)*pow(t,4)*tL*pow(tR,3)-210*pow(s,10)*pow(t,4)*tL*pow(tR,3)-3992026080*s*pow(tL,2)*pow(tR,3)+14678344352*pow(s,2)*pow(tL,2)*pow(tR,3)-20658434076*pow(s,3)*pow(tL,2)*pow(tR,3)+15239896350*pow(s,4)*pow(tL,2)*pow(tR,3)-6687177112*pow(s,5)*pow(tL,2)*pow(tR,3)+1853241600*pow(s,6)*pow(tL,2)*pow(tR,3)-331893142*pow(s,7)*pow(tL,2)*pow(tR,3)+38151162*pow(s,8)*pow(tL,2)*pow(tR,3)-2700096*pow(s,9)*pow(tL,2)*pow(tR,3)+106120*pow(s,10)*pow(tL,2)*pow(tR,3)-1750*pow(s,11)*pow(tL,2)*pow(tR,3)+7018603200*t*pow(tL,2)*pow(tR,3)-26813646720*s*t*pow(tL,2)*pow(tR,3)+43514531200*pow(s,2)*t*pow(tL,2)*pow(tR,3)-39563124930*pow(s,3)*t*pow(tL,2)*pow(tR,3)+22370218080*pow(s,4)*t*pow(tL,2)*pow(tR,3)-8258725440*pow(s,5)*t*pow(tL,2)*pow(tR,3)+2031857310*pow(s,6)*t*pow(tL,2)*pow(tR,3)-333013590*pow(s,7)*t*pow(tL,2)*pow(tR,3)+35561960*pow(s,8)*t*pow(tL,2)*pow(tR,3)-2344860*pow(s,9)*t*pow(tL,2)*pow(tR,3)+85050*pow(s,10)*t*pow(tL,2)*pow(tR,3)-1260*pow(s,11)*t*pow(tL,2)*pow(tR,3)+3939317760*pow(t,2)*pow(tL,2)*pow(tR,3)-13538155680*s*pow(t,2)*pow(tL,2)*pow(tR,3)+19727716680*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)-16203396720*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)+8357692770*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)-2842077840*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)+648460050*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)-98726670*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)+9732870*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)-581280*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,3)+18270*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,3)-210*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,3)+615988800*pow(t,3)*pow(tL,2)*pow(tR,3)-2018343600*s*pow(t,3)*pow(tL,2)*pow(tR,3)+2783189640*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,3)-2152436720*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,3)+1040952080*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,3)-330139460*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,3)+69631520*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,3)-9637880*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,3)+835520*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,3)-40740*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,3)+840*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,3)+25401600*pow(t,4)*pow(tL,2)*pow(tR,3)-79974720*s*pow(t,4)*pow(tL,2)*pow(tR,3)+104833680*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,3)-76231260*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,3)+34217610*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,3)-9896460*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,3)+1852620*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,3)-217140*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,3)+14490*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,3)-420*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,3)+2638285440*s*pow(tL,3)*pow(tR,3)-9849103936*pow(s,2)*pow(tL,3)*pow(tR,3)+13592664176*pow(s,3)*pow(tL,3)*pow(tR,3)-9600650668*pow(s,4)*pow(tL,3)*pow(tR,3)+3953943980*pow(s,5)*pow(tL,3)*pow(tR,3)-1009446200*pow(s,6)*pow(tL,3)*pow(tR,3)+163323020*pow(s,7)*pow(tL,3)*pow(tR,3)-16585940*pow(s,8)*pow(tL,3)*pow(tR,3)+1008420*pow(s,9)*pow(tL,3)*pow(tR,3)-32760*pow(s,10)*pow(tL,3)*pow(tR,3)+420*pow(s,11)*pow(tL,3)*pow(tR,3)-3176523000*t*pow(tL,3)*pow(tR,3)+12146714160*s*t*pow(tL,3)*pow(tR,3)-19532488080*pow(s,2)*t*pow(tL,3)*pow(tR,3)+17355553600*pow(s,3)*t*pow(tL,3)*pow(tR,3)-9429790160*pow(s,4)*t*pow(tL,3)*pow(tR,3)+3280136860*pow(s,5)*t*pow(tL,3)*pow(tR,3)-743183700*pow(s,6)*t*pow(tL,3)*pow(tR,3)+109124820*pow(s,7)*t*pow(tL,3)*pow(tR,3)-10075800*pow(s,8)*t*pow(tL,3)*pow(tR,3)+546140*pow(s,9)*t*pow(tL,3)*pow(tR,3)-14980*pow(s,10)*t*pow(tL,3)*pow(tR,3)+140*pow(s,11)*t*pow(tL,3)*pow(tR,3)-1266424320*pow(t,2)*pow(tL,3)*pow(tR,3)+4266306240*s*pow(t,2)*pow(tL,3)*pow(tR,3)-6039610640*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)+4762799440*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)-2322746020*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)+731913700*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)-150602200*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)+19899460*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)-1604960*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,3)+70560*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,3)-1260*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,3)-124467840*pow(t,3)*pow(tL,3)*pow(tR,3)+394742880*s*pow(t,3)*pow(tL,3)*pow(tR,3)-520643760*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,3)+379574160*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,3)-169792560*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,3)+48519240*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,3)-8871240*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,3)+1000440*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,3)-63000*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,3)+1680*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,3)-2419200*pow(t,4)*pow(tL,3)*pow(tR,3)+7271040*s*pow(t,4)*pow(tL,3)*pow(tR,3)-8945440*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,3)+5982200*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,3)-2404220*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,3)+599060*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,3)-90860*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,3)+7700*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,3)-280*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,3)-978990600*s*pow(tL,4)*pow(tR,3)+3634120280*pow(s,2)*pow(tL,4)*pow(tR,3)-4856635000*pow(s,3)*pow(tL,4)*pow(tR,3)+3253048190*pow(s,4)*pow(tL,4)*pow(tR,3)-1245776770*pow(s,5)*pow(tL,4)*pow(tR,3)+289752645*pow(s,6)*pow(tL,4)*pow(tR,3)-41693015*pow(s,7)*pow(tL,4)*pow(tR,3)+3646440*pow(s,8)*pow(tL,4)*pow(tR,3)-181860*pow(s,9)*pow(tL,4)*pow(tR,3)+4445*pow(s,10)*pow(tL,4)*pow(tR,3)-35*pow(s,11)*pow(tL,4)*pow(tR,3)+756315000*t*pow(tL,4)*pow(tR,3)-2887662120*s*t*pow(tL,4)*pow(tR,3)+4583417860*pow(s,2)*t*pow(tL,4)*pow(tR,3)-3958522960*pow(s,3)*t*pow(tL,4)*pow(tR,3)+2051144200*pow(s,4)*t*pow(tL,4)*pow(tR,3)-664942600*pow(s,5)*t*pow(tL,4)*pow(tR,3)+136436860*pow(s,6)*t*pow(tL,4)*pow(tR,3)-17460100*pow(s,7)*t*pow(tL,4)*pow(tR,3)+1326360*pow(s,8)*t*pow(tL,4)*pow(tR,3)-53340*pow(s,9)*t*pow(tL,4)*pow(tR,3)+840*pow(s,10)*t*pow(tL,4)*pow(tR,3)+190982400*pow(t,2)*pow(tL,4)*pow(tR,3)-629936160*s*pow(t,2)*pow(tL,4)*pow(tR,3)+864411240*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,3)-651792540*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,3)+298343640*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,3)-85980720*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,3)+15579060*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,3)-1706460*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,3)+102060*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,3)-2520*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,3)+8890560*pow(t,3)*pow(tL,4)*pow(tR,3)-27271440*s*pow(t,3)*pow(tL,4)*pow(tR,3)+34331640*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,3)-23485840*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,3)+9627520*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,3)-2433760*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,3)+371560*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,3)-31360*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,3)+1120*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,3)+204900360*s*pow(tL,5)*pow(tR,3)-746043424*pow(s,2)*pow(tL,5)*pow(tR,3)+957476716*pow(s,3)*pow(tL,5)*pow(tR,3)-603532818*pow(s,4)*pow(tL,5)*pow(tR,3)+212867074*pow(s,5)*pow(tL,5)*pow(tR,3)-44487058*pow(s,6)*pow(tL,5)*pow(tR,3)+5564020*pow(s,7)*pow(tL,5)*pow(tR,3)-401170*pow(s,8)*pow(tL,5)*pow(tR,3)+14910*pow(s,9)*pow(tL,5)*pow(tR,3)-210*pow(s,10)*pow(tL,5)*pow(tR,3)-90757800*t*pow(tL,5)*pow(tR,3)+345203040*s*t*pow(tL,5)*pow(tR,3)-538900320*pow(s,2)*t*pow(tL,5)*pow(tR,3)+450020760*pow(s,3)*t*pow(tL,5)*pow(tR,3)-220621800*pow(s,4)*t*pow(tL,5)*pow(tR,3)+65810640*pow(s,5)*t*pow(tL,5)*pow(tR,3)-11963280*pow(s,6)*t*pow(tL,5)*pow(tR,3)+1280160*pow(s,7)*t*pow(tL,5)*pow(tR,3)-73080*pow(s,8)*t*pow(tL,5)*pow(tR,3)+1680*pow(s,9)*t*pow(tL,5)*pow(tR,3)-10913280*pow(t,2)*pow(tL,5)*pow(tR,3)+35199360*s*pow(t,2)*pow(tL,5)*pow(tR,3)-46704000*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,3)+33516000*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,3)-14273280*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,3)+3699360*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,3)-570360*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,3)+47880*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,3)-1680*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,3)-22514520*s*pow(tL,6)*pow(tR,3)+79669688*pow(s,2)*pow(tL,6)*pow(tR,3)-97584872*pow(s,3)*pow(tL,6)*pow(tR,3)+57458758*pow(s,4)*pow(tL,6)*pow(tR,3)-18457012*pow(s,5)*pow(tL,6)*pow(tR,3)+3402840*pow(s,6)*pow(tL,6)*pow(tR,3)-357000*pow(s,7)*pow(tL,6)*pow(tR,3)+19530*pow(s,8)*pow(tL,6)*pow(tR,3)-420*pow(s,9)*pow(tL,6)*pow(tR,3)+4321800*t*pow(tL,6)*pow(tR,3)-16340520*s*t*pow(tL,6)*pow(tR,3)+25003720*pow(s,2)*t*pow(tL,6)*pow(tR,3)-20081600*pow(s,3)*t*pow(tL,6)*pow(tR,3)+9233000*pow(s,4)*t*pow(tL,6)*pow(tR,3)-2494520*pow(s,5)*t*pow(tL,6)*pow(tR,3)+389480*pow(s,6)*t*pow(tL,6)*pow(tR,3)-32480*pow(s,7)*t*pow(tL,6)*pow(tR,3)+1120*pow(s,8)*t*pow(tL,6)*pow(tR,3)+1007160*s*pow(tL,7)*pow(tR,3)-3441424*pow(s,2)*pow(tL,7)*pow(tR,3)+4001704*pow(s,3)*pow(tL,7)*pow(tR,3)-2183412*pow(s,4)*pow(tL,7)*pow(tR,3)+629860*pow(s,5)*pow(tL,7)*pow(tR,3)-99820*pow(s,6)*pow(tL,7)*pow(tR,3)+8260*pow(s,7)*pow(tL,7)*pow(tR,3)-280*pow(s,8)*pow(tL,7)*pow(tR,3)+444528000*s*pow(tR,4)-1426723200*pow(s,2)*pow(tR,4)+1924576920*pow(s,3)*pow(tR,4)-1459054380*pow(s,4)*pow(tR,4)+695423190*pow(s,5)*pow(tR,4)-219285045*pow(s,6)*pow(tR,4)+46567395*pow(s,7)*pow(tR,4)-6601770*pow(s,8)*pow(tR,4)+599760*pow(s,9)*pow(tR,4)-31605*pow(s,10)*pow(tR,4)+735*pow(s,11)*pow(tR,4)-740880000*t*pow(tR,4)+2907072000*s*t*pow(tR,4)-4906108200*pow(s,2)*t*pow(tR,4)+4722920300*pow(s,3)*t*pow(tR,4)-2896008150*pow(s,4)*t*pow(tR,4)+1193359825*pow(s,5)*t*pow(tR,4)-338665950*pow(s,6)*t*pow(tR,4)+66440325*pow(s,7)*t*pow(tR,4)-8858850*pow(s,8)*t*pow(tR,4)+766675*pow(s,9)*t*pow(tR,4)-38850*pow(s,10)*t*pow(tR,4)+875*pow(s,11)*t*pow(tR,4)-444528000*pow(t,2)*pow(tR,4)+1617235200*s*pow(t,2)*pow(tR,4)-2536029720*pow(s,2)*pow(t,2)*pow(tR,4)+2283873060*pow(s,3)*pow(t,2)*pow(tR,4)-1320732210*pow(s,4)*pow(t,2)*pow(tR,4)+517323555*pow(s,5)*pow(t,2)*pow(tR,4)-140546700*pow(s,6)*pow(t,2)*pow(tR,4)+26559225*pow(s,7)*pow(t,2)*pow(tR,4)-3429090*pow(s,8)*pow(t,2)*pow(tR,4)+288645*pow(s,9)*pow(t,2)*pow(tR,4)-14280*pow(s,10)*pow(t,2)*pow(tR,4)+315*pow(s,11)*pow(t,2)*pow(tR,4)-63504000*pow(t,3)*pow(tR,4)+224985600*s*pow(t,3)*pow(tR,4)-342878760*pow(s,2)*pow(t,3)*pow(tR,4)+300082860*pow(s,3)*pow(t,3)*pow(tR,4)-168824950*pow(s,4)*pow(t,3)*pow(tR,4)+64441825*pow(s,5)*pow(t,3)*pow(tR,4)-17094630*pow(s,6)*pow(t,3)*pow(tR,4)+3160605*pow(s,7)*pow(t,3)*pow(tR,4)-400050*pow(s,8)*pow(t,3)*pow(tR,4)+33075*pow(s,9)*pow(t,3)*pow(tR,4)-1610*pow(s,10)*pow(t,3)*pow(tR,4)+35*pow(s,11)*pow(t,3)*pow(tR,4)-1321941600*s*tL*pow(tR,4)+4592921760*pow(s,2)*tL*pow(tR,4)-6351248820*pow(s,3)*tL*pow(tR,4)+4721539270*pow(s,4)*tL*pow(tR,4)-2128032130*pow(s,5)*tL*pow(tR,4)+615567435*pow(s,6)*tL*pow(tR,4)-116750655*pow(s,7)*tL*pow(tR,4)+14408100*pow(s,8)*tL*pow(tR,4)-1108800*pow(s,9)*tL*pow(tR,4)+47915*pow(s,10)*tL*pow(tR,4)-875*pow(s,11)*tL*pow(tR,4)+1815156000*t*tL*pow(tR,4)-7077238560*s*t*tL*pow(tR,4)+11750196500*pow(s,2)*t*tL*pow(tR,4)-10972052630*pow(s,3)*t*tL*pow(tR,4)+6411175470*pow(s,4)*t*tL*pow(tR,4)-2466572675*pow(s,5)*t*tL*pow(tR,4)+638956745*pow(s,6)*t*tL*pow(tR,4)-111601910*pow(s,7)*t*tL*pow(tR,4)+12875100*pow(s,8)*t*tL*pow(tR,4)-931035*pow(s,9)*t*tL*pow(tR,4)+37625*pow(s,10)*t*tL*pow(tR,4)-630*pow(s,11)*t*tL*pow(tR,4)+853070400*pow(t,2)*tL*pow(tR,4)-3004443120*s*pow(t,2)*tL*pow(tR,4)+4511703000*pow(s,2)*pow(t,2)*tL*pow(tR,4)-3841051200*pow(s,3)*pow(t,2)*tL*pow(tR,4)+2067561720*pow(s,4)*pow(t,2)*tL*pow(tR,4)-739884600*pow(s,5)*pow(t,2)*tL*pow(tR,4)+179514825*pow(s,6)*pow(t,2)*tL*pow(tR,4)-29445465*pow(s,7)*pow(t,2)*tL*pow(tR,4)+3179190*pow(s,8)*pow(t,2)*tL*pow(tR,4)-212310*pow(s,9)*pow(t,2)*tL*pow(tR,4)+7665*pow(s,10)*pow(t,2)*tL*pow(tR,4)-105*pow(s,11)*pow(t,2)*tL*pow(tR,4)+90175680*pow(t,3)*tL*pow(tR,4)-304189200*s*pow(t,3)*tL*pow(tR,4)+435099000*pow(s,2)*pow(t,3)*tL*pow(tR,4)-351691760*pow(s,3)*pow(t,3)*tL*pow(tR,4)+179266360*pow(s,4)*pow(t,3)*tL*pow(tR,4)-60524660*pow(s,5)*pow(t,3)*tL*pow(tR,4)+13758920*pow(s,6)*pow(t,3)*tL*pow(tR,4)-2085440*pow(s,7)*pow(t,3)*tL*pow(tR,4)+202160*pow(s,8)*pow(t,3)*tL*pow(tR,4)-11340*pow(s,9)*pow(t,3)*tL*pow(tR,4)+280*pow(s,10)*pow(t,3)*tL*pow(tR,4)+1573135200*s*pow(tL,2)*pow(tR,4)-5728642080*pow(s,2)*pow(tL,2)*pow(tR,4)+7866544140*pow(s,3)*pow(tL,2)*pow(tR,4)-5593610260*pow(s,4)*pow(tL,2)*pow(tR,4)+2340033990*pow(s,5)*pow(tL,2)*pow(tR,4)-611680125*pow(s,6)*pow(tL,2)*pow(tR,4)+102095595*pow(s,7)*pow(tL,2)*pow(tR,4)-10771950*pow(s,8)*pow(tL,2)*pow(tR,4)+684600*pow(s,9)*pow(tL,2)*pow(tR,4)-23345*pow(s,10)*pow(tL,2)*pow(tR,4)+315*pow(s,11)*pow(tL,2)*pow(tR,4)-1671096000*t*pow(tL,2)*pow(tR,4)+6455657600*s*t*pow(tL,2)*pow(tR,4)-10499389600*pow(s,2)*t*pow(tL,2)*pow(tR,4)+9454444790*pow(s,3)*t*pow(tL,2)*pow(tR,4)-5223331400*pow(s,4)*t*pow(tL,2)*pow(tR,4)+1856257725*pow(s,5)*t*pow(tL,2)*pow(tR,4)-432268620*pow(s,6)*t*pow(tL,2)*pow(tR,4)+65705885*pow(s,7)*t*pow(tL,2)*pow(tR,4)-6331080*pow(s,8)*t*pow(tL,2)*pow(tR,4)+361095*pow(s,9)*t*pow(tL,2)*pow(tR,4)-10500*pow(s,10)*t*pow(tL,2)*pow(tR,4)+105*pow(s,11)*t*pow(tL,2)*pow(tR,4)-593527200*pow(t,2)*pow(tL,2)*pow(tR,4)+2023488600*s*pow(t,2)*pow(tL,2)*pow(tR,4)-2907103500*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,4)+2333570820*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,4)-1162697760*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,4)+376099920*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,4)-79939860*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,4)+10999380*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,4)-933240*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,4)+43680*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,4)-840*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,4)-43999200*pow(t,3)*pow(tL,2)*pow(tR,4)+141510600*s*pow(t,3)*pow(tL,2)*pow(tR,4)-190008420*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,4)+141577660*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,4)-65018520*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,4)+19181260*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,4)-3647280*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,4)+432040*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,4)-28980*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,4)+840*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,4)-978990600*s*pow(tL,3)*pow(tR,4)+3634120280*pow(s,2)*pow(tL,3)*pow(tR,4)-4856635000*pow(s,3)*pow(tL,3)*pow(tR,4)+3253048190*pow(s,4)*pow(tL,3)*pow(tR,4)-1245776770*pow(s,5)*pow(tL,3)*pow(tR,4)+289752645*pow(s,6)*pow(tL,3)*pow(tR,4)-41693015*pow(s,7)*pow(tL,3)*pow(tR,4)+3646440*pow(s,8)*pow(tL,3)*pow(tR,4)-181860*pow(s,9)*pow(tL,3)*pow(tR,4)+4445*pow(s,10)*pow(tL,3)*pow(tR,4)-35*pow(s,11)*pow(tL,3)*pow(tR,4)+756315000*t*pow(tL,3)*pow(tR,4)-2887662120*s*t*pow(tL,3)*pow(tR,4)+4583417860*pow(s,2)*t*pow(tL,3)*pow(tR,4)-3958522960*pow(s,3)*t*pow(tL,3)*pow(tR,4)+2051144200*pow(s,4)*t*pow(tL,3)*pow(tR,4)-664942600*pow(s,5)*t*pow(tL,3)*pow(tR,4)+136436860*pow(s,6)*t*pow(tL,3)*pow(tR,4)-17460100*pow(s,7)*t*pow(tL,3)*pow(tR,4)+1326360*pow(s,8)*t*pow(tL,3)*pow(tR,4)-53340*pow(s,9)*t*pow(tL,3)*pow(tR,4)+840*pow(s,10)*t*pow(tL,3)*pow(tR,4)+190982400*pow(t,2)*pow(tL,3)*pow(tR,4)-629936160*s*pow(t,2)*pow(tL,3)*pow(tR,4)+864411240*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,4)-651792540*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,4)+298343640*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,4)-85980720*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,4)+15579060*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,4)-1706460*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,4)+102060*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,4)-2520*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,4)+8890560*pow(t,3)*pow(tL,3)*pow(tR,4)-27271440*s*pow(t,3)*pow(tL,3)*pow(tR,4)+34331640*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,4)-23485840*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,4)+9627520*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,4)-2433760*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,4)+371560*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,4)-31360*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,4)+1120*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,4)+345744000*s*pow(tL,4)*pow(tR,4)-1280381760*pow(s,2)*pow(tL,4)*pow(tR,4)+1642792760*pow(s,3)*pow(tL,4)*pow(tR,4)-1024480240*pow(s,4)*pow(tL,4)*pow(tR,4)+354215120*pow(s,5)*pow(tL,4)*pow(tR,4)-71898680*pow(s,6)*pow(tL,4)*pow(tR,4)+8652560*pow(s,7)*pow(tL,4)*pow(tR,4)-595280*pow(s,8)*pow(tL,4)*pow(tR,4)+21000*pow(s,9)*pow(tL,4)*pow(tR,4)-280*pow(s,10)*pow(tL,4)*pow(tR,4)-180075000*t*pow(tL,4)*pow(tR,4)+677979680*s*t*pow(tL,4)*pow(tR,4)-1046567200*pow(s,2)*t*pow(tL,4)*pow(tR,4)+862215340*pow(s,3)*t*pow(tL,4)*pow(tR,4)-415250780*pow(s,4)*t*pow(tL,4)*pow(tR,4)+120893360*pow(s,5)*t*pow(tL,4)*pow(tR,4)-21255360*pow(s,6)*t*pow(tL,4)*pow(tR,4)+2174620*pow(s,7)*t*pow(tL,4)*pow(tR,4)-117180*pow(s,8)*t*pow(tL,4)*pow(tR,4)+2520*pow(s,9)*t*pow(tL,4)*pow(tR,4)-28812000*pow(t,2)*pow(tL,4)*pow(tR,4)+91863240*s*pow(t,2)*pow(tL,4)*pow(tR,4)-120135540*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,4)+84683340*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,4)-35257740*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,4)+8871660*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,4)-1313760*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,4)+104160*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,4)-3360*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,4)-635040*pow(t,3)*pow(tL,4)*pow(tR,4)+1857240*s*pow(t,3)*pow(tL,4)*pow(tR,4)-2186940*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,4)+1365140*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,4)-492660*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,4)+103460*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,4)-11760*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,4)+560*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,4)-69560400*s*pow(tL,5)*pow(tR,4)+252890960*pow(s,2)*pow(tL,5)*pow(tR,4)-308419720*pow(s,3)*pow(tL,5)*pow(tR,4)+177135700*pow(s,4)*pow(tL,5)*pow(tR,4)-54398400*pow(s,5)*pow(tL,5)*pow(tR,4)+9382800*pow(s,6)*pow(tL,5)*pow(tR,4)-900200*pow(s,7)*pow(tL,5)*pow(tR,4)+44100*pow(s,8)*pow(tL,5)*pow(tR,4)-840*pow(s,9)*pow(tL,5)*pow(tR,4)+21609000*t*pow(tL,5)*pow(tR,4)-80056200*s*t*pow(tL,5)*pow(tR,4)+119778540*pow(s,2)*t*pow(tL,5)*pow(tR,4)-93588600*pow(s,3)*t*pow(tL,5)*pow(tR,4)+41449380*pow(s,4)*t*pow(tL,5)*pow(tR,4)-10614240*pow(s,5)*t*pow(tL,5)*pow(tR,4)+1533000*pow(s,6)*t*pow(tL,5)*pow(tR,4)-114240*pow(s,7)*t*pow(tL,5)*pow(tR,4)+3360*pow(s,8)*t*pow(tL,5)*pow(tR,4)+1646400*pow(t,2)*pow(tL,5)*pow(tR,4)-5068560*s*pow(t,2)*pow(tL,5)*pow(tR,4)+6300000*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,4)-4126500*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,4)+1542240*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,4)-328860*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,4)+36960*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,4)-1680*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,4)+7408800*s*pow(tL,6)*pow(tR,4)-26130720*pow(s,2)*pow(tL,6)*pow(tR,4)+30044980*pow(s,3)*pow(tL,6)*pow(tR,4)-15707440*pow(s,4)*pow(tL,6)*pow(tR,4)+4193980*pow(s,5)*pow(tL,6)*pow(tR,4)-590800*pow(s,6)*pow(tL,6)*pow(tR,4)+41440*pow(s,7)*pow(tL,6)*pow(tR,4)-1120*pow(s,8)*pow(tL,6)*pow(tR,4)-1029000*t*pow(tL,6)*pow(tR,4)+3743600*s*t*pow(tL,6)*pow(tR,4)-5410300*pow(s,2)*t*pow(tL,6)*pow(tR,4)+3983700*pow(s,3)*t*pow(tL,6)*pow(tR,4)-1601180*pow(s,4)*t*pow(tL,6)*pow(tR,4)+350140*pow(s,5)*t*pow(tL,6)*pow(tR,4)-38640*pow(s,6)*t*pow(tL,6)*pow(tR,4)+1680*pow(s,7)*t*pow(tL,6)*pow(tR,4)-323400*s*pow(tL,7)*pow(tR,4)+1096760*pow(s,2)*pow(tL,7)*pow(tR,4)-1180060*pow(s,3)*pow(tL,7)*pow(tR,4)+553840*pow(s,4)*pow(tL,7)*pow(tR,4)-124740*pow(s,5)*pow(tL,7)*pow(tR,4)+13440*pow(s,6)*pow(tL,7)*pow(tR,4)-560*pow(s,7)*pow(tL,7)*pow(tR,4)-105840000*s*pow(tR,5)+339696000*pow(s,2)*pow(tR,5)-458232600*pow(s,3)*pow(tR,5)+347393900*pow(s,4)*pow(tR,5)-165576950*pow(s,5)*pow(tR,5)+52210725*pow(s,6)*pow(tR,5)-11087475*pow(s,7)*pow(tR,5)+1571850*pow(s,8)*pow(tR,5)-142800*pow(s,9)*pow(tR,5)+7525*pow(s,10)*pow(tR,5)-175*pow(s,11)*pow(tR,5)+88905600*t*pow(tR,5)-361549440*s*t*pow(tR,5)+629496504*pow(s,2)*t*pow(tR,5)-621738348*pow(s,3)*t*pow(tR,5)+389208246*pow(s,4)*t*pow(tR,5)-163072413*pow(s,5)*t*pow(tR,5)+46905201*pow(s,6)*t*pow(tR,5)-9303336*pow(s,7)*t*pow(tR,5)+1251684*pow(s,8)*t*pow(tR,5)-109137*pow(s,9)*t*pow(tR,5)+5565*pow(s,10)*t*pow(tR,5)-126*pow(s,11)*t*pow(tR,5)+25401600*pow(t,2)*pow(tR,5)-94227840*s*pow(t,2)*pow(tR,5)+150739344*pow(s,2)*pow(t,2)*pow(tR,5)-138362448*pow(s,3)*pow(t,2)*pow(tR,5)+81425736*pow(s,4)*pow(t,2)*pow(tR,5)-32399808*pow(s,5)*pow(t,2)*pow(tR,5)+8926281*pow(s,6)*pow(t,2)*pow(tR,5)-1707741*pow(s,7)*pow(t,2)*pow(tR,5)+222894*pow(s,8)*pow(t,2)*pow(tR,5)-18942*pow(s,9)*pow(t,2)*pow(tR,5)+945*pow(s,10)*pow(t,2)*pow(tR,5)-21*pow(s,11)*pow(t,2)*pow(tR,5)+302248800*s*tL*pow(tR,5)-1036244160*pow(s,2)*tL*pow(tR,5)+1407262052*pow(s,3)*tL*pow(tR,5)-1022673498*pow(s,4)*tL*pow(tR,5)+448698194*pow(s,5)*tL*pow(tR,5)-125827352*pow(s,6)*tL*pow(tR,5)+23016182*pow(s,7)*tL*pow(tR,5)-2718002*pow(s,8)*tL*pow(tR,5)+197526*pow(s,9)*tL*pow(tR,5)-7868*pow(s,10)*tL*pow(tR,5)+126*pow(s,11)*tL*pow(tR,5)-217818720*t*tL*pow(tR,5)+868166208*s*t*tL*pow(tR,5)-1462027980*pow(s,2)*t*tL*pow(tR,5)+1371796902*pow(s,3)*t*tL*pow(tR,5)-797743170*pow(s,4)*t*tL*pow(tR,5)+302550822*pow(s,5)*t*tL*pow(tR,5)-76488846*pow(s,6)*t*tL*pow(tR,5)+12883668*pow(s,7)*t*tL*pow(tR,5)-1409646*pow(s,8)*t*tL*pow(tR,5)+94038*pow(s,9)*t*tL*pow(tR,5)-3318*pow(s,10)*t*tL*pow(tR,5)+42*pow(s,11)*t*tL*pow(tR,5)-48746880*pow(t,2)*tL*pow(tR,5)+172447968*s*pow(t,2)*tL*pow(tR,5)-259249536*pow(s,2)*pow(t,2)*tL*pow(tR,5)+219747192*pow(s,3)*pow(t,2)*tL*pow(tR,5)-116898936*pow(s,4)*pow(t,2)*tL*pow(tR,5)+40944960*pow(s,5)*pow(t,2)*tL*pow(tR,5)-9596538*pow(s,6)*pow(t,2)*tL*pow(tR,5)+1491000*pow(s,7)*pow(t,2)*tL*pow(tR,5)-147420*pow(s,8)*pow(t,2)*tL*pow(tR,5)+8400*pow(s,9)*pow(t,2)*tL*pow(tR,5)-210*pow(s,10)*pow(t,2)*tL*pow(tR,5)-343932960*s*pow(tL,2)*pow(tR,5)+1229316704*pow(s,2)*pow(tL,2)*pow(tR,5)-1637780508*pow(s,3)*pow(tL,2)*pow(tR,5)+1117117876*pow(s,4)*pow(tL,2)*pow(tR,5)-443257178*pow(s,5)*pow(tL,2)*pow(tR,5)+108564645*pow(s,6)*pow(tL,2)*pow(tR,5)-16714537*pow(s,7)*pow(tL,2)*pow(tR,5)+1588482*pow(s,8)*pow(tL,2)*pow(tR,5)-87276*pow(s,9)*pow(tL,2)*pow(tR,5)+2373*pow(s,10)*pow(tL,2)*pow(tR,5)-21*pow(s,11)*pow(tL,2)*pow(tR,5)+200531520*t*pow(tL,2)*pow(tR,5)-781579008*s*t*pow(tL,2)*pow(tR,5)+1269162720*pow(s,2)*t*pow(tL,2)*pow(tR,5)-1126230798*pow(s,3)*t*pow(tL,2)*pow(tR,5)+604070964*pow(s,4)*t*pow(tL,2)*pow(tR,5)-204892254*pow(s,5)*t*pow(tL,2)*pow(tR,5)+44605596*pow(s,6)*t*pow(tL,2)*pow(tR,5)-6161190*pow(s,7)*t*pow(tL,2)*pow(tR,5)+515340*pow(s,8)*t*pow(tL,2)*pow(tR,5)-23310*pow(s,9)*t*pow(tL,2)*pow(tR,5)+420*pow(s,10)*t*pow(tL,2)*pow(tR,5)+33915840*pow(t,2)*pow(tL,2)*pow(tR,5)-114554160*s*pow(t,2)*pow(tL,2)*pow(tR,5)+161884800*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,5)-126506940*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,5)+60502680*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,5)-18421200*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,5)+3580500*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,5)-429660*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,5)+28980*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,5)-840*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,5)+204900360*s*pow(tL,3)*pow(tR,5)-746043424*pow(s,2)*pow(tL,3)*pow(tR,5)+957476716*pow(s,3)*pow(tL,3)*pow(tR,5)-603532818*pow(s,4)*pow(tL,3)*pow(tR,5)+212867074*pow(s,5)*pow(tL,3)*pow(tR,5)-44487058*pow(s,6)*pow(tL,3)*pow(tR,5)+5564020*pow(s,7)*pow(tL,3)*pow(tR,5)-401170*pow(s,8)*pow(tL,3)*pow(tR,5)+14910*pow(s,9)*pow(tL,3)*pow(tR,5)-210*pow(s,10)*pow(tL,3)*pow(tR,5)-90757800*t*pow(tL,3)*pow(tR,5)+345203040*s*t*pow(tL,3)*pow(tR,5)-538900320*pow(s,2)*t*pow(tL,3)*pow(tR,5)+450020760*pow(s,3)*t*pow(tL,3)*pow(tR,5)-220621800*pow(s,4)*t*pow(tL,3)*pow(tR,5)+65810640*pow(s,5)*t*pow(tL,3)*pow(tR,5)-11963280*pow(s,6)*t*pow(tL,3)*pow(tR,5)+1280160*pow(s,7)*t*pow(tL,3)*pow(tR,5)-73080*pow(s,8)*t*pow(tL,3)*pow(tR,5)+1680*pow(s,9)*t*pow(tL,3)*pow(tR,5)-10913280*pow(t,2)*pow(tL,3)*pow(tR,5)+35199360*s*pow(t,2)*pow(tL,3)*pow(tR,5)-46704000*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,5)+33516000*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,5)-14273280*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,5)+3699360*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,5)-570360*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,5)+47880*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,5)-1680*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,5)-69560400*s*pow(tL,4)*pow(tR,5)+252890960*pow(s,2)*pow(tL,4)*pow(tR,5)-308419720*pow(s,3)*pow(tL,4)*pow(tR,5)+177135700*pow(s,4)*pow(tL,4)*pow(tR,5)-54398400*pow(s,5)*pow(tL,4)*pow(tR,5)+9382800*pow(s,6)*pow(tL,4)*pow(tR,5)-900200*pow(s,7)*pow(tL,4)*pow(tR,5)+44100*pow(s,8)*pow(tL,4)*pow(tR,5)-840*pow(s,9)*pow(tL,4)*pow(tR,5)+21609000*t*pow(tL,4)*pow(tR,5)-80056200*s*t*pow(tL,4)*pow(tR,5)+119778540*pow(s,2)*t*pow(tL,4)*pow(tR,5)-93588600*pow(s,3)*t*pow(tL,4)*pow(tR,5)+41449380*pow(s,4)*t*pow(tL,4)*pow(tR,5)-10614240*pow(s,5)*t*pow(tL,4)*pow(tR,5)+1533000*pow(s,6)*t*pow(tL,4)*pow(tR,5)-114240*pow(s,7)*t*pow(tL,4)*pow(tR,5)+3360*pow(s,8)*t*pow(tL,4)*pow(tR,5)+1646400*pow(t,2)*pow(tL,4)*pow(tR,5)-5068560*s*pow(t,2)*pow(tL,4)*pow(tR,5)+6300000*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,5)-4126500*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,5)+1542240*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,5)-328860*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,5)+36960*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,5)-1680*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,5)+13524000*s*pow(tL,5)*pow(tR,5)-48294400*pow(s,2)*pow(tL,5)*pow(tR,5)+55350120*pow(s,3)*pow(tL,5)*pow(tR,5)-28529480*pow(s,4)*pow(tL,5)*pow(tR,5)+7417200*pow(s,5)*pow(tL,5)*pow(tR,5)-1002120*pow(s,6)*pow(tL,5)*pow(tR,5)+66360*pow(s,7)*pow(tL,5)*pow(tR,5)-1680*pow(s,8)*pow(tL,5)*pow(tR,5)-2593080*t*pow(tL,5)*pow(tR,5)+9339792*s*t*pow(tL,5)*pow(tR,5)-13348944*pow(s,2)*t*pow(tL,5)*pow(tR,5)+9692928*pow(s,3)*t*pow(tL,5)*pow(tR,5)-3818304*pow(s,4)*t*pow(tL,5)*pow(tR,5)+808920*pow(s,5)*t*pow(tL,5)*pow(tR,5)-84672*pow(s,6)*t*pow(tL,5)*pow(tR,5)+3360*pow(s,7)*t*pow(tL,5)*pow(tR,5)-94080*pow(t,2)*pow(tL,5)*pow(tR,5)+276192*s*pow(t,2)*pow(tL,5)*pow(tR,5)-320544*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,5)+190008*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,5)-60984*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,5)+10080*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,5)-672*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,5)-1399440*s*pow(tL,6)*pow(tR,5)+4844336*pow(s,2)*pow(tL,6)*pow(tR,5)-5165804*pow(s,3)*pow(tL,6)*pow(tR,5)+2346232*pow(s,4)*pow(tL,6)*pow(tR,5)-494956*pow(s,5)*pow(tL,6)*pow(tR,5)+47712*pow(s,6)*pow(tL,6)*pow(tR,5)-1680*pow(s,7)*pow(tL,6)*pow(tR,5)+123480*t*pow(tL,6)*pow(tR,5)-431592*s*t*pow(tL,6)*pow(tR,5)+587160*pow(s,2)*t*pow(tL,6)*pow(tR,5)-392952*pow(s,3)*t*pow(tL,6)*pow(tR,5)+134736*pow(s,4)*t*pow(tL,6)*pow(tR,5)-22176*pow(s,5)*t*pow(tL,6)*pow(tR,5)+1344*pow(s,6)*t*pow(tL,6)*pow(tR,5)+59640*s*pow(tL,7)*pow(tR,5)-198016*pow(s,2)*pow(tL,7)*pow(tR,5)+194544*pow(s,3)*pow(tL,7)*pow(tR,5)-75992*pow(s,4)*pow(tL,7)*pow(tR,5)+12096*pow(s,5)*pow(tL,7)*pow(tR,5)-672*pow(s,6)*pow(tL,7)*pow(tR,5)+12700800*s*pow(tR,6)-40763520*pow(s,2)*pow(tR,6)+54987912*pow(s,3)*pow(tR,6)-41687268*pow(s,4)*pow(tR,6)+19869234*pow(s,5)*pow(tR,6)-6265287*pow(s,6)*pow(tR,6)+1330497*pow(s,7)*pow(tR,6)-188622*pow(s,8)*pow(tR,6)+17136*pow(s,9)*pow(tR,6)-903*pow(s,10)*pow(tR,6)+21*pow(s,11)*pow(tR,6)-4233600*t*pow(tR,6)+17821440*s*t*pow(tR,6)-31917144*pow(s,2)*t*pow(tR,6)+32225060*pow(s,3)*t*pow(tR,6)-20518834*pow(s,4)*t*pow(tR,6)+8711507*pow(s,5)*t*pow(tR,6)-2531928*pow(s,6)*t*pow(tR,6)+506373*pow(s,7)*t*pow(tR,6)-68586*pow(s,8)*t*pow(tR,6)+6013*pow(s,9)*t*pow(tR,6)-308*pow(s,10)*t*pow(tR,6)+7*pow(s,11)*t*pow(tR,6)-35350560*s*tL*pow(tR,6)+119385504*pow(s,2)*tL*pow(tR,6)-158985372*pow(s,3)*tL*pow(tR,6)+112759010*pow(s,4)*tL*pow(tR,6)-48063218*pow(s,5)*tL*pow(tR,6)+13027203*pow(s,6)*tL*pow(tR,6)-2285787*pow(s,7)*tL*pow(tR,6)+255528*pow(s,8)*tL*pow(tR,6)-17136*pow(s,9)*tL*pow(tR,6)+595*pow(s,10)*tL*pow(tR,6)-7*pow(s,11)*tL*pow(tR,6)+10372320*t*tL*pow(tR,6)-42180768*s*t*tL*pow(tR,6)+71806364*pow(s,2)*t*tL*pow(tR,6)-67410826*pow(s,3)*t*tL*pow(tR,6)+38821804*pow(s,4)*t*tL*pow(tR,6)-14427826*pow(s,5)*t*tL*pow(tR,6)+3530968*pow(s,6)*t*tL*pow(tR,6)-566062*pow(s,7)*t*tL*pow(tR,6)+57260*pow(s,8)*t*tL*pow(tR,6)-3318*pow(s,9)*t*tL*pow(tR,6)+84*pow(s,10)*t*tL*pow(tR,6)+39019680*s*pow(tL,2)*pow(tR,6)-136147872*pow(s,2)*pow(tL,2)*pow(tR,6)+175289828*pow(s,3)*pow(tL,2)*pow(tR,6)-114207884*pow(s,4)*pow(tL,2)*pow(tR,6)+42742364*pow(s,5)*pow(tL,2)*pow(tR,6)-9726752*pow(s,6)*pow(tL,2)*pow(tR,6)+1360436*pow(s,7)*pow(tL,2)*pow(tR,6)-112784*pow(s,8)*pow(tL,2)*pow(tR,6)+4956*pow(s,9)*pow(tL,2)*pow(tR,6)-84*pow(s,10)*pow(tL,2)*pow(tR,6)-9549120*t*pow(tL,2)*pow(tR,6)+37468928*s*t*pow(tL,2)*pow(tR,6)-60538576*pow(s,2)*t*pow(tL,2)*pow(tR,6)+52690470*pow(s,3)*t*pow(tL,2)*pow(tR,6)-27262214*pow(s,4)*t*pow(tL,2)*pow(tR,6)+8743252*pow(s,5)*t*pow(tL,2)*pow(tR,6)-1752240*pow(s,6)*t*pow(tL,2)*pow(tR,6)+213570*pow(s,7)*t*pow(tL,2)*pow(tR,6)-14490*pow(s,8)*t*pow(tL,2)*pow(tR,6)+420*pow(s,9)*t*pow(tL,2)*pow(tR,6)-22514520*s*pow(tL,3)*pow(tR,6)+79669688*pow(s,2)*pow(tL,3)*pow(tR,6)-97584872*pow(s,3)*pow(tL,3)*pow(tR,6)+57458758*pow(s,4)*pow(tL,3)*pow(tR,6)-18457012*pow(s,5)*pow(tL,3)*pow(tR,6)+3402840*pow(s,6)*pow(tL,3)*pow(tR,6)-357000*pow(s,7)*pow(tL,3)*pow(tR,6)+19530*pow(s,8)*pow(tL,3)*pow(tR,6)-420*pow(s,9)*pow(tL,3)*pow(tR,6)+4321800*t*pow(tL,3)*pow(tR,6)-16340520*s*t*pow(tL,3)*pow(tR,6)+25003720*pow(s,2)*t*pow(tL,3)*pow(tR,6)-20081600*pow(s,3)*t*pow(tL,3)*pow(tR,6)+9233000*pow(s,4)*t*pow(tL,3)*pow(tR,6)-2494520*pow(s,5)*t*pow(tL,3)*pow(tR,6)+389480*pow(s,6)*t*pow(tL,3)*pow(tR,6)-32480*pow(s,7)*t*pow(tL,3)*pow(tR,6)+1120*pow(s,8)*t*pow(tL,3)*pow(tR,6)+7408800*s*pow(tL,4)*pow(tR,6)-26130720*pow(s,2)*pow(tL,4)*pow(tR,6)+30044980*pow(s,3)*pow(tL,4)*pow(tR,6)-15707440*pow(s,4)*pow(tL,4)*pow(tR,6)+4193980*pow(s,5)*pow(tL,4)*pow(tR,6)-590800*pow(s,6)*pow(tL,4)*pow(tR,6)+41440*pow(s,7)*pow(tL,4)*pow(tR,6)-1120*pow(s,8)*pow(tL,4)*pow(tR,6)-1029000*t*pow(tL,4)*pow(tR,6)+3743600*s*t*pow(tL,4)*pow(tR,6)-5410300*pow(s,2)*t*pow(tL,4)*pow(tR,6)+3983700*pow(s,3)*t*pow(tL,4)*pow(tR,6)-1601180*pow(s,4)*t*pow(tL,4)*pow(tR,6)+350140*pow(s,5)*t*pow(tL,4)*pow(tR,6)-38640*pow(s,6)*t*pow(tL,4)*pow(tR,6)+1680*pow(s,7)*t*pow(tL,4)*pow(tR,6)-1399440*s*pow(tL,5)*pow(tR,6)+4844336*pow(s,2)*pow(tL,5)*pow(tR,6)-5165804*pow(s,3)*pow(tL,5)*pow(tR,6)+2346232*pow(s,4)*pow(tL,5)*pow(tR,6)-494956*pow(s,5)*pow(tL,5)*pow(tR,6)+47712*pow(s,6)*pow(tL,5)*pow(tR,6)-1680*pow(s,7)*pow(tL,5)*pow(tR,6)+123480*t*pow(tL,5)*pow(tR,6)-431592*s*t*pow(tL,5)*pow(tR,6)+587160*pow(s,2)*t*pow(tL,5)*pow(tR,6)-392952*pow(s,3)*t*pow(tL,5)*pow(tR,6)+134736*pow(s,4)*t*pow(tL,5)*pow(tR,6)-22176*pow(s,5)*t*pow(tL,5)*pow(tR,6)+1344*pow(s,6)*t*pow(tL,5)*pow(tR,6)+141120*s*pow(tL,6)*pow(tR,6)-473088*pow(s,2)*pow(tL,6)*pow(tR,6)+462336*pow(s,3)*pow(tL,6)*pow(tR,6)-177072*pow(s,4)*pow(tL,6)*pow(tR,6)+26880*pow(s,5)*pow(tL,6)*pow(tR,6)-1344*pow(s,6)*pow(tL,6)*pow(tR,6)-5880*t*pow(tL,6)*pow(tR,6)+19712*s*t*pow(tL,6)*pow(tR,6)-25144*pow(s,2)*t*pow(tL,6)*pow(tR,6)+15120*pow(s,3)*t*pow(tL,6)*pow(tR,6)-4256*pow(s,4)*t*pow(tL,6)*pow(tR,6)+448*pow(s,5)*t*pow(tL,6)*pow(tR,6)-5880*s*pow(tL,7)*pow(tR,6)+18872*pow(s,2)*pow(tL,7)*pow(tR,6)-16688*pow(s,3)*pow(tL,7)*pow(tR,6)+5152*pow(s,4)*pow(tL,7)*pow(tR,6)-448*pow(s,5)*pow(tL,7)*pow(tR,6)-604800*s*pow(tR,7)+1941120*pow(s,2)*pow(tR,7)-2618472*pow(s,3)*pow(tR,7)+1985108*pow(s,4)*pow(tR,7)-946154*pow(s,5)*pow(tR,7)+298347*pow(s,6)*pow(tR,7)-63357*pow(s,7)*pow(tR,7)+8982*pow(s,8)*pow(tR,7)-816*pow(s,9)*pow(tR,7)+43*pow(s,10)*pow(tR,7)-pow(s,11)*pow(tR,7)+1654560*s*tL*pow(tR,7)-5497344*pow(s,2)*tL*pow(tR,7)+7169300*pow(s,3)*tL*pow(tR,7)-4953954*pow(s,4)*tL*pow(tR,7)+2046338*pow(s,5)*tL*pow(tR,7)-533834*pow(s,6)*tL*pow(tR,7)+89096*pow(s,7)*tL*pow(tR,7)-9254*pow(s,8)*tL*pow(tR,7)+546*pow(s,9)*tL*pow(tR,7)-14*pow(s,10)*tL*pow(tR,7)-1787520*s*pow(tL,2)*pow(tR,7)+6066368*pow(s,2)*pow(tL,2)*pow(tR,7)-7523544*pow(s,3)*pow(tL,2)*pow(tR,7)+4662070*pow(s,4)*pow(tL,2)*pow(tR,7)-1634948*pow(s,5)*pow(tL,2)*pow(tR,7)+341880*pow(s,6)*pow(tL,2)*pow(tR,7)-42448*pow(s,7)*pow(tL,2)*pow(tR,7)+2898*pow(s,8)*pow(tL,2)*pow(tR,7)-84*pow(s,9)*pow(tL,2)*pow(tR,7)+1007160*s*pow(tL,3)*pow(tR,7)-3441424*pow(s,2)*pow(tL,3)*pow(tR,7)+4001704*pow(s,3)*pow(tL,3)*pow(tR,7)-2183412*pow(s,4)*pow(tL,3)*pow(tR,7)+629860*pow(s,5)*pow(tL,3)*pow(tR,7)-99820*pow(s,6)*pow(tL,3)*pow(tR,7)+8260*pow(s,7)*pow(tL,3)*pow(tR,7)-280*pow(s,8)*pow(tL,3)*pow(tR,7)-323400*s*pow(tL,4)*pow(tR,7)+1096760*pow(s,2)*pow(tL,4)*pow(tR,7)-1180060*pow(s,3)*pow(tL,4)*pow(tR,7)+553840*pow(s,4)*pow(tL,4)*pow(tR,7)-124740*pow(s,5)*pow(tL,4)*pow(tR,7)+13440*pow(s,6)*pow(tL,4)*pow(tR,7)-560*pow(s,7)*pow(tL,4)*pow(tR,7)+59640*s*pow(tL,5)*pow(tR,7)-198016*pow(s,2)*pow(tL,5)*pow(tR,7)+194544*pow(s,3)*pow(tL,5)*pow(tR,7)-75992*pow(s,4)*pow(tL,5)*pow(tR,7)+12096*pow(s,5)*pow(tL,5)*pow(tR,7)-672*pow(s,6)*pow(tL,5)*pow(tR,7)-5880*s*pow(tL,6)*pow(tR,7)+18872*pow(s,2)*pow(tL,6)*pow(tR,7)-16688*pow(s,3)*pow(tL,6)*pow(tR,7)+5152*pow(s,4)*pow(tL,6)*pow(tR,7)-448*pow(s,5)*pow(tL,6)*pow(tR,7)+240*s*pow(tL,7)*pow(tR,7)-736*pow(s,2)*pow(tL,7)*pow(tR,7)+576*pow(s,3)*pow(tL,7)*pow(tR,7)-128*pow(s,4)*pow(tL,7)*pow(tR,7)))/5040.;
		case 0*(QMax+1)+8:
			return ((-3+s)*(-2+s)*(-1+s)*(-1365590016000*t+4919375462400*s*t-7704259799040*pow(s,2)*t+7032967280640*pow(s,3)*t-4210526759040*pow(s,4)*t+1756230920640*pow(s,5)*t-527383876320*pow(s,6)*t+115833831120*pow(s,7)*t-18657868320*pow(s,8)*t+2181427920*pow(s,9)*t-180260640*pow(s,10)*t+9984240*pow(s,11)*t-332640*pow(s,12)*t+5040*pow(s,13)*t-3540779827200*pow(t,2)+12755237806080*s*pow(t,2)-19976045050368*pow(s,2)*pow(t,2)+18235479449088*pow(s,3)*pow(t,2)-10917294382368*pow(s,4)*pow(t,2)+4553655887088*pow(s,5)*pow(t,2)-1367431050744*pow(s,6)*pow(t,2)+300340576404*pow(s,7)*pow(t,2)-48377187144*pow(s,8)*pow(t,2)+5656130964*pow(s,9)*pow(t,2)-467390088*pow(s,10)*pow(t,2)+25887708*pow(s,11)*pow(t,2)-862488*pow(s,12)*pow(t,2)+13068*pow(s,13)*pow(t,2)-3558120652800*pow(t,3)+12817706065920*s*pow(t,3)-20073876920832*pow(s,2)*pow(t,3)+18324786970112*pow(s,3)*pow(t,3)-10970761388832*pow(s,4)*pow(t,3)+4575957232112*pow(s,5)*pow(t,3)-1374127988856*pow(s,6)*pow(t,3)+301811482196*pow(s,7)*pow(t,3)-48614112456*pow(s,8)*pow(t,3)+5683831636*pow(s,9)*pow(t,3)-469679112*pow(s,10)*pow(t,3)+26014492*pow(s,11)*pow(t,3)-866712*pow(s,12)*pow(t,3)+13132*pow(s,13)*pow(t,3)-1834063257600*pow(t,4)+6606994544640*s*pow(t,4)-10347248924544*pow(s,2)*pow(t,4)+9445665778304*pow(s,3)*pow(t,4)-5654971355544*pow(s,4)*pow(t,4)+2358715694804*pow(s,5)*pow(t,4)-708305845002*pow(s,6)*pow(t,4)+155571270407*pow(s,7)*pow(t,4)-25058553702*pow(s,8)*pow(t,4)+2929778887*pow(s,9)*pow(t,4)-242100054*pow(s,10)*pow(t,4)+13409389*pow(s,11)*pow(t,4)-446754*pow(s,12)*pow(t,4)+6769*pow(s,13)*pow(t,4)-531062784000*pow(t,5)+1913090457600*s*pow(t,5)-2996101032960*pow(s,2)*pow(t,5)+2735042831360*pow(s,3)*pow(t,5)-1637427072960*pow(s,4)*pow(t,5)+682978691360*pow(s,5)*pow(t,5)-205093729680*pow(s,6)*pow(t,5)+45046489880*pow(s,7)*pow(t,5)-7255837680*pow(s,8)*pow(t,5)+848333080*pow(s,9)*pow(t,5)-70101360*pow(s,10)*pow(t,5)+3882760*pow(s,11)*pow(t,5)-129360*pow(s,12)*pow(t,5)+1960*pow(s,13)*pow(t,5)-87246028800*pow(t,6)+314293432320*s*pow(t,6)-492216598272*pow(s,2)*pow(t,6)+449328465152*pow(s,3)*pow(t,6)-269005876272*pow(s,4)*pow(t,6)+112203642152*pow(s,5)*pow(t,6)-33693969876*pow(s,6)*pow(t,6)+7400494766*pow(s,7)*pow(t,6)-1192030476*pow(s,8)*pow(t,6)+139369006*pow(s,9)*pow(t,6)-11516652*pow(s,10)*pow(t,6)+637882*pow(s,11)*pow(t,6)-21252*pow(s,12)*pow(t,6)+322*pow(s,13)*pow(t,6)-7586611200*pow(t,7)+27329863680*s*pow(t,7)-42801443328*pow(s,2)*pow(t,7)+39072040448*pow(s,3)*pow(t,7)-23391815328*pow(s,4)*pow(t,7)+9756838448*pow(s,5)*pow(t,7)-2929910424*pow(s,6)*pow(t,7)+643521284*pow(s,7)*pow(t,7)-103654824*pow(s,8)*pow(t,7)+12119044*pow(s,9)*pow(t,7)-1001448*pow(s,10)*pow(t,7)+55468*pow(s,11)*pow(t,7)-1848*pow(s,12)*pow(t,7)+28*pow(s,13)*pow(t,7)-270950400*pow(t,8)+976066560*s*pow(t,8)-1528622976*pow(s,2)*pow(t,8)+1395430016*pow(s,3)*pow(t,8)-835421976*pow(s,4)*pow(t,8)+348458516*pow(s,5)*pow(t,8)-104639658*pow(s,6)*pow(t,8)+22982903*pow(s,7)*pow(t,8)-3701958*pow(s,8)*pow(t,8)+432823*pow(s,9)*pow(t,8)-35766*pow(s,10)*pow(t,8)+1981*pow(s,11)*pow(t,8)-66*pow(s,12)*pow(t,8)+pow(s,13)*pow(t,8)-170698752000*s*tL+593584588800*pow(s,2)*tL-888834401280*pow(s,3)*tL+768016609920*pow(s,4)*tL-430313768640*pow(s,5)*tL+165739644000*pow(s,6)*tL-45205529040*pow(s,7)*tL+8828537760*pow(s,8)*tL-1228666320*pow(s,9)*tL+119095200*pow(s,10)*tL-7645680*pow(s,11)*tL+292320*pow(s,12)*tL-5040*pow(s,13)*tL+3540779827200*t*tL-13197835284480*s*t*tL+21515125091328*pow(s,2)*t*tL-20540100075264*pow(s,3)*t*tL+12908651735232*pow(s,4)*t*tL-5669398015776*pow(s,5)*t*tL+1797170270544*pow(s,6)*t*tL-417552055272*pow(s,7)*t*tL+71268324336*pow(s,8)*t*tL-8841887208*pow(s,9)*t*tL+776186928*pow(s,10)*t*tL-45711864*pow(s,11)*t*tL+1620432*pow(s,12)*t*tL-26136*pow(s,13)*t*tL+7116241305600*pow(t,2)*tL-26080177213440*s*pow(t,2)*tL+41694371464704*pow(s,2)*pow(t,2)*tL-38965481352448*pow(s,3)*pow(t,2)*tL+23942632722400*pow(s,4)*pow(t,2)*tL-10273120894736*pow(s,5)*pow(t,2)*tL+3180099827912*pow(s,6)*pow(t,2)*tL-721408481724*pow(s,7)*pow(t,2)*tL+120231470520*pow(s,8)*pow(t,2)*tL-14569021628*pow(s,9)*pow(t,2)*tL+1249667384*pow(s,10)*pow(t,2)*tL-71950228*pow(s,11)*pow(t,2)*tL+2495080*pow(s,12)*pow(t,2)*tL-39396*pow(s,13)*pow(t,2)*tL+5502189772800*pow(t,3)*tL-20050241541120*s*pow(t,3)*tL+31838963853312*pow(s,2)*pow(t,3)*tL-29530751315520*pow(s,3)*pow(t,3)*tL+17996403041344*pow(s,4)*pow(t,3)*tL-7654082382016*pow(s,5)*pow(t,3)*tL+2347515084656*pow(s,6)*pow(t,3)*tL-527427348140*pow(s,7)*pow(t,3)*tL+87032877792*pow(s,8)*pow(t,3)*tL-10439503788*pow(s,9)*pow(t,3)*tL+886251632*pow(s,10)*pow(t,3)*tL-50496740*pow(s,11)*pow(t,3)*tL+1732864*pow(s,12)*pow(t,3)*tL-27076*pow(s,13)*pow(t,3)*tL+2124251136000*pow(t,4)*tL-7718744678400*s*pow(t,4)*tL+12215242583040*pow(s,2)*pow(t,4)*tL-11285829148160*pow(s,3)*pow(t,4)*tL+6848381417920*pow(s,4)*pow(t,4)*tL-2899259008800*pow(s,5)*pow(t,4)*tL+884829224720*pow(s,6)*pow(t,4)*tL-197765887480*pow(s,7)*pow(t,4)*tL+32456670960*pow(s,8)*pow(t,4)*tL-3871147000*pow(s,9)*pow(t,4)*tL+326720240*pow(s,10)*pow(t,4)*tL-18504360*pow(s,11)*pow(t,4)*tL+631120*pow(s,12)*pow(t,4)*tL-9800*pow(s,13)*pow(t,4)*tL+436230144000*pow(t,5)*tL-1582372915200*s*pow(t,5)*tL+2499006451200*pow(s,2)*pow(t,5)*tL-2303428968064*pow(s,3)*pow(t,5)*tL+1394097109216*pow(s,4)*pow(t,5)*tL-588510479312*pow(s,5)*pow(t,5)*tL+179058771080*pow(s,6)*pow(t,5)*tL-39890604852*pow(s,7)*pow(t,5)*tL+6524197848*pow(s,8)*pow(t,5)*tL-775343156*pow(s,9)*pow(t,5)*tL+65192120*pow(s,10)*pow(t,5)*tL-3677884*pow(s,11)*pow(t,5)*tL+124936*pow(s,12)*pow(t,5)*tL-1932*pow(s,13)*pow(t,5)*tL+45519667200*pow(t,6)*tL-164927508480*s*pow(t,6)*tL+260106352128*pow(s,2)*pow(t,6)*tL-239370211584*pow(s,3)*pow(t,6)*tL+144617650912*pow(s,4)*pow(t,6)*tL-60931662736*pow(s,5)*pow(t,6)*tL+18500238344*pow(s,6)*pow(t,6)*tL-4112269532*pow(s,7)*pow(t,6)*tL+670976376*pow(s,8)*pow(t,6)*tL-79540188*pow(s,9)*pow(t,6)*tL+6670328*pow(s,10)*pow(t,6)*tL-375284*pow(s,11)*pow(t,6)*tL+12712*pow(s,12)*pow(t,6)*tL-196*pow(s,13)*pow(t,6)*tL+1896652800*pow(t,7)*tL-6866334720*s*pow(t,7)*tL+10818135552*pow(s,2)*pow(t,7)*tL-9944366144*pow(s,3)*pow(t,7)*tL+6000338080*pow(s,4)*pow(t,7)*tL-2524589328*pow(s,5)*pow(t,7)*tL+765362456*pow(s,6)*pow(t,7)*tL-169849672*pow(s,7)*pow(t,7)*tL+27665400*pow(s,8)*pow(t,7)*tL-3273544*pow(s,9)*pow(t,7)*tL+273992*pow(s,10)*pow(t,7)*tL-15384*pow(s,11)*pow(t,7)*tL+520*pow(s,12)*pow(t,7)*tL-8*pow(s,13)*pow(t,7)*tL+442597478400*s*pow(tL,2)-1539080040960*pow(s,2)*pow(tL,2)+2304620626176*pow(s,3)*pow(tL,2)-1991357352864*pow(s,4)*pow(tL,2)+1115742128688*pow(s,5)*pow(tL,2)-429739219800*pow(s,6)*pow(tL,2)+117211478868*pow(s,7)*pow(tL,2)-22891137192*pow(s,8)*pow(tL,2)+3185756244*pow(s,9)*pow(tL,2)-308796840*pow(s,10)*pow(tL,2)+19824156*pow(s,11)*pow(tL,2)-757944*pow(s,12)*pow(tL,2)+13068*pow(s,13)*pow(tL,2)-3558120652800*t*pow(tL,2)+13707236229120*s*t*pow(tL,2)-23167112166912*pow(s,2)*t*pow(tL,2)+22956601794560*pow(s,3)*t*pow(tL,2)-14972981278304*pow(s,4)*t*pow(tL,2)+6818370093136*pow(s,5)*t*pow(tL,2)-2237815689256*pow(s,6)*t*pow(tL,2)+537382516860*pow(s,7)*t*pow(tL,2)-94620603672*pow(s,8)*t*pow(tL,2)+12086548348*pow(s,9)*t*pow(tL,2)-1090297432*pow(s,10)*t*pow(tL,2)+65856980*pow(s,11)*t*pow(tL,2)-2390024*pow(s,12)*t*pow(tL,2)+39396*pow(s,13)*t*pow(tL,2)-5502189772800*pow(t,2)*pow(tL,2)+20508757355520*s*pow(t,2)*pow(tL,2)-33433398012672*pow(s,2)*pow(t,2)*pow(tL,2)+31918259276736*pow(s,3)*pow(t,2)*pow(tL,2)-20059380990768*pow(s,4)*pow(t,2)*pow(tL,2)+8809952977224*pow(s,5)*pow(t,2)*pow(tL,2)-2792710183956*pow(s,6)*pow(t,2)*pow(tL,2)+648854421978*pow(s,7)*pow(t,2)*pow(tL,2)-110747311164*pow(s,8)*pow(t,2)*pow(tL,2)+13739838042*pow(s,9)*pow(t,2)*pow(tL,2)-1206154572*pow(s,10)*pow(t,2)*pow(tL,2)+71033886*pow(s,11)*pow(t,2)*pow(tL,2)-2518068*pow(s,12)*pow(t,2)*pow(tL,2)+40614*pow(s,13)*pow(t,2)*pow(tL,2)-3186376704000*pow(t,3)*pow(tL,2)+11744074137600*s*pow(t,3)*pow(tL,2)-18899960002560*pow(s,2)*pow(t,3)*pow(tL,2)+17792888279040*pow(s,3)*pow(t,3)*pow(tL,2)-11019254942080*pow(s,4)*pow(t,3)*pow(tL,2)+4767249121600*pow(s,5)*pow(t,3)*pow(tL,2)-1488379602080*pow(s,6)*pow(t,3)*pow(tL,2)+340598651120*pow(s,7)*pow(t,3)*pow(tL,2)-57268307040*pow(s,8)*pow(t,3)*pow(tL,2)+7001257200*pow(s,9)*pow(t,3)*pow(tL,2)-605867360*pow(s,10)*pow(t,3)*pow(tL,2)+35189840*pow(s,11)*pow(t,3)*pow(tL,2)-1230880*pow(s,12)*pow(t,3)*pow(tL,2)+19600*pow(s,13)*pow(t,3)*pow(tL,2)-872460288000*pow(t,4)*pow(tL,2)+3197463091200*s*pow(t,4)*pow(tL,2)-5111783281920*pow(s,2)*pow(t,4)*pow(tL,2)+4777217863040*pow(s,3)*pow(t,4)*pow(tL,2)-2935397402000*pow(s,4)*pow(t,4)*pow(tL,2)+1259497764280*pow(s,5)*pow(t,4)*pow(tL,2)-389884307260*pow(s,6)*pow(t,4)*pow(tL,2)+88445602770*pow(s,7)*pow(t,4)*pow(tL,2)-14740532100*pow(s,8)*pow(t,4)*pow(tL,2)+1786180690*pow(s,9)*pow(t,4)*pow(tL,2)-153210820*pow(s,10)*pow(t,4)*pow(tL,2)+8821190*pow(s,11)*pow(t,4)*pow(tL,2)-305900*pow(s,12)*pow(t,4)*pow(tL,2)+4830*pow(s,13)*pow(t,4)*pow(tL,2)-113799168000*pow(t,5)*pow(tL,2)+415637913600*s*pow(t,5)*pow(tL,2)-661807802880*pow(s,2)*pow(t,5)*pow(tL,2)+615708420096*pow(s,3)*pow(t,5)*pow(tL,2)-376477783584*pow(s,4)*pow(t,5)*pow(tL,2)+160696369008*pow(s,5)*pow(t,5)*pow(tL,2)-49473311160*pow(s,6)*pow(t,5)*pow(tL,2)+11159670228*pow(s,7)*pow(t,5)*pow(tL,2)-1849106952*pow(s,8)*pow(t,5)*pow(tL,2)+222741204*pow(s,9)*pow(t,5)*pow(tL,2)-18991560*pow(s,10)*pow(t,5)*pow(tL,2)+1086876*pow(s,11)*pow(t,5)*pow(tL,2)-37464*pow(s,12)*pow(t,5)*pow(tL,2)+588*pow(s,13)*pow(t,5)*pow(tL,2)-5689958400*pow(t,6)*pow(tL,2)+20734479360*s*pow(t,6)*pow(tL,2)-32925505536*pow(s,2)*pow(t,6)*pow(tL,2)+30538522560*pow(s,3)*pow(t,6)*pow(tL,2)-18610551232*pow(s,4)*pow(t,6)*pow(tL,2)+7915286848*pow(s,5)*pow(t,6)*pow(tL,2)-2427626768*pow(s,6)*pow(t,6)*pow(tL,2)+545426420*pow(s,7)*pow(t,6)*pow(tL,2)-90002976*pow(s,8)*pow(t,6)*pow(tL,2)+10795764*pow(s,9)*pow(t,6)*pow(tL,2)-916496*pow(s,10)*pow(t,6)*pow(tL,2)+52220*pow(s,11)*pow(t,6)*pow(tL,2)-1792*pow(s,12)*pow(t,6)*pow(tL,2)+28*pow(s,13)*pow(t,6)*pow(tL,2)-444765081600*s*pow(tL,3)+1546617623040*pow(s,2)*pow(tL,3)-2315907412224*pow(s,3)*pow(tL,3)+2001109944736*pow(s,4)*pow(tL,3)-1121206430512*pow(s,5)*pow(tL,3)+431843850200*pow(s,6)*pow(tL,3)-117785517332*pow(s,7)*pow(tL,3)+23003245608*pow(s,8)*pow(tL,3)-3201358356*pow(s,9)*pow(tL,3)+310309160*pow(s,10)*pow(tL,3)-19921244*pow(s,11)*pow(tL,3)+761656*pow(s,12)*pow(tL,3)-13132*pow(s,13)*pow(tL,3)+1834063257600*t*pow(tL,3)-7294768266240*s*t*pow(tL,3)+12738900163584*pow(s,2)*t*pow(tL,3)-13026927720128*pow(s,3)*t*pow(tL,3)+8749438279680*pow(s,4)*t*pow(tL,3)-4092521587616*pow(s,5)*t*pow(tL,3)+1376098493952*pow(s,6)*t*pow(tL,3)-337711881164*pow(s,7)*t*pow(tL,3)+60630203760*pow(s,8)*t*pow(tL,3)-7880280268*pow(s,9)*t*pow(tL,3)+721954464*pow(s,10)*t*pow(tL,3)-44215108*pow(s,11)*t*pow(tL,3)+1624560*pow(s,12)*t*pow(tL,3)-27076*pow(s,13)*t*pow(tL,3)+2124251136000*pow(t,2)*pow(tL,3)-8050658918400*s*pow(t,2)*pow(tL,3)+13369434839040*pow(s,2)*pow(t,2)*pow(tL,3)-13014118261760*pow(s,3)*pow(t,2)*pow(tL,3)+8341747048320*pow(s,4)*pow(t,2)*pow(tL,3)-3735980225600*pow(s,5)*pow(t,2)*pow(tL,3)+1207100754720*pow(s,6)*pow(t,2)*pow(tL,3)-285665527280*pow(s,7)*pow(t,2)*pow(tL,3)+49623272160*pow(s,8)*pow(t,2)*pow(tL,3)-6260220400*pow(s,9)*pow(t,2)*pow(tL,3)+558294240*pow(s,10)*pow(t,2)*pow(tL,3)-33370960*pow(s,11)*pow(t,2)*pow(tL,3)+1199520*pow(s,12)*pow(t,2)*pow(tL,3)-19600*pow(s,13)*pow(t,2)*pow(tL,3)+872460288000*pow(t,3)*pow(tL,3)-3251991859200*s*pow(t,3)*pow(tL,3)+5301400581120*pow(s,2)*pow(t,3)*pow(tL,3)-5061151074560*pow(s,3)*pow(t,3)*pow(tL,3)+3180736041280*pow(s,4)*pow(t,3)*pow(tL,3)-1396959107040*pow(s,5)*pow(t,3)*pow(tL,3)+442828915760*pow(s,6)*pow(t,3)*pow(tL,3)-102886257880*pow(s,7)*pow(t,3)*pow(tL,3)+17560759440*pow(s,8)*pow(t,3)*pow(tL,3)-2178671320*pow(s,9)*pow(t,3)*pow(tL,3)+191255120*pow(s,10)*pow(t,3)*pow(tL,3)-11263560*pow(s,11)*pow(t,3)*pow(tL,3)+399280*pow(s,12)*pow(t,3)*pow(tL,3)-6440*pow(s,13)*pow(t,3)*pow(tL,3)+151732224000*pow(t,4)*pow(tL,3)-560822169600*s*pow(t,4)*pow(tL,3)+905494248960*pow(s,2)*pow(t,4)*pow(tL,3)-855510342400*pow(s,3)*pow(t,4)*pow(tL,3)+531837690720*pow(s,4)*pow(t,4)*pow(tL,3)-230996249680*pow(s,5)*pow(t,4)*pow(tL,3)+72409845480*pow(s,6)*pow(t,4)*pow(tL,3)-16637553100*pow(s,7)*pow(t,4)*pow(tL,3)+2808807960*pow(s,8)*pow(t,4)*pow(tL,3)-344769740*pow(s,9)*pow(t,4)*pow(tL,3)+29953560*pow(s,10)*pow(t,4)*pow(tL,3)-1746500*pow(s,11)*pow(t,4)*pow(tL,3)+61320*pow(s,12)*pow(t,4)*pow(tL,3)-980*pow(s,13)*pow(t,4)*pow(tL,3)+9483264000*pow(t,5)*pow(tL,3)-34873574400*s*pow(t,5)*pow(tL,3)+55975073280*pow(s,2)*pow(t,5)*pow(tL,3)-52543527232*pow(s,3)*pow(t,5)*pow(tL,3)+32439838368*pow(s,4)*pow(t,5)*pow(tL,3)-13989022096*pow(s,5)*pow(t,5)*pow(tL,3)+4352969880*pow(s,6)*pow(t,5)*pow(tL,3)-992757976*pow(s,7)*pow(t,5)*pow(tL,3)+166354104*pow(s,8)*pow(t,5)*pow(tL,3)-20268248*pow(s,9)*pow(t,5)*pow(tL,3)+1748040*pow(s,10)*pow(t,5)*pow(tL,3)-101192*pow(s,11)*pow(t,5)*pow(tL,3)+3528*pow(s,12)*pow(t,5)*pow(tL,3)-56*pow(s,13)*pow(t,5)*pow(tL,3)+229257907200*s*pow(tL,4)-797217079680*pow(s,2)*pow(tL,4)+1193753980608*pow(s,3)*pow(tL,4)-1031488974712*pow(s,4)*pow(tL,4)+577935297604*pow(s,5)*pow(tL,4)-222597549650*pow(s,6)*pow(tL,4)+60713536919*pow(s,7)*pow(tL,4)-11857216686*pow(s,8)*pow(tL,4)+1650167127*pow(s,9)*pow(tL,4)-159951470*pow(s,10)*pow(tL,4)+10268573*pow(s,11)*pow(tL,4)-392602*pow(s,12)*pow(tL,4)+6769*pow(s,13)*pow(tL,4)-531062784000*t*pow(tL,4)+2178621849600*s*t*pow(tL,4)-3919454837760*pow(s,2)*t*pow(tL,4)+4117674122240*pow(s,3)*t*pow(tL,4)-2832119577280*pow(s,4)*t*pow(tL,4)+1352355664800*pow(s,5)*t*pow(tL,4)-462910953680*pow(s,6)*t*pow(tL,4)+115366201720*pow(s,7)*t*pow(tL,4)-20989118640*pow(s,8)*t*pow(tL,4)+2759591800*pow(s,9)*t*pow(tL,4)-255360560*pow(s,10)*t*pow(tL,4)+15776040*pow(s,11)*t*pow(tL,4)-584080*pow(s,12)*t*pow(tL,4)+9800*pow(s,13)*t*pow(tL,4)-436230144000*pow(t,2)*pow(tL,4)+1680524697600*s*pow(t,2)*pow(tL,4)-2840317589760*pow(s,2)*pow(t,2)*pow(tL,4)+2814508748800*pow(s,3)*pow(t,2)*pow(tL,4)-1835706659920*pow(s,4)*pow(t,2)*pow(tL,4)+835940896280*pow(s,5)*pow(t,2)*pow(tL,4)-274359066380*pow(s,6)*pow(t,2)*pow(tL,4)+65883784050*pow(s,7)*pow(t,2)*pow(tL,4)-11600607060*pow(s,8)*pow(t,2)*pow(tL,4)+1481826290*pow(s,9)*pow(t,2)*pow(tL,4)-133671860*pow(s,10)*pow(t,2)*pow(tL,4)+8074150*pow(s,11)*pow(t,2)*pow(tL,4)-293020*pow(s,12)*pow(t,2)*pow(tL,4)+4830*pow(s,13)*pow(t,2)*pow(tL,4)-113799168000*pow(t,3)*pow(tL,4)+428914483200*s*pow(t,3)*pow(tL,4)-707975493120*pow(s,2)*pow(t,3)*pow(tL,4)+684839984640*pow(s,3)*pow(t,3)*pow(tL,4)-436212408800*pow(s,4)*pow(t,3)*pow(tL,4)+194165217680*pow(s,5)*pow(t,3)*pow(tL,4)-62364172360*pow(s,6)*pow(t,3)*pow(tL,4)+14675655820*pow(s,7)*pow(t,3)*pow(tL,4)-2535771000*pow(s,8)*pow(t,3)*pow(tL,4)+318304140*pow(s,9)*pow(t,3)*pow(tL,4)-28254520*pow(s,10)*pow(t,3)*pow(tL,4)+1681540*pow(s,11)*pow(t,3)*pow(tL,4)-60200*pow(s,12)*pow(t,3)*pow(tL,4)+980*pow(s,13)*pow(t,3)*pow(tL,4)-9483264000*pow(t,4)*pow(tL,4)+35347737600*s*pow(t,4)*pow(tL,4)-57623919360*pow(s,2)*pow(t,4)*pow(tL,4)+55012511680*pow(s,3)*pow(t,4)*pow(tL,4)-34573217840*pow(s,4)*pow(t,4)*pow(tL,4)+15184338120*pow(s,5)*pow(t,4)*pow(tL,4)-4813357780*pow(s,6)*pow(t,4)*pow(tL,4)+1118328890*pow(s,7)*pow(t,4)*pow(tL,4)-190877820*pow(s,8)*pow(t,4)*pow(tL,4)+23681210*pow(s,9)*pow(t,4)*pow(tL,4)-2078860*pow(s,10)*pow(t,4)*pow(tL,4)+122430*pow(s,11)*pow(t,4)*pow(tL,4)-4340*pow(s,12)*pow(t,4)*pow(tL,4)+70*pow(s,13)*pow(t,4)*pow(tL,4)-66382848000*s*pow(tL,5)+230838451200*pow(s,2)*pow(tL,5)-345657822720*pow(s,3)*pow(tL,5)+298673126080*pow(s,4)*pow(tL,5)-167344243360*pow(s,5)*pow(tL,5)+64454306000*pow(s,6)*pow(tL,5)-17579927960*pow(s,7)*pow(tL,5)+3433320240*pow(s,8)*pow(tL,5)-477814680*pow(s,9)*pow(tL,5)+46314800*pow(s,10)*pow(tL,5)-2973320*pow(s,11)*pow(tL,5)+113680*pow(s,12)*pow(tL,5)-1960*pow(s,13)*pow(tL,5)+87246028800*t*pow(tL,5)-368822200320*s*t*pow(tL,5)+681833897472*pow(s,2)*t*pow(tL,5)-733261676672*pow(s,3)*t*pow(tL,5)+514344515552*pow(s,4)*t*pow(tL,5)-249664984912*pow(s,5)*t*pow(tL,5)+86638578376*pow(s,6)*t*pow(tL,5)-21841149876*pow(s,7)*t*pow(tL,5)+4012257816*pow(s,8)*t*pow(tL,5)-531859636*pow(s,9)*t*pow(tL,5)+49560952*pow(s,10)*t*pow(tL,5)-3080252*pow(s,11)*t*pow(tL,5)+114632*pow(s,12)*t*pow(tL,5)-1932*pow(s,13)*t*pow(tL,5)+45519667200*pow(t,2)*pow(tL,5)-178204078080*s*pow(t,2)*pow(tL,5)+306274042368*pow(s,2)*pow(t,2)*pow(tL,5)-308501776128*pow(s,3)*pow(t,2)*pow(tL,5)+204352276128*pow(s,4)*pow(t,2)*pow(tL,5)-94400511408*pow(s,5)*pow(t,2)*pow(tL,5)+31391099544*pow(s,6)*pow(t,2)*pow(tL,5)-7628255124*pow(s,7)*pow(t,2)*pow(tL,5)+1357640424*pow(s,8)*pow(t,2)*pow(tL,5)-175103124*pow(s,9)*pow(t,2)*pow(tL,5)+15933288*pow(s,10)*pow(t,2)*pow(tL,5)-969948*pow(s,11)*pow(t,2)*pow(tL,5)+35448*pow(s,12)*pow(t,2)*pow(tL,5)-588*pow(s,13)*pow(t,2)*pow(tL,5)+5689958400*pow(t,3)*pow(tL,5)-21682805760*s*pow(t,3)*pow(tL,5)+36223197696*pow(s,2)*pow(t,3)*pow(tL,5)-35476491456*pow(s,3)*pow(t,3)*pow(tL,5)+22877310176*pow(s,4)*pow(t,3)*pow(tL,5)-10305918896*pow(s,5)*pow(t,3)*pow(tL,5)+3348402568*pow(s,6)*pow(t,3)*pow(tL,5)-796568248*pow(s,7)*pow(t,3)*pow(tL,5)+139050408*pow(s,8)*pow(t,3)*pow(tL,5)-17621688*pow(s,9)*pow(t,3)*pow(tL,5)+1578136*pow(s,10)*pow(t,3)*pow(tL,5)-94696*pow(s,11)*pow(t,3)*pow(tL,5)+3416*pow(s,12)*pow(t,3)*pow(tL,5)-56*pow(s,13)*pow(t,3)*pow(tL,5)+10905753600*s*pow(tL,6)-37923459840*pow(s,2)*pow(tL,6)+56786642304*pow(s,3)*pow(tL,6)-49067727856*pow(s,4)*pow(tL,6)+27492268552*pow(s,5)*pow(tL,6)-10588921700*pow(s,6)*pow(tL,6)+2888131022*pow(s,7)*pow(tL,6)-564045468*pow(s,8)*pow(tL,6)+78498126*pow(s,9)*pow(tL,6)-7608860*pow(s,10)*pow(tL,6)+488474*pow(s,11)*pow(tL,6)-18676*pow(s,12)*pow(tL,6)+322*pow(s,13)*pow(tL,6)-7586611200*t*pow(tL,6)+33019822080*s*t*pow(tL,6)-62587596288*pow(s,2)*t*pow(tL,6)+68699853824*pow(s,3)*t*pow(tL,6)-48992368992*pow(s,4)*t*pow(tL,6)+24100630736*pow(s,5)*t*pow(tL,6)-8454565224*pow(s,6)*t*pow(tL,6)+2150372252*pow(s,7)*t*pow(tL,6)-397939416*pow(s,8)*t*pow(tL,6)+53074588*pow(s,9)*t*pow(tL,6)-4971288*pow(s,10)*t*pow(tL,6)+310324*pow(s,11)*t*pow(tL,6)-11592*pow(s,12)*t*pow(tL,6)+196*pow(s,13)*t*pow(tL,6)-1896652800*pow(t,2)*pow(tL,6)+7543710720*s*pow(t,2)*pow(tL,6)-13173629952*pow(s,2)*pow(t,2)*pow(tL,6)+13471486784*pow(s,3)*pow(t,2)*pow(tL,6)-9048023040*pow(s,4)*pow(t,2)*pow(tL,6)+4232183648*pow(s,5)*pow(t,2)*pow(tL,6)-1423059456*pow(s,6)*pow(t,2)*pow(tL,6)+349236692*pow(s,7)*pow(t,2)*pow(tL,6)-62699280*pow(s,8)*pow(t,2)*pow(tL,6)+8149204*pow(s,9)*pow(t,2)*pow(tL,6)-746592*pow(s,10)*pow(t,2)*pow(tL,6)+45724*pow(s,11)*pow(t,2)*pow(tL,6)-1680*pow(s,12)*pow(t,2)*pow(tL,6)+28*pow(s,13)*pow(t,2)*pow(tL,6)-948326400*s*pow(tL,7)+3297692160*pow(s,2)*pow(tL,7)-4937968896*pow(s,3)*pow(tL,7)+4266758944*pow(s,4)*pow(tL,7)-2390632048*pow(s,5)*pow(tL,7)+920775800*pow(s,6)*pow(tL,7)-251141828*pow(s,7)*pow(tL,7)+49047432*pow(s,8)*pow(tL,7)-6825924*pow(s,9)*pow(tL,7)+661640*pow(s,10)*pow(tL,7)-42476*pow(s,11)*pow(tL,7)+1624*pow(s,12)*pow(tL,7)-28*pow(s,13)*pow(tL,7)+270950400*t*pow(tL,7)-1213148160*s*t*pow(tL,7)+2353046016*pow(s,2)*t*pow(tL,7)-2629922240*pow(s,3)*t*pow(tL,7)+1902111712*pow(s,4)*t*pow(tL,7)-946116528*pow(s,5)*t*pow(tL,7)+334833608*pow(s,6)*t*pow(tL,7)-85768360*pow(s,7)*t*pow(tL,7)+15963816*pow(s,8)*t*pow(tL,7)-2139304*pow(s,9)*t*pow(tL,7)+201176*pow(s,10)*t*pow(tL,7)-12600*pow(s,11)*t*pow(tL,7)+472*pow(s,12)*t*pow(tL,7)-8*pow(s,13)*t*pow(tL,7)+33868800*s*pow(tL,8)-117774720*pow(s,2)*pow(tL,8)+176356032*pow(s,3)*pow(tL,8)-152384248*pow(s,4)*pow(tL,8)+85379716*pow(s,5)*pow(tL,8)-32884850*pow(s,6)*pow(tL,8)+8969351*pow(s,7)*pow(tL,8)-1751694*pow(s,8)*pow(tL,8)+243783*pow(s,9)*pow(tL,8)-23630*pow(s,10)*pow(tL,8)+1517*pow(s,11)*pow(tL,8)-58*pow(s,12)*pow(tL,8)+pow(s,13)*pow(tL,8)-170698752000*s*tR+593584588800*pow(s,2)*tR-888834401280*pow(s,3)*tR+768016609920*pow(s,4)*tR-430313768640*pow(s,5)*tR+165739644000*pow(s,6)*tR-45205529040*pow(s,7)*tR+8828537760*pow(s,8)*tR-1228666320*pow(s,9)*tR+119095200*pow(s,10)*tR-7645680*pow(s,11)*tR+292320*pow(s,12)*tR-5040*pow(s,13)*tR+3540779827200*t*tR-13197835284480*s*t*tR+21515125091328*pow(s,2)*t*tR-20540100075264*pow(s,3)*t*tR+12908651735232*pow(s,4)*t*tR-5669398015776*pow(s,5)*t*tR+1797170270544*pow(s,6)*t*tR-417552055272*pow(s,7)*t*tR+71268324336*pow(s,8)*t*tR-8841887208*pow(s,9)*t*tR+776186928*pow(s,10)*t*tR-45711864*pow(s,11)*t*tR+1620432*pow(s,12)*t*tR-26136*pow(s,13)*t*tR+7116241305600*pow(t,2)*tR-26080177213440*s*pow(t,2)*tR+41694371464704*pow(s,2)*pow(t,2)*tR-38965481352448*pow(s,3)*pow(t,2)*tR+23942632722400*pow(s,4)*pow(t,2)*tR-10273120894736*pow(s,5)*pow(t,2)*tR+3180099827912*pow(s,6)*pow(t,2)*tR-721408481724*pow(s,7)*pow(t,2)*tR+120231470520*pow(s,8)*pow(t,2)*tR-14569021628*pow(s,9)*pow(t,2)*tR+1249667384*pow(s,10)*pow(t,2)*tR-71950228*pow(s,11)*pow(t,2)*tR+2495080*pow(s,12)*pow(t,2)*tR-39396*pow(s,13)*pow(t,2)*tR+5502189772800*pow(t,3)*tR-20050241541120*s*pow(t,3)*tR+31838963853312*pow(s,2)*pow(t,3)*tR-29530751315520*pow(s,3)*pow(t,3)*tR+17996403041344*pow(s,4)*pow(t,3)*tR-7654082382016*pow(s,5)*pow(t,3)*tR+2347515084656*pow(s,6)*pow(t,3)*tR-527427348140*pow(s,7)*pow(t,3)*tR+87032877792*pow(s,8)*pow(t,3)*tR-10439503788*pow(s,9)*pow(t,3)*tR+886251632*pow(s,10)*pow(t,3)*tR-50496740*pow(s,11)*pow(t,3)*tR+1732864*pow(s,12)*pow(t,3)*tR-27076*pow(s,13)*pow(t,3)*tR+2124251136000*pow(t,4)*tR-7718744678400*s*pow(t,4)*tR+12215242583040*pow(s,2)*pow(t,4)*tR-11285829148160*pow(s,3)*pow(t,4)*tR+6848381417920*pow(s,4)*pow(t,4)*tR-2899259008800*pow(s,5)*pow(t,4)*tR+884829224720*pow(s,6)*pow(t,4)*tR-197765887480*pow(s,7)*pow(t,4)*tR+32456670960*pow(s,8)*pow(t,4)*tR-3871147000*pow(s,9)*pow(t,4)*tR+326720240*pow(s,10)*pow(t,4)*tR-18504360*pow(s,11)*pow(t,4)*tR+631120*pow(s,12)*pow(t,4)*tR-9800*pow(s,13)*pow(t,4)*tR+436230144000*pow(t,5)*tR-1582372915200*s*pow(t,5)*tR+2499006451200*pow(s,2)*pow(t,5)*tR-2303428968064*pow(s,3)*pow(t,5)*tR+1394097109216*pow(s,4)*pow(t,5)*tR-588510479312*pow(s,5)*pow(t,5)*tR+179058771080*pow(s,6)*pow(t,5)*tR-39890604852*pow(s,7)*pow(t,5)*tR+6524197848*pow(s,8)*pow(t,5)*tR-775343156*pow(s,9)*pow(t,5)*tR+65192120*pow(s,10)*pow(t,5)*tR-3677884*pow(s,11)*pow(t,5)*tR+124936*pow(s,12)*pow(t,5)*tR-1932*pow(s,13)*pow(t,5)*tR+45519667200*pow(t,6)*tR-164927508480*s*pow(t,6)*tR+260106352128*pow(s,2)*pow(t,6)*tR-239370211584*pow(s,3)*pow(t,6)*tR+144617650912*pow(s,4)*pow(t,6)*tR-60931662736*pow(s,5)*pow(t,6)*tR+18500238344*pow(s,6)*pow(t,6)*tR-4112269532*pow(s,7)*pow(t,6)*tR+670976376*pow(s,8)*pow(t,6)*tR-79540188*pow(s,9)*pow(t,6)*tR+6670328*pow(s,10)*pow(t,6)*tR-375284*pow(s,11)*pow(t,6)*tR+12712*pow(s,12)*pow(t,6)*tR-196*pow(s,13)*pow(t,6)*tR+1896652800*pow(t,7)*tR-6866334720*s*pow(t,7)*tR+10818135552*pow(s,2)*pow(t,7)*tR-9944366144*pow(s,3)*pow(t,7)*tR+6000338080*pow(s,4)*pow(t,7)*tR-2524589328*pow(s,5)*pow(t,7)*tR+765362456*pow(s,6)*pow(t,7)*tR-169849672*pow(s,7)*pow(t,7)*tR+27665400*pow(s,8)*pow(t,7)*tR-3273544*pow(s,9)*pow(t,7)*tR+273992*pow(s,10)*pow(t,7)*tR-15384*pow(s,11)*pow(t,7)*tR+520*pow(s,12)*pow(t,7)*tR-8*pow(s,13)*pow(t,7)*tR+927869644800*s*tL*tR-3442520632320*pow(s,2)*tL*tR+5398751526912*pow(s,3)*tL*tR-4808342104128*pow(s,4)*tL*tR+2739099751776*pow(s,5)*tL*tR-1059967744560*pow(s,6)*tL*tR+287468272296*pow(s,7)*tL*tR-55311261264*pow(s,8)*tL*tR+7520874408*pow(s,9)*tL*tR-706821840*pow(s,10)*tL*tR+43680312*pow(s,11)*tL*tR-1596528*pow(s,12)*tL*tR+26136*pow(s,13)*tL*tR-9180736266240*t*tL*tR+35146394781696*s*t*tL*tR-58990909109760*pow(s,2)*t*tL*tR+58004968209280*pow(s,3)*t*tL*tR-37494641392384*pow(s,4)*t*tL*tR+16890484084832*pow(s,5)*t*tL*tR-5470399010864*pow(s,6)*t*tL*tR+1292416143480*pow(s,7)*t*tL*tR-223105127280*pow(s,8)*t*tL*tR+27831168440*pow(s,9)*t*tL*tR-2441303696*pow(s,10)*t*tL*tR+142732840*pow(s,11)*t*tL*tR-4989136*pow(s,12)*t*tL*tR+78792*pow(s,13)*t*tL*tR-14580475822080*pow(t,2)*tL*tR+53900094280704*s*pow(t,2)*tL*tR-86993542619648*pow(s,2)*pow(t,2)*tL*tR+82087377873984*pow(s,3)*pow(t,2)*tL*tR-50901977205632*pow(s,4)*pow(t,2)*tL*tR+22016886037552*pow(s,5)*pow(t,2)*tL*tR-6859099909928*pow(s,6)*pow(t,2)*tL*tR+1562535516948*pow(s,7)*pow(t,2)*tL*tR-260803385080*pow(s,8)*pow(t,2)*tL*tR+31548337716*pow(s,9)*pow(t,2)*tL*tR-2691412024*pow(s,10)*pow(t,2)*tL*tR+153472508*pow(s,11)*pow(t,2)*tL*tR-5246248*pow(s,12)*pow(t,2)*tL*tR+81228*pow(s,13)*pow(t,2)*tL*tR-8723020400640*pow(t,3)*tL*tR+31831347760128*s*pow(t,3)*tL*tR-50609287514240*pow(s,2)*pow(t,3)*tL*tR+46976376745088*pow(s,3)*pow(t,3)*tL*tR-28627966553088*pow(s,4)*pow(t,3)*tL*tR+12162646899200*pow(s,5)*pow(t,3)*tL*tR-3721010141352*pow(s,6)*pow(t,3)*tL*tR+832466847184*pow(s,7)*pow(t,3)*tL*tR-136492576528*pow(s,8)*pow(t,3)*tL*tR+16226243152*pow(s,9)*pow(t,3)*tL*tR-1361144568*pow(s,10)*pow(t,3)*tL*tR+76366528*pow(s,11)*pow(t,3)*tL*tR-2570064*pow(s,12)*pow(t,3)*tL*tR+39200*pow(s,13)*pow(t,3)*tL*tR-2523399782400*pow(t,4)*tL*tR+9138597242880*s*pow(t,4)*tL*tR-14399752890880*pow(s,2)*pow(t,4)*tL*tR+13231967297920*pow(s,3)*pow(t,4)*tL*tR-7975617055840*pow(s,4)*pow(t,4)*tL*tR+3348943557120*pow(s,5)*pow(t,4)*tL*tR-1011994070080*pow(s,6)*pow(t,4)*tL*tR+223509737220*pow(s,7)*pow(t,4)*tL*tR-36162581000*pow(s,8)*pow(t,4)*tL*tR+4240534340*pow(s,9)*pow(t,4)*tL*tR-350752640*pow(s,10)*pow(t,4)*tL*tR+19396860*pow(s,11)*pow(t,4)*tL*tR-643160*pow(s,12)*pow(t,4)*tL*tR+9660*pow(s,13)*pow(t,4)*tL*tR-366589440000*pow(t,5)*tL*tR+1319139763200*s*pow(t,5)*tL*tR-2062552871680*pow(s,2)*pow(t,5)*tL*tR+1878470783168*pow(s,3)*pow(t,5)*tL*tR-1120995558368*pow(s,4)*pow(t,5)*tL*tR+465538064880*pow(s,5)*pow(t,5)*tL*tR-138990481112*pow(s,6)*pow(t,5)*tL*tR+30297416520*pow(s,7)*pow(t,5)*tL*tR-4832692592*pow(s,8)*pow(t,5)*tL*tR+558018664*pow(s,9)*pow(t,5)*tL*tR-45388168*pow(s,10)*pow(t,5)*tL*tR+2464392*pow(s,11)*pow(t,5)*tL*tR-80080*pow(s,12)*pow(t,5)*tL*tR+1176*pow(s,13)*pow(t,5)*tL*tR-24153292800*pow(t,6)*tL*tR+86190289920*s*pow(t,6)*tL*tR-133379269632*pow(s,2)*pow(t,6)*tL*tR+119999245632*pow(s,3)*pow(t,6)*tL*tR-70603331232*pow(s,4)*pow(t,6)*tL*tR+28848487248*pow(s,5)*pow(t,6)*tL*tR-8454822936*pow(s,6)*pow(t,6)*tL*tR+1804450984*pow(s,7)*pow(t,6)*tL*tR-280948416*pow(s,8)*pow(t,6)*tL*tR+31549896*pow(s,9)*pow(t,6)*tL*tR-2484552*pow(s,10)*pow(t,6)*tL*tR+129864*pow(s,11)*pow(t,6)*tL*tR-4032*pow(s,12)*pow(t,6)*tL*tR+56*pow(s,13)*pow(t,6)*tL*tR-474163200*pow(t,7)*tL*tR+1657313280*s*pow(t,7)*tL*tR-2497369728*pow(s,2)*pow(t,7)*tL*tR+2173920320*pow(s,3)*pow(t,7)*tL*tR-1228344480*pow(s,4)*pow(t,7)*tL*tR+477604272*pow(s,5)*pow(t,7)*tL*tR-131640080*pow(s,6)*pow(t,7)*tL*tR+26007408*pow(s,7)*pow(t,7)*tL*tR-3665424*pow(s,8)*pow(t,7)*tL*tR+360208*pow(s,9)*pow(t,7)*tL*tR-23472*pow(s,10)*pow(t,7)*tL*tR+912*pow(s,11)*pow(t,7)*tL*tR-16*pow(s,12)*pow(t,7)*tL*tR-1703006484480*s*pow(tL,2)*tR+6403620517632*pow(s,2)*pow(tL,2)*tR-10080642465024*pow(s,3)*pow(tL,2)*tR+8947180154784*pow(s,4)*pow(tL,2)*tR-5050412496912*pow(s,5)*pow(tL,2)*tR+1927691794536*pow(s,6)*pow(tL,2)*tR-513663606204*pow(s,7)*pow(tL,2)*tR+96779060280*pow(s,8)*pow(tL,2)*tR-12846642492*pow(s,9)*pow(tL,2)*tR+1175266392*pow(s,10)*pow(tL,2)*tR-70500372*pow(s,11)*pow(tL,2)*tR+2494056*pow(s,12)*pow(tL,2)*tR-39396*pow(s,13)*pow(tL,2)*tR+9225698549760*t*pow(tL,2)*tR-36212499477504*s*t*pow(tL,2)*tR+62314053100544*pow(s,2)*t*pow(tL,2)*tR-62670158993344*pow(s,3)*t*pow(tL,2)*tR+41274208896928*pow(s,4)*t*pow(tL,2)*tR-18853918149584*pow(s,5)*t*pow(tL,2)*tR+6159885816448*pow(s,6)*t*pow(tL,2)*tR-1460241568548*pow(s,7)*t*pow(tL,2)*tR+251578090288*pow(s,8)*t*pow(tL,2)*tR-31155313364*pow(s,9)*t*pow(tL,2)*tR+2698840928*pow(s,10)*t*pow(tL,2)*tR-155005228*pow(s,11)*t*pow(tL,2)*tR+5293904*pow(s,12)*t*pow(tL,2)*tR-81228*pow(s,13)*t*pow(tL,2)*tR+11410549678080*pow(t,2)*pow(tL,2)*tR-42521954098176*s*pow(t,2)*pow(tL,2)*tR+69193242469120*pow(s,2)*pow(t,2)*pow(tL,2)*tR-65775770126528*pow(s,3)*pow(t,2)*pow(tL,2)*tR+41026673528624*pow(s,4)*pow(t,2)*pow(tL,2)*tR-17810601446456*pow(s,5)*pow(t,2)*pow(tL,2)*tR+5553751016184*pow(s,6)*pow(t,2)*pow(tL,2)*tR-1262217108432*pow(s,7)*pow(t,2)*pow(tL,2)*tR+209405938784*pow(s,8)*pow(t,2)*pow(tL,2)*tR-25073388088*pow(s,9)*pow(t,2)*pow(tL,2)*tR+2107459816*pow(s,10)*pow(t,2)*pow(tL,2)*tR-117787600*pow(s,11)*pow(t,2)*pow(tL,2)*tR+3923472*pow(s,12)*pow(t,2)*pow(tL,2)*tR-58800*pow(s,13)*pow(t,2)*pow(tL,2)*tR+5129013657600*pow(t,3)*pow(tL,2)*tR-18738262609920*s*pow(t,3)*pow(tL,2)*tR+29811819233280*pow(s,2)*pow(t,3)*pow(tL,2)*tR-27662541173120*pow(s,3)*pow(t,3)*pow(tL,2)*tR+16827807047520*pow(s,4)*pow(t,3)*pow(tL,2)*tR-7122901665040*pow(s,5)*pow(t,3)*pow(tL,2)*tR+2165890304480*pow(s,6)*pow(t,3)*pow(tL,2)*tR-480192239520*pow(s,7)*pow(t,3)*pow(tL,2)*tR+77750181600*pow(s,8)*pow(t,3)*pow(tL,2)*tR-9089401720*pow(s,9)*pow(t,3)*pow(tL,2)*tR+746076240*pow(s,10)*pow(t,3)*pow(tL,2)*tR-40715360*pow(s,11)*pow(t,3)*pow(tL,2)*tR+1323280*pow(s,12)*pow(t,3)*pow(tL,2)*tR-19320*pow(s,13)*pow(t,3)*pow(tL,2)*tR+1051171430400*pow(t,4)*pow(tL,2)*tR-3793828039680*s*pow(t,4)*pow(tL,2)*tR+5949714507520*pow(s,2)*pow(t,4)*pow(tL,2)*tR-5432622381760*pow(s,3)*pow(t,4)*pow(tL,2)*tR+3247376044080*pow(s,4)*pow(t,4)*pow(tL,2)*tR-1348973540600*pow(s,5)*pow(t,4)*pow(tL,2)*tR+402077326000*pow(s,6)*pow(t,4)*pow(tL,2)*tR-87274111260*pow(s,7)*pow(t,4)*pow(tL,2)*tR+13815624200*pow(s,8)*pow(t,4)*pow(tL,2)*tR-1576399580*pow(s,9)*pow(t,4)*pow(tL,2)*tR+126010080*pow(s,10)*pow(t,4)*pow(tL,2)*tR-6676180*pow(s,11)*pow(t,4)*pow(tL,2)*tR+209720*pow(s,12)*pow(t,4)*pow(tL,2)*tR-2940*pow(s,13)*pow(t,4)*pow(tL,2)*tR+96574464000*pow(t,5)*pow(tL,2)*tR-344682777600*s*pow(t,5)*pow(tL,2)*tR+533229365760*pow(s,2)*pow(t,5)*pow(tL,2)*tR-479176098240*pow(s,3)*pow(t,5)*pow(tL,2)*tR+281235482976*pow(s,4)*pow(t,5)*pow(tL,2)*tR-114420304656*pow(s,5)*pow(t,5)*pow(tL,2)*tR+33306923496*pow(s,6)*pow(t,5)*pow(tL,2)*tR-7036507632*pow(s,7)*pow(t,5)*pow(tL,2)*tR+1079527512*pow(s,8)*pow(t,5)*pow(tL,2)*tR-118708296*pow(s,9)*pow(t,5)*pow(tL,2)*tR+9074184*pow(s,10)*pow(t,5)*pow(tL,2)*tR-454608*pow(s,11)*pow(t,5)*pow(tL,2)*tR+13272*pow(s,12)*pow(t,5)*pow(tL,2)*tR-168*pow(s,13)*pow(t,5)*pow(tL,2)*tR+3019161600*pow(t,6)*pow(tL,2)*tR-10603837440*s*pow(t,6)*pow(tL,2)*tR+16072003584*pow(s,2)*pow(t,6)*pow(tL,2)*tR-14083504512*pow(s,3)*pow(t,6)*pow(tL,2)*tR+8016068480*pow(s,4)*pow(t,6)*pow(tL,2)*tR-3141453056*pow(s,5)*pow(t,6)*pow(tL,2)*tR+873123104*pow(s,6)*pow(t,6)*pow(tL,2)*tR-174008520*pow(s,7)*pow(t,6)*pow(tL,2)*tR+24745728*pow(s,8)*pow(t,6)*pow(tL,2)*tR-2454144*pow(s,9)*pow(t,6)*pow(tL,2)*tR+161392*pow(s,10)*pow(t,6)*pow(tL,2)*tR-6328*pow(s,11)*pow(t,6)*pow(tL,2)*tR+112*pow(s,12)*pow(t,6)*pow(tL,2)*tR+1493661496320*s*pow(tL,3)*tR-5610276499968*pow(s,2)*pow(tL,3)*tR+8773290379840*pow(s,3)*pow(tL,3)*tR-7702148566560*pow(s,4)*pow(tL,3)*tR+4285558725728*pow(s,5)*pow(tL,3)*tR-1607789860936*pow(s,6)*pow(tL,3)*tR+420051104060*pow(s,7)*pow(tL,3)*tR-77418232920*pow(s,8)*pow(tL,3)*tR+10030109516*pow(s,9)*pow(tL,3)*tR-893398296*pow(s,10)*pow(tL,3)*tR+52029460*pow(s,11)*pow(tL,3)*tR-1780520*pow(s,12)*pow(tL,3)*tR+27076*pow(s,13)*pow(tL,3)*tR-4755464017920*t*pow(tL,3)*tR+19108680772608*s*t*pow(tL,3)*tR-33591998765696*pow(s,2)*t*pow(tL,3)*tR+34370300693568*pow(s,3)*t*pow(tL,3)*tR-22910165868800*pow(s,4)*t*pow(tL,3)*tR+10533768270256*pow(s,5)*t*pow(tL,3)*tR-3445093726424*pow(s,6)*t*pow(tL,3)*tR+813170162896*pow(s,7)*t*pow(tL,3)*tR-138773018608*pow(s,8)*t*pow(tL,3)*tR+16935685536*pow(s,9)*t*pow(tL,3)*tR-1438058440*pow(s,10)*t*pow(tL,3)*tR+80493056*pow(s,11)*t*pow(tL,3)*tR-2661232*pow(s,12)*t*pow(tL,3)*tR+39200*pow(s,13)*t*pow(tL,3)*tR-4438260449280*pow(t,2)*pow(tL,3)*tR+16662089256960*s*pow(t,2)*pow(tL,3)*tR-27300815825920*pow(s,2)*pow(t,2)*pow(tL,3)*tR+26091534017920*pow(s,3)*pow(t,2)*pow(tL,3)*tR-16322814375840*pow(s,4)*pow(t,2)*pow(tL,3)*tR+7085864359280*pow(s,5)*pow(t,2)*pow(tL,3)*tR-2201583322400*pow(s,6)*pow(t,2)*pow(tL,3)*tR+496522939920*pow(s,7)*pow(t,2)*pow(tL,3)*tR-81363813440*pow(s,8)*pow(t,2)*pow(tL,3)*tR+9571512440*pow(s,9)*pow(t,2)*pow(tL,3)*tR-785502480*pow(s,10)*pow(t,2)*pow(tL,3)*tR+42543760*pow(s,11)*pow(t,2)*pow(tL,3)*tR-1360240*pow(s,12)*pow(t,2)*pow(tL,3)*tR+19320*pow(s,13)*pow(t,2)*pow(tL,3)*tR-1416464179200*pow(t,3)*pow(tL,3)*tR+5178969815040*s*pow(t,3)*pow(tL,3)*tR-8238687466240*pow(s,2)*pow(t,3)*pow(tL,3)*tR+7632345519680*pow(s,3)*pow(t,3)*pow(tL,3)*tR-4625575260320*pow(s,4)*pow(t,3)*pow(tL,3)*tR+1945221271840*pow(s,5)*pow(t,3)*pow(tL,3)*tR-585628260000*pow(s,6)*pow(t,3)*pow(tL,3)*tR+128003113840*pow(s,7)*pow(t,3)*pow(tL,3)*tR-20325119360*pow(s,8)*pow(t,3)*pow(tL,3)*tR+2314824400*pow(s,9)*pow(t,3)*pow(tL,3)*tR-183537760*pow(s,10)*pow(t,3)*pow(tL,3)*tR+9566480*pow(s,11)*pow(t,3)*pow(tL,3)*tR-292320*pow(s,12)*pow(t,3)*pow(tL,3)*tR+3920*pow(s,13)*pow(t,3)*pow(tL,3)*tR-183936614400*pow(t,4)*pow(tL,3)*tR+661340359680*s*pow(t,4)*pow(tL,3)*tR-1031487349760*pow(s,2)*pow(t,4)*pow(tL,3)*tR+934640486080*pow(s,3)*pow(t,4)*pow(tL,3)*tR-552851601120*pow(s,4)*pow(t,4)*pow(tL,3)*tR+226438563120*pow(s,5)*pow(t,4)*pow(tL,3)*tR-66238754680*pow(s,6)*pow(t,4)*pow(tL,3)*tR+14025830000*pow(s,7)*pow(t,4)*pow(tL,3)*tR-2148798400*pow(s,8)*pow(t,4)*pow(tL,3)*tR+234729320*pow(s,9)*pow(t,4)*pow(tL,3)*tR-17689560*pow(s,10)*pow(t,4)*pow(tL,3)*tR+863520*pow(s,11)*pow(t,4)*pow(tL,3)*tR-24080*pow(s,12)*pow(t,4)*pow(tL,3)*tR+280*pow(s,13)*pow(t,4)*pow(tL,3)*tR-8047872000*pow(t,5)*pow(tL,3)*tR+28472371200*s*pow(t,5)*pow(tL,3)*tR-43527693440*pow(s,2)*pow(t,5)*pow(tL,3)*tR+38508380736*pow(s,3)*pow(t,5)*pow(tL,3)*tR-22143618784*pow(s,4)*pow(t,5)*pow(tL,3)*tR+8771090160*pow(s,5)*pow(t,5)*pow(tL,3)*tR-2464553952*pow(s,6)*pow(t,5)*pow(tL,3)*tR+496587168*pow(s,7)*pow(t,5)*pow(tL,3)*tR-71389360*pow(s,8)*pow(t,5)*pow(tL,3)*tR+7155120*pow(s,9)*pow(t,5)*pow(tL,3)*tR-475328*pow(s,10)*pow(t,5)*pow(tL,3)*tR+18816*pow(s,11)*pow(t,5)*pow(tL,3)*tR-336*pow(s,12)*pow(t,5)*pow(tL,3)*tR-718130327040*s*pow(tL,4)*tR+2680036744896*pow(s,2)*pow(tL,4)*tR-4148093184928*pow(s,3)*pow(tL,4)*tR+3592785179984*pow(s,4)*pow(tL,4)*tR-1966914751480*pow(s,5)*pow(tL,4)*tR+724349555832*pow(s,6)*pow(tL,4)*tR-185362742488*pow(s,7)*pow(tL,4)*tR+33389343792*pow(s,8)*pow(tL,4)*tR-4217158400*pow(s,9)*pow(tL,4)*tR+365022952*pow(s,10)*pow(tL,4)*tR-20567624*pow(s,11)*pow(tL,4)*tR+676704*pow(s,12)*pow(tL,4)*tR-9800*pow(s,13)*pow(tL,4)*tR+1376969932800*t*pow(tL,4)*tR-5655990896640*s*t*pow(tL,4)*tR+10126385292800*pow(s,2)*t*pow(tL,4)*tR-10495654001280*pow(s,3)*t*pow(tL,4)*tR+7045397686880*pow(s,4)*t*pow(tL,4)*tR-3243257325840*pow(s,5)*t*pow(tL,4)*tR+1056082127800*pow(s,6)*t*pow(tL,4)*tR-246857890860*pow(s,7)*t*pow(tL,4)*tR+41496761320*pow(s,8)*t*pow(tL,4)*tR-4960062660*pow(s,9)*t*pow(tL,4)*tR+409826200*pow(s,10)*t*pow(tL,4)*tR-22139460*pow(s,11)*t*pow(tL,4)*tR+698600*pow(s,12)*t*pow(tL,4)*tR-9660*pow(s,13)*t*pow(tL,4)*tR+915285934080*pow(t,2)*pow(tL,4)*tR-3459361597440*s*pow(t,2)*pow(tL,4)*tR+5700227984640*pow(s,2)*pow(t,2)*pow(tL,4)*tR-5466352487680*pow(s,3)*pow(t,2)*pow(tL,4)*tR+3420919683440*pow(s,4)*pow(t,2)*pow(tL,4)*tR-1480026521400*pow(s,5)*pow(t,2)*pow(tL,4)*tR+456302600600*pow(s,6)*pow(t,2)*pow(tL,4)*tR-101604780900*pow(s,7)*pow(t,2)*pow(tL,4)*tR+16341345720*pow(s,8)*pow(t,2)*pow(tL,4)*tR-1873109420*pow(s,9)*pow(t,2)*pow(tL,4)*tR+148379560*pow(s,10)*pow(t,2)*pow(tL,4)*tR-7657020*pow(s,11)*pow(t,2)*pow(tL,4)*tR+228760*pow(s,12)*pow(t,2)*pow(tL,4)*tR-2940*pow(s,13)*pow(t,2)*pow(tL,4)*tR+185446195200*pow(t,3)*pow(tL,4)*tR-678243363840*s*pow(t,3)*pow(tL,4)*tR+1077878914560*pow(s,2)*pow(t,3)*pow(tL,4)*tR-995498566720*pow(s,3)*pow(t,3)*pow(tL,4)*tR+599765944960*pow(s,4)*pow(t,3)*pow(tL,4)*tR-249810788640*pow(s,5)*pow(t,3)*pow(tL,4)*tR+74137335720*pow(s,6)*pow(t,3)*pow(tL,4)*tR-15876896840*pow(s,7)*pow(t,3)*pow(tL,4)*tR+2450301000*pow(s,8)*pow(t,3)*pow(tL,4)*tR-268252040*pow(s,9)*pow(t,3)*pow(tL,4)*tR+20117720*pow(s,10)*pow(t,3)*pow(tL,4)*tR-966840*pow(s,11)*pow(t,3)*pow(tL,4)*tR+26040*pow(s,12)*pow(t,3)*pow(tL,4)*tR-280*pow(s,13)*pow(t,3)*pow(tL,4)*tR+11496038400*pow(t,4)*pow(tL,4)*tR-41154247680*s*pow(t,4)*pow(tL,4)*tR+63772486400*pow(s,2)*pow(t,4)*pow(tL,4)*tR-57244671680*pow(s,3)*pow(t,4)*pow(tL,4)*tR+33414575600*pow(s,4)*pow(t,4)*pow(tL,4)*tR-13435528680*pow(s,5)*pow(t,4)*pow(tL,4)*tR+3830963920*pow(s,6)*pow(t,4)*pow(tL,4)*tR-782830440*pow(s,7)*pow(t,4)*pow(tL,4)*tR+114037840*pow(s,8)*pow(t,4)*pow(tL,4)*tR-11570440*pow(s,9)*pow(t,4)*pow(tL,4)*tR+777280*pow(s,10)*pow(t,4)*pow(tL,4)*tR-31080*pow(s,11)*pow(t,4)*pow(tL,4)*tR+560*pow(s,12)*pow(t,4)*pow(tL,4)*tR+199622707200*s*pow(tL,5)*tR-738440640000*pow(s,2)*pow(tL,5)*tR+1129357003264*pow(s,3)*pow(tL,5)*tR-963824572256*pow(s,4)*pow(tL,5)*tR+518632868992*pow(s,5)*pow(tL,5)*tR-187305823040*pow(s,6)*pow(tL,5)*tR+46899873132*pow(s,7)*pow(tL,5)*tR-8244605208*pow(s,8)*pow(tL,5)*tR+1012760756*pow(s,9)*pow(tL,5)*tR-84839440*pow(s,10)*pow(tL,5)*tR+4592084*pow(s,11)*pow(tL,5)*tR-143416*pow(s,12)*pow(tL,5)*tR+1932*pow(s,13)*pow(tL,5)*tR-226216488960*t*pow(tL,5)*tR+948541031424*s*t*pow(tL,5)*tR-1724885318912*pow(s,2)*t*pow(tL,5)*tR+1804547530688*pow(s,3)*t*pow(tL,5)*tR-1214999700096*pow(s,4)*t*pow(tL,5)*tR+557644197152*pow(s,5)*t*pow(tL,5)*tR-180012845320*pow(s,6)*t*pow(tL,5)*tR+41479368168*pow(s,7)*t*pow(tL,5)*tR-6832153552*pow(s,8)*t*pow(tL,5)*tR+794491768*pow(s,9)*t*pow(tL,5)*tR-63267288*pow(s,10)*t*pow(tL,5)*tR+3249064*pow(s,11)*t*pow(tL,5)*tR-95312*pow(s,12)*t*pow(tL,5)*tR+1176*pow(s,13)*t*pow(tL,5)*tR-95684198400*pow(t,2)*pow(tL,5)*tR+363835616256*s*pow(t,2)*pow(tL,5)*tR-602158061568*pow(s,2)*pow(t,2)*pow(tL,5)*tR+578341861440*pow(s,3)*pow(t,2)*pow(tL,5)*tR-361146453696*pow(s,4)*pow(t,2)*pow(tL,5)*tR+155214122112*pow(s,5)*pow(t,2)*pow(tL,5)*tR-47289171720*pow(s,6)*pow(t,2)*pow(tL,5)*tR+10340268456*pow(s,7)*pow(t,2)*pow(tL,5)*tR-1620122784*pow(s,8)*pow(t,2)*pow(tL,5)*tR+178959144*pow(s,9)*pow(t,2)*pow(tL,5)*tR-13443192*pow(s,10)*pow(t,2)*pow(tL,5)*tR+640584*pow(s,11)*pow(t,2)*pow(tL,5)*tR-16800*pow(s,12)*pow(t,2)*pow(tL,5)*tR+168*pow(s,13)*pow(t,2)*pow(tL,5)*tR-9272309760*pow(t,3)*pow(tL,5)*tR+33902733312*s*pow(t,3)*pow(tL,5)*tR-53771528832*pow(s,2)*pow(t,3)*pow(tL,5)*tR+49430735872*pow(s,3)*pow(t,3)*pow(tL,5)*tR-29533922432*pow(s,4)*pow(t,3)*pow(tL,5)*tR+12140256688*pow(s,5)*pow(t,3)*pow(tL,5)*tR-3532887568*pow(s,6)*pow(t,3)*pow(tL,5)*tR+735330288*pow(s,7)*pow(t,3)*pow(tL,5)*tR-108881808*pow(s,8)*pow(t,3)*pow(tL,5)*tR+11206160*pow(s,9)*pow(t,3)*pow(tL,5)*tR-762160*pow(s,10)*pow(t,3)*pow(tL,5)*tR+30800*pow(s,11)*pow(t,3)*pow(tL,5)*tR-560*pow(s,12)*pow(t,3)*pow(tL,5)*tR-31951825920*s*pow(tL,6)*tR+117007164288*pow(s,2)*pow(tL,6)*tR-176648167360*pow(s,3)*pow(tL,6)*tR+148414615552*pow(s,4)*pow(tL,6)*tR-78426074160*pow(s,5)*pow(tL,6)*tR+27748147504*pow(s,6)*pow(tL,6)*tR-6788680388*pow(s,7)*pow(tL,6)*tR+1162019208*pow(s,8)*pow(tL,6)*tR-138285644*pow(s,9)*pow(tL,6)*tR+11133248*pow(s,10)*pow(tL,6)*tR-571452*pow(s,11)*pow(tL,6)*tR+16520*pow(s,12)*pow(tL,6)*tR-196*pow(s,13)*pow(tL,6)*tR+19670999040*t*pow(tL,6)*tR-84087714816*s*t*pow(tL,6)*tR+154928238080*pow(s,2)*t*pow(tL,6)*tR-163099864256*pow(s,3)*t*pow(tL,6)*tR+109776122624*pow(s,4)*t*pow(tL,6)*tR-50055321792*pow(s,5)*t*pow(tL,6)*tR+15957218648*pow(s,6)*t*pow(tL,6)*tR-3608368960*pow(s,7)*t*pow(tL,6)*tR+578931304*pow(s,8)*t*pow(tL,6)*tR-64922536*pow(s,9)*t*pow(tL,6)*tR+4909912*pow(s,10)*t*pow(tL,6)*tR-233184*pow(s,11)*t*pow(tL,6)*tR+5992*pow(s,12)*t*pow(tL,6)*tR-56*pow(s,13)*t*pow(tL,6)*tR+3986841600*pow(t,2)*pow(tL,6)*tR-15240981504*s*pow(t,2)*pow(tL,6)*tR+25303717376*pow(s,2)*pow(t,2)*pow(tL,6)*tR-24295333440*pow(s,3)*pow(t,2)*pow(tL,6)*tR+15100273216*pow(s,4)*pow(t,2)*pow(tL,6)*tR-6425591088*pow(s,5)*pow(t,2)*pow(tL,6)*tR+1925949312*pow(s,6)*pow(t,2)*pow(tL,6)*tR-410906328*pow(s,7)*pow(t,2)*pow(tL,6)*tR+62099968*pow(s,8)*pow(t,2)*pow(tL,6)*tR-6499248*pow(s,9)*pow(t,2)*pow(tL,6)*tR+448112*pow(s,10)*pow(t,2)*pow(tL,6)*tR-18312*pow(s,11)*pow(t,2)*pow(tL,6)*tR+336*pow(s,12)*pow(t,2)*pow(tL,6)*tR+2729825280*s*pow(tL,7)*tR-9887818752*pow(s,2)*pow(tL,7)*tR+14724910528*pow(s,3)*pow(tL,7)*tR-12169473472*pow(s,4)*pow(tL,7)*tR+6309052416*pow(s,5)*pow(tL,7)*tR-2184077544*pow(s,6)*pow(tL,7)*tR+521073664*pow(s,7)*pow(tL,7)*tR-86555616*pow(s,8)*pow(tL,7)*tR+9918056*pow(s,9)*pow(tL,7)*tR-758504*pow(s,10)*pow(tL,7)*tR+36048*pow(s,11)*pow(tL,7)*tR-912*pow(s,12)*pow(tL,7)*tR+8*pow(s,13)*pow(tL,7)*tR-702535680*t*pow(tL,7)*tR+3057702912*s*t*pow(tL,7)*tR-5695259264*pow(s,2)*t*pow(tL,7)*tR+6016791936*pow(s,3)*t*pow(tL,7)*tR-4036167296*pow(s,4)*t*pow(tL,7)*tR+1822464624*pow(s,5)*t*pow(tL,7)*tR-571577984*pow(s,6)*t*pow(tL,7)*tR+126206976*pow(s,7)*t*pow(tL,7)*tR-19575472*pow(s,8)*t*pow(tL,7)*tR+2089584*pow(s,9)*t*pow(tL,7)*tR-146272*pow(s,10)*t*pow(tL,7)*tR+6048*pow(s,11)*t*pow(tL,7)*tR-112*pow(s,12)*t*pow(tL,7)*tR-96284160*s*pow(tL,8)*tR+344735424*pow(s,2)*pow(tL,8)*tR-506049952*pow(s,3)*pow(tL,8)*tR+411052176*pow(s,4)*pow(tL,8)*tR-208841480*pow(s,5)*pow(tL,8)*tR+70623248*pow(s,6)*pow(tL,8)*tR-16386552*pow(s,7)*pow(tL,8)*tR+2628528*pow(s,8)*pow(tL,8)*tR-287240*pow(s,9)*pow(tL,8)*tR+20448*pow(s,10)*pow(tL,8)*tR-856*pow(s,11)*pow(tL,8)*tR+16*pow(s,12)*pow(tL,8)*tR+442597478400*s*pow(tR,2)-1539080040960*pow(s,2)*pow(tR,2)+2304620626176*pow(s,3)*pow(tR,2)-1991357352864*pow(s,4)*pow(tR,2)+1115742128688*pow(s,5)*pow(tR,2)-429739219800*pow(s,6)*pow(tR,2)+117211478868*pow(s,7)*pow(tR,2)-22891137192*pow(s,8)*pow(tR,2)+3185756244*pow(s,9)*pow(tR,2)-308796840*pow(s,10)*pow(tR,2)+19824156*pow(s,11)*pow(tR,2)-757944*pow(s,12)*pow(tR,2)+13068*pow(s,13)*pow(tR,2)-3558120652800*t*pow(tR,2)+13707236229120*s*t*pow(tR,2)-23167112166912*pow(s,2)*t*pow(tR,2)+22956601794560*pow(s,3)*t*pow(tR,2)-14972981278304*pow(s,4)*t*pow(tR,2)+6818370093136*pow(s,5)*t*pow(tR,2)-2237815689256*pow(s,6)*t*pow(tR,2)+537382516860*pow(s,7)*t*pow(tR,2)-94620603672*pow(s,8)*t*pow(tR,2)+12086548348*pow(s,9)*t*pow(tR,2)-1090297432*pow(s,10)*t*pow(tR,2)+65856980*pow(s,11)*t*pow(tR,2)-2390024*pow(s,12)*t*pow(tR,2)+39396*pow(s,13)*t*pow(tR,2)-5502189772800*pow(t,2)*pow(tR,2)+20508757355520*s*pow(t,2)*pow(tR,2)-33433398012672*pow(s,2)*pow(t,2)*pow(tR,2)+31918259276736*pow(s,3)*pow(t,2)*pow(tR,2)-20059380990768*pow(s,4)*pow(t,2)*pow(tR,2)+8809952977224*pow(s,5)*pow(t,2)*pow(tR,2)-2792710183956*pow(s,6)*pow(t,2)*pow(tR,2)+648854421978*pow(s,7)*pow(t,2)*pow(tR,2)-110747311164*pow(s,8)*pow(t,2)*pow(tR,2)+13739838042*pow(s,9)*pow(t,2)*pow(tR,2)-1206154572*pow(s,10)*pow(t,2)*pow(tR,2)+71033886*pow(s,11)*pow(t,2)*pow(tR,2)-2518068*pow(s,12)*pow(t,2)*pow(tR,2)+40614*pow(s,13)*pow(t,2)*pow(tR,2)-3186376704000*pow(t,3)*pow(tR,2)+11744074137600*s*pow(t,3)*pow(tR,2)-18899960002560*pow(s,2)*pow(t,3)*pow(tR,2)+17792888279040*pow(s,3)*pow(t,3)*pow(tR,2)-11019254942080*pow(s,4)*pow(t,3)*pow(tR,2)+4767249121600*pow(s,5)*pow(t,3)*pow(tR,2)-1488379602080*pow(s,6)*pow(t,3)*pow(tR,2)+340598651120*pow(s,7)*pow(t,3)*pow(tR,2)-57268307040*pow(s,8)*pow(t,3)*pow(tR,2)+7001257200*pow(s,9)*pow(t,3)*pow(tR,2)-605867360*pow(s,10)*pow(t,3)*pow(tR,2)+35189840*pow(s,11)*pow(t,3)*pow(tR,2)-1230880*pow(s,12)*pow(t,3)*pow(tR,2)+19600*pow(s,13)*pow(t,3)*pow(tR,2)-872460288000*pow(t,4)*pow(tR,2)+3197463091200*s*pow(t,4)*pow(tR,2)-5111783281920*pow(s,2)*pow(t,4)*pow(tR,2)+4777217863040*pow(s,3)*pow(t,4)*pow(tR,2)-2935397402000*pow(s,4)*pow(t,4)*pow(tR,2)+1259497764280*pow(s,5)*pow(t,4)*pow(tR,2)-389884307260*pow(s,6)*pow(t,4)*pow(tR,2)+88445602770*pow(s,7)*pow(t,4)*pow(tR,2)-14740532100*pow(s,8)*pow(t,4)*pow(tR,2)+1786180690*pow(s,9)*pow(t,4)*pow(tR,2)-153210820*pow(s,10)*pow(t,4)*pow(tR,2)+8821190*pow(s,11)*pow(t,4)*pow(tR,2)-305900*pow(s,12)*pow(t,4)*pow(tR,2)+4830*pow(s,13)*pow(t,4)*pow(tR,2)-113799168000*pow(t,5)*pow(tR,2)+415637913600*s*pow(t,5)*pow(tR,2)-661807802880*pow(s,2)*pow(t,5)*pow(tR,2)+615708420096*pow(s,3)*pow(t,5)*pow(tR,2)-376477783584*pow(s,4)*pow(t,5)*pow(tR,2)+160696369008*pow(s,5)*pow(t,5)*pow(tR,2)-49473311160*pow(s,6)*pow(t,5)*pow(tR,2)+11159670228*pow(s,7)*pow(t,5)*pow(tR,2)-1849106952*pow(s,8)*pow(t,5)*pow(tR,2)+222741204*pow(s,9)*pow(t,5)*pow(tR,2)-18991560*pow(s,10)*pow(t,5)*pow(tR,2)+1086876*pow(s,11)*pow(t,5)*pow(tR,2)-37464*pow(s,12)*pow(t,5)*pow(tR,2)+588*pow(s,13)*pow(t,5)*pow(tR,2)-5689958400*pow(t,6)*pow(tR,2)+20734479360*s*pow(t,6)*pow(tR,2)-32925505536*pow(s,2)*pow(t,6)*pow(tR,2)+30538522560*pow(s,3)*pow(t,6)*pow(tR,2)-18610551232*pow(s,4)*pow(t,6)*pow(tR,2)+7915286848*pow(s,5)*pow(t,6)*pow(tR,2)-2427626768*pow(s,6)*pow(t,6)*pow(tR,2)+545426420*pow(s,7)*pow(t,6)*pow(tR,2)-90002976*pow(s,8)*pow(t,6)*pow(tR,2)+10795764*pow(s,9)*pow(t,6)*pow(tR,2)-916496*pow(s,10)*pow(t,6)*pow(tR,2)+52220*pow(s,11)*pow(t,6)*pow(tR,2)-1792*pow(s,12)*pow(t,6)*pow(tR,2)+28*pow(s,13)*pow(t,6)*pow(tR,2)-1703006484480*s*tL*pow(tR,2)+6403620517632*pow(s,2)*tL*pow(tR,2)-10080642465024*pow(s,3)*tL*pow(tR,2)+8947180154784*pow(s,4)*tL*pow(tR,2)-5050412496912*pow(s,5)*tL*pow(tR,2)+1927691794536*pow(s,6)*tL*pow(tR,2)-513663606204*pow(s,7)*tL*pow(tR,2)+96779060280*pow(s,8)*tL*pow(tR,2)-12846642492*pow(s,9)*tL*pow(tR,2)+1175266392*pow(s,10)*tL*pow(tR,2)-70500372*pow(s,11)*tL*pow(tR,2)+2494056*pow(s,12)*tL*pow(tR,2)-39396*pow(s,13)*tL*pow(tR,2)+9225698549760*t*tL*pow(tR,2)-36212499477504*s*t*tL*pow(tR,2)+62314053100544*pow(s,2)*t*tL*pow(tR,2)-62670158993344*pow(s,3)*t*tL*pow(tR,2)+41274208896928*pow(s,4)*t*tL*pow(tR,2)-18853918149584*pow(s,5)*t*tL*pow(tR,2)+6159885816448*pow(s,6)*t*tL*pow(tR,2)-1460241568548*pow(s,7)*t*tL*pow(tR,2)+251578090288*pow(s,8)*t*tL*pow(tR,2)-31155313364*pow(s,9)*t*tL*pow(tR,2)+2698840928*pow(s,10)*t*tL*pow(tR,2)-155005228*pow(s,11)*t*tL*pow(tR,2)+5293904*pow(s,12)*t*tL*pow(tR,2)-81228*pow(s,13)*t*tL*pow(tR,2)+11410549678080*pow(t,2)*tL*pow(tR,2)-42521954098176*s*pow(t,2)*tL*pow(tR,2)+69193242469120*pow(s,2)*pow(t,2)*tL*pow(tR,2)-65775770126528*pow(s,3)*pow(t,2)*tL*pow(tR,2)+41026673528624*pow(s,4)*pow(t,2)*tL*pow(tR,2)-17810601446456*pow(s,5)*pow(t,2)*tL*pow(tR,2)+5553751016184*pow(s,6)*pow(t,2)*tL*pow(tR,2)-1262217108432*pow(s,7)*pow(t,2)*tL*pow(tR,2)+209405938784*pow(s,8)*pow(t,2)*tL*pow(tR,2)-25073388088*pow(s,9)*pow(t,2)*tL*pow(tR,2)+2107459816*pow(s,10)*pow(t,2)*tL*pow(tR,2)-117787600*pow(s,11)*pow(t,2)*tL*pow(tR,2)+3923472*pow(s,12)*pow(t,2)*tL*pow(tR,2)-58800*pow(s,13)*pow(t,2)*tL*pow(tR,2)+5129013657600*pow(t,3)*tL*pow(tR,2)-18738262609920*s*pow(t,3)*tL*pow(tR,2)+29811819233280*pow(s,2)*pow(t,3)*tL*pow(tR,2)-27662541173120*pow(s,3)*pow(t,3)*tL*pow(tR,2)+16827807047520*pow(s,4)*pow(t,3)*tL*pow(tR,2)-7122901665040*pow(s,5)*pow(t,3)*tL*pow(tR,2)+2165890304480*pow(s,6)*pow(t,3)*tL*pow(tR,2)-480192239520*pow(s,7)*pow(t,3)*tL*pow(tR,2)+77750181600*pow(s,8)*pow(t,3)*tL*pow(tR,2)-9089401720*pow(s,9)*pow(t,3)*tL*pow(tR,2)+746076240*pow(s,10)*pow(t,3)*tL*pow(tR,2)-40715360*pow(s,11)*pow(t,3)*tL*pow(tR,2)+1323280*pow(s,12)*pow(t,3)*tL*pow(tR,2)-19320*pow(s,13)*pow(t,3)*tL*pow(tR,2)+1051171430400*pow(t,4)*tL*pow(tR,2)-3793828039680*s*pow(t,4)*tL*pow(tR,2)+5949714507520*pow(s,2)*pow(t,4)*tL*pow(tR,2)-5432622381760*pow(s,3)*pow(t,4)*tL*pow(tR,2)+3247376044080*pow(s,4)*pow(t,4)*tL*pow(tR,2)-1348973540600*pow(s,5)*pow(t,4)*tL*pow(tR,2)+402077326000*pow(s,6)*pow(t,4)*tL*pow(tR,2)-87274111260*pow(s,7)*pow(t,4)*tL*pow(tR,2)+13815624200*pow(s,8)*pow(t,4)*tL*pow(tR,2)-1576399580*pow(s,9)*pow(t,4)*tL*pow(tR,2)+126010080*pow(s,10)*pow(t,4)*tL*pow(tR,2)-6676180*pow(s,11)*pow(t,4)*tL*pow(tR,2)+209720*pow(s,12)*pow(t,4)*tL*pow(tR,2)-2940*pow(s,13)*pow(t,4)*tL*pow(tR,2)+96574464000*pow(t,5)*tL*pow(tR,2)-344682777600*s*pow(t,5)*tL*pow(tR,2)+533229365760*pow(s,2)*pow(t,5)*tL*pow(tR,2)-479176098240*pow(s,3)*pow(t,5)*tL*pow(tR,2)+281235482976*pow(s,4)*pow(t,5)*tL*pow(tR,2)-114420304656*pow(s,5)*pow(t,5)*tL*pow(tR,2)+33306923496*pow(s,6)*pow(t,5)*tL*pow(tR,2)-7036507632*pow(s,7)*pow(t,5)*tL*pow(tR,2)+1079527512*pow(s,8)*pow(t,5)*tL*pow(tR,2)-118708296*pow(s,9)*pow(t,5)*tL*pow(tR,2)+9074184*pow(s,10)*pow(t,5)*tL*pow(tR,2)-454608*pow(s,11)*pow(t,5)*tL*pow(tR,2)+13272*pow(s,12)*pow(t,5)*tL*pow(tR,2)-168*pow(s,13)*pow(t,5)*tL*pow(tR,2)+3019161600*pow(t,6)*tL*pow(tR,2)-10603837440*s*pow(t,6)*tL*pow(tR,2)+16072003584*pow(s,2)*pow(t,6)*tL*pow(tR,2)-14083504512*pow(s,3)*pow(t,6)*tL*pow(tR,2)+8016068480*pow(s,4)*pow(t,6)*tL*pow(tR,2)-3141453056*pow(s,5)*pow(t,6)*tL*pow(tR,2)+873123104*pow(s,6)*pow(t,6)*tL*pow(tR,2)-174008520*pow(s,7)*pow(t,6)*tL*pow(tR,2)+24745728*pow(s,8)*pow(t,6)*tL*pow(tR,2)-2454144*pow(s,9)*pow(t,6)*tL*pow(tR,2)+161392*pow(s,10)*pow(t,6)*tL*pow(tR,2)-6328*pow(s,11)*pow(t,6)*tL*pow(tR,2)+112*pow(s,12)*pow(t,6)*tL*pow(tR,2)+2593322645760*s*pow(tL,2)*pow(tR,2)-10075118563584*pow(s,2)*pow(tL,2)*pow(tR,2)+16028552553344*pow(s,3)*pow(tL,2)*pow(tR,2)-14158036676368*pow(s,4)*pow(tL,2)*pow(tR,2)+7861674831224*pow(s,5)*pow(tL,2)*pow(tR,2)-2924247805612*pow(s,6)*pow(tL,2)*pow(tR,2)+753232816266*pow(s,7)*pow(tL,2)*pow(tR,2)-136181090388*pow(s,8)*pow(tL,2)*pow(tR,2)+17225957098*pow(s,9)*pow(tL,2)*pow(tR,2)-1491448532*pow(s,10)*pow(tL,2)*pow(tR,2)+84086254*pow(s,11)*pow(tL,2)*pow(tR,2)-2775836*pow(s,12)*pow(tL,2)*pow(tR,2)+40614*pow(s,13)*pow(tL,2)*pow(tR,2)-9270881034240*t*pow(tL,2)*pow(tR,2)+36999877999616*s*t*pow(tL,2)*pow(tR,2)-64553427288448*pow(s,2)*t*pow(tL,2)*pow(tR,2)+65484166806240*pow(s,3)*t*pow(tL,2)*pow(tR,2)-43208993549232*pow(s,4)*t*pow(tL,2)*pow(tR,2)+19624855178768*pow(s,5)*t*pow(tL,2)*pow(tR,2)-6323719501120*pow(s,6)*t*pow(tL,2)*pow(tR,2)+1466202889312*pow(s,7)*t*pow(tL,2)*pow(tR,2)-244962123840*pow(s,8)*t*pow(tL,2)*pow(tR,2)+29160304656*pow(s,9)*t*pow(tL,2)*pow(tR,2)-2405919376*pow(s,10)*t*pow(tL,2)*pow(tR,2)+130333168*pow(s,11)*t*pow(tL,2)*pow(tR,2)-4154304*pow(s,12)*t*pow(tL,2)*pow(tR,2)+58800*pow(s,13)*t*pow(tL,2)*pow(tR,2)-8998974673920*pow(t,2)*pow(tL,2)*pow(tR,2)+33503626252544*s*pow(t,2)*pow(tL,2)*pow(tR,2)-54347177175872*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)+51334445792112*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)-31682955625272*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)+13541200416520*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)-4132490374544*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)+912955329972*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)-146089951224*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)+16722674444*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)-1330070168*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,2)+69510868*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,2)-2134440*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,2)+28980*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,2)-3044127744000*pow(t,3)*pow(tL,2)*pow(tR,2)+11021955840000*s*pow(t,3)*pow(tL,2)*pow(tR,2)-17325765824640*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)+15827396400480*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)-9438504229840*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)+3896567048080*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)-1148622085800*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)+245085119160*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)-37857947120*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)+4177262040*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,2)-319336360*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,2)+15956360*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,2)-464240*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,2)+5880*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,2)-441363686400*pow(t,4)*pow(tL,2)*pow(tR,2)+1568690215680*s*pow(t,4)*pow(tL,2)*pow(tR,2)-2412107817280*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,2)+2149210205520*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,2)-1246790032040*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,2)+499392095160*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,2)-142401084280*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,2)+29283424660*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,2)-4337656680*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,2)+455655340*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,2)-32795840*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,2)+1515220*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,2)-39480*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,2)+420*pow(s,13)*pow(t,4)*pow(tL,2)*pow(tR,2)-25546752000*pow(t,5)*pow(tL,2)*pow(tR,2)+89094297600*s*pow(t,5)*pow(tL,2)*pow(tR,2)-133805145600*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,2)+115907928192*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,2)-65042625312*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,2)+25051687584*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,2)-6817634040*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,2)+1324475712*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,2)-182621376*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,2)+17445456*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,2)-1096200*pow(s,10)*pow(t,5)*pow(tL,2)*pow(tR,2)+40656*pow(s,11)*pow(t,5)*pow(tL,2)*pow(tR,2)-672*pow(s,12)*pow(t,5)*pow(tL,2)*pow(tR,2)-377395200*pow(t,6)*pow(tL,2)*pow(tR,2)+1278305280*s*pow(t,6)*pow(tL,2)*pow(tR,2)-1849212288*pow(s,2)*pow(t,6)*pow(tL,2)*pow(tR,2)+1529286528*pow(s,3)*pow(t,6)*pow(tL,2)*pow(tR,2)-810847744*pow(s,4)*pow(t,6)*pow(tL,2)*pow(tR,2)+291325664*pow(s,5)*pow(t,6)*pow(tL,2)*pow(tR,2)-72724680*pow(s,6)*pow(t,6)*pow(tL,2)*pow(tR,2)+12660480*pow(s,7)*pow(t,6)*pow(tL,2)*pow(tR,2)-1510656*pow(s,8)*pow(t,6)*pow(tL,2)*pow(tR,2)+117936*pow(s,9)*pow(t,6)*pow(tL,2)*pow(tR,2)-5432*pow(s,10)*pow(t,6)*pow(tL,2)*pow(tR,2)+112*pow(s,11)*pow(t,6)*pow(tL,2)*pow(tR,2)-2041596211200*s*pow(tL,3)*pow(tR,2)+7999071458560*pow(s,2)*pow(tL,3)*pow(tR,2)-12643644416480*pow(s,3)*pow(tL,3)*pow(tR,2)+10982048529312*pow(s,4)*pow(tL,3)*pow(tR,2)-5948434268504*pow(s,5)*pow(tL,3)*pow(tR,2)+2143547434504*pow(s,6)*pow(tL,3)*pow(tR,2)-531560844864*pow(s,7)*pow(tL,3)*pow(tR,2)+91955741920*pow(s,8)*pow(tL,3)*pow(tR,2)-11058994184*pow(s,9)*pow(tL,3)*pow(tR,2)+904018472*pow(s,10)*pow(tL,3)*pow(tR,2)-47735408*pow(s,11)*pow(tL,3)*pow(tR,2)+1461712*pow(s,12)*pow(tL,3)*pow(tR,2)-19600*pow(s,13)*pow(tL,3)*pow(tR,2)+4778753710080*t*pow(tL,3)*pow(tR,2)-19355464093952*s*t*pow(tL,3)*pow(tR,2)+34119490810048*pow(s,2)*t*pow(tL,3)*pow(tR,2)-34742261358784*pow(s,3)*t*pow(tL,3)*pow(tR,2)+22835189506192*pow(s,4)*t*pow(tL,3)*pow(tR,2)-10247023817856*pow(s,5)*t*pow(tL,3)*pow(tR,2)+3235022233968*pow(s,6)*t*pow(tL,3)*pow(tR,2)-728568773744*pow(s,7)*t*pow(tL,3)*pow(tR,2)+117175278976*pow(s,8)*t*pow(tL,3)*pow(tR,2)-13297329528*pow(s,9)*t*pow(tL,3)*pow(tR,2)+1034491696*pow(s,10)*t*pow(tL,3)*pow(tR,2)-52160416*pow(s,11)*t*pow(tL,3)*pow(tR,2)+1522640*pow(s,12)*t*pow(tL,3)*pow(tR,2)-19320*pow(s,13)*t*pow(tL,3)*pow(tR,2)+3517091020800*pow(t,2)*pow(tL,3)*pow(tR,2)-13071880227840*s*pow(t,2)*pow(tL,3)*pow(tR,2)+21109214403200*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)-19771169401760*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)+12039177351600*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)-5046062506800*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)+1499494510920*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)-319889326680*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)+48943521760*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)-5292949480*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,2)+391781880*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,2)-18680760*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,2)+509040*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,2)-5880*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,2)+845123328000*pow(t,3)*pow(tL,3)*pow(tR,2)-3031345900800*s*pow(t,3)*pow(tL,3)*pow(tR,2)+4704053067840*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,2)-4224175360160*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,2)+2463330598400*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,2)-988110283440*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,2)+280773380720*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,2)-57175806240*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,2)+8320995760*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,2)-850281600*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,2)+58760240*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,2)-2559200*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,2)+61040*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,2)-560*pow(s,13)*pow(t,3)*pow(tL,3)*pow(tR,2)+77491814400*pow(t,4)*pow(tL,3)*pow(tR,2)-271134689280*s*pow(t,4)*pow(tL,3)*pow(tR,2)+408414433280*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,2)-354476886400*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,2)+198951858560*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,2)-76444292400*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,2)+20682159960*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,2)-3976518840*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,2)+539504560*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,2)-50336720*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,2)+3059560*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,2)-108360*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,2)+1680*pow(s,12)*pow(t,4)*pow(tL,3)*pow(tR,2)+2128896000*pow(t,5)*pow(tL,3)*pow(tR,2)-7252761600*s*pow(t,5)*pow(tL,3)*pow(tR,2)+10563409920*pow(s,2)*pow(t,5)*pow(tL,3)*pow(tR,2)-8800870848*pow(s,3)*pow(t,5)*pow(tL,3)*pow(tR,2)+4702431552*pow(s,4)*pow(t,5)*pow(tL,3)*pow(tR,2)-1702548624*pow(s,5)*pow(t,5)*pow(tL,3)*pow(tR,2)+428149008*pow(s,6)*pow(t,5)*pow(tL,3)*pow(tR,2)-75035520*pow(s,7)*pow(t,5)*pow(tL,3)*pow(tR,2)+9004128*pow(s,8)*pow(t,5)*pow(tL,3)*pow(tR,2)-705936*pow(s,9)*pow(t,5)*pow(tL,3)*pow(tR,2)+32592*pow(s,10)*pow(t,5)*pow(tL,3)*pow(tR,2)-672*pow(s,11)*pow(t,5)*pow(tL,3)*pow(tR,2)+918073705920*s*pow(tL,4)*pow(tR,2)-3581513467168*pow(s,2)*pow(tL,4)*pow(tR,2)+5578658875104*pow(s,3)*pow(tL,4)*pow(tR,2)-4737930068648*pow(s,4)*pow(tL,4)*pow(tR,2)+2492865612272*pow(s,5)*pow(tL,4)*pow(tR,2)-867363061124*pow(s,6)*pow(tL,4)*pow(tR,2)+206443079402*pow(s,7)*pow(tL,4)*pow(tR,2)-34058744132*pow(s,8)*pow(tL,4)*pow(tR,2)+3877462274*pow(s,9)*pow(tL,4)*pow(tR,2)-297286948*pow(s,10)*pow(tL,4)*pow(tR,2)+14543718*pow(s,11)*pow(tL,4)*pow(tR,2)-405580*pow(s,12)*pow(tL,4)*pow(tR,2)+4830*pow(s,13)*pow(tL,4)*pow(tR,2)-1383713587200*t*pow(tL,4)*pow(tR,2)+5678047047680*s*t*pow(tL,4)*pow(tR,2)-10082412748800*pow(s,2)*t*pow(tL,4)*pow(tR,2)+10263956165120*pow(s,3)*t*pow(tL,4)*pow(tR,2)-6688714934720*pow(s,4)*t*pow(tL,4)*pow(tR,2)+2950332911120*pow(s,5)*t*pow(tL,4)*pow(tR,2)-907474439760*pow(s,6)*t*pow(tL,4)*pow(tR,2)+197265302500*pow(s,7)*t*pow(tL,4)*pow(tR,2)-30307293800*pow(s,8)*t*pow(tL,4)*pow(tR,2)+3245726260*pow(s,9)*t*pow(tL,4)*pow(tR,2)-234637200*pow(s,10)*t*pow(tL,4)*pow(tR,2)+10762780*pow(s,11)*t*pow(tL,4)*pow(tR,2)-276920*pow(s,12)*t*pow(tL,4)*pow(tR,2)+2940*pow(s,13)*t*pow(tL,4)*pow(tR,2)-727295385600*pow(t,2)*pow(tL,4)*pow(tR,2)+2696284640000*s*pow(t,2)*pow(tL,4)*pow(tR,2)-4328634405760*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,2)+4011752298960*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,2)-2403084474280*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,2)+983802295840*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,2)-283121282920*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,2)+57885477860*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,2)-8376952080*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,2)+841990660*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,2)-56500080*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,2)+2349060*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,2)-52080*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,2)+420*pow(s,13)*pow(t,2)*pow(tL,4)*pow(tR,2)-110896128000*pow(t,3)*pow(tL,4)*pow(tR,2)+393823180800*s*pow(t,3)*pow(tL,4)*pow(tR,2)-602671923840*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,2)+531037620960*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,2)-301960659280*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,2)+117168244480*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,2)-31874924480*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,2)+6129152400*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,2)-826178080*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,2)+75967920*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,2)-4504080*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,2)+153440*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,2)-2240*pow(s,12)*pow(t,3)*pow(tL,4)*pow(tR,2)-4843238400*pow(t,4)*pow(tL,4)*pow(tR,2)+16673153280*s*pow(t,4)*pow(tL,4)*pow(tR,2)-24575001920*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,2)+20733462960*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,2)-11217944360*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,2)+4110280160*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,2)-1044873200*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,2)+184821560*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,2)-22340640*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,2)+1760360*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,2)-81480*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,2)+1680*pow(s,11)*pow(t,4)*pow(tL,4)*pow(tR,2)-244271569920*s*pow(tL,5)*pow(tR,2)+942097383808*pow(s,2)*pow(tL,5)*pow(tR,2)-1439606941248*pow(s,3)*pow(tL,5)*pow(tR,2)+1191546799408*pow(s,4)*pow(tL,5)*pow(tR,2)-607263352808*pow(s,5)*pow(tL,5)*pow(tR,2)+203433380472*pow(s,6)*pow(tL,5)*pow(tR,2)-46319810236*pow(s,7)*pow(tL,5)*pow(tR,2)+7254894808*pow(s,8)*pow(tL,5)*pow(tR,2)-776380444*pow(s,9)*pow(tL,5)*pow(tR,2)+55173160*pow(s,10)*pow(tL,5)*pow(tR,2)-2449076*pow(s,11)*pow(tL,5)*pow(tR,2)+59864*pow(s,12)*pow(tL,5)*pow(tR,2)-588*pow(s,13)*pow(tL,5)*pow(tR,2)+227324375040*t*pow(tL,5)*pow(tR,2)-943544516096*s*t*pow(tL,5)*pow(tR,2)+1683136326144*pow(s,2)*t*pow(tL,5)*pow(tR,2)-1707067790624*pow(s,3)*t*pow(tL,5)*pow(tR,2)+1098516345584*pow(s,4)*t*pow(tL,5)*pow(tR,2)-474118658272*pow(s,5)*t*pow(tL,5)*pow(tR,2)+141325843960*pow(s,6)*t*pow(tL,5)*pow(tR,2)-29455646976*pow(s,7)*t*pow(tL,5)*pow(tR,2)+4283779864*pow(s,8)*t*pow(tL,5)*pow(tR,2)-426990984*pow(s,9)*t*pow(tL,5)*pow(tR,2)+28030856*pow(s,10)*t*pow(tL,5)*pow(tR,2)-1121680*pow(s,11)*t*pow(tL,5)*pow(tR,2)+23352*pow(s,12)*t*pow(tL,5)*pow(tR,2)-168*pow(s,13)*t*pow(tL,5)*pow(tR,2)+76121579520*pow(t,2)*pow(tL,5)*pow(tR,2)-281250084864*s*pow(t,2)*pow(tL,5)*pow(tR,2)+448247683968*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,2)-410205912480*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,2)+240984781296*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,2)-95952926496*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,2)+26579630112*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,2)-5161313640*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,2)+696512544*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,2)-63525840*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,2)+3696000*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,2)-121800*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,2)+1680*pow(s,12)*pow(t,2)*pow(tL,5)*pow(tR,2)+5544806400*pow(t,3)*pow(tL,5)*pow(tR,2)-19482382080*s*pow(t,3)*pow(tL,5)*pow(tR,2)+29365613760*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,2)-25338679520*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,2)+14004044320*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,2)-5229701120*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,2)+1351061600*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,2)-242062240*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,2)+29533280*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,2)-2340800*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,2)+108640*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,2)-2240*pow(s,11)*pow(t,3)*pow(tL,5)*pow(tR,2)+37943687040*s*pow(tL,6)*pow(tR,2)-144065822656*pow(s,2)*pow(tL,6)*pow(tR,2)+215362307776*pow(s,3)*pow(tL,6)*pow(tR,2)-173300042496*pow(s,4)*pow(tL,6)*pow(tR,2)+85337830760*pow(s,5)*pow(tL,6)*pow(tR,2)-27443757152*pow(s,6)*pow(tL,6)*pow(tR,2)+5953492132*pow(s,7)*pow(tL,6)*pow(tR,2)-879691400*pow(s,8)*pow(tL,6)*pow(tR,2)+87539116*pow(s,9)*pow(tL,6)*pow(tR,2)-5652864*pow(s,10)*pow(tL,6)*pow(tR,2)+218988*pow(s,11)*pow(tL,6)*pow(tR,2)-4312*pow(s,12)*pow(tL,6)*pow(tR,2)+28*pow(s,13)*pow(tL,6)*pow(tR,2)-19767336960*t*pow(tL,6)*pow(tR,2)+82863248384*s*t*pow(tL,6)*pow(tR,2)-148127278208*pow(s,2)*t*pow(tL,6)*pow(tR,2)+149205194656*pow(s,3)*t*pow(tL,6)*pow(tR,2)-94463492816*pow(s,4)*t*pow(tL,6)*pow(tR,2)+39718637952*pow(s,5)*t*pow(tL,6)*pow(tR,2)-11410411656*pow(s,6)*t*pow(tL,6)*pow(tR,2)+2262877456*pow(s,7)*t*pow(tL,6)*pow(tR,2)-307876576*pow(s,8)*t*pow(tL,6)*pow(tR,2)+27992384*pow(s,9)*t*pow(tL,6)*pow(tR,2)-1605352*pow(s,10)*t*pow(tL,6)*pow(tR,2)+51408*pow(s,11)*t*pow(tL,6)*pow(tR,2)-672*pow(s,12)*t*pow(tL,6)*pow(tR,2)-3171732480*pow(t,2)*pow(tL,6)*pow(tR,2)+11668837376*s*pow(t,2)*pow(tL,6)*pow(tR,2)-18436031040*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,2)+16622760000*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,2)-9546855024*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,2)+3679934496*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,2)-974349096*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,2)+177702448*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,2)-21937440*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,2)+1750560*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,2)-81480*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,2)+1680*pow(s,11)*pow(t,2)*pow(tL,6)*pow(tR,2)-3173452800*s*pow(tL,7)*pow(tR,2)+11829527680*pow(s,2)*pow(tL,7)*pow(tR,2)-17264123104*pow(s,3)*pow(tL,7)*pow(tR,2)+13478008464*pow(s,4)*pow(tL,7)*pow(tR,2)-6396603216*pow(s,5)*pow(tL,7)*pow(tR,2)+1968020584*pow(s,6)*pow(tL,7)*pow(tR,2)-404664568*pow(s,7)*pow(tL,7)*pow(tR,2)+55913200*pow(s,8)*pow(tL,7)*pow(tR,2)-5089056*pow(s,9)*pow(tL,7)*pow(tR,2)+288680*pow(s,10)*pow(tL,7)*pow(tR,2)-9016*pow(s,11)*pow(tL,7)*pow(tR,2)+112*pow(s,12)*pow(tL,7)*pow(tR,2)+705976320*t*pow(tL,7)*pow(tR,2)-2984430848*s*t*pow(tL,7)*pow(tR,2)+5333950272*pow(s,2)*t*pow(tL,7)*pow(tR,2)-5320442848*pow(s,3)*t*pow(tL,7)*pow(tR,2)+3302310816*pow(s,4)*t*pow(tL,7)*pow(tR,2)-1346693040*pow(s,5)*t*pow(tL,7)*pow(tR,2)+370604304*pow(s,6)*t*pow(tL,7)*pow(tR,2)-69289696*pow(s,7)*t*pow(tL,7)*pow(tR,2)+8680896*pow(s,8)*t*pow(tL,7)*pow(tR,2)-698096*pow(s,9)*t*pow(tL,7)*pow(tR,2)+32592*pow(s,10)*t*pow(tL,7)*pow(tR,2)-672*pow(s,11)*t*pow(tL,7)*pow(tR,2)+110201280*s*pow(tL,8)*pow(tR,2)-402529312*pow(s,2)*pow(tL,8)*pow(tR,2)+572530656*pow(s,3)*pow(tL,8)*pow(tR,2)-432753352*pow(s,4)*pow(tL,8)*pow(tR,2)+197398288*pow(s,5)*pow(tL,8)*pow(tR,2)-57867936*pow(s,6)*pow(tL,8)*pow(tR,2)+11202968*pow(s,7)*pow(tL,8)*pow(tR,2)-1429568*pow(s,8)*pow(tL,8)*pow(tR,2)+115976*pow(s,9)*pow(tL,8)*pow(tR,2)-5432*pow(s,10)*pow(tL,8)*pow(tR,2)+112*pow(s,11)*pow(tL,8)*pow(tR,2)-444765081600*s*pow(tR,3)+1546617623040*pow(s,2)*pow(tR,3)-2315907412224*pow(s,3)*pow(tR,3)+2001109944736*pow(s,4)*pow(tR,3)-1121206430512*pow(s,5)*pow(tR,3)+431843850200*pow(s,6)*pow(tR,3)-117785517332*pow(s,7)*pow(tR,3)+23003245608*pow(s,8)*pow(tR,3)-3201358356*pow(s,9)*pow(tR,3)+310309160*pow(s,10)*pow(tR,3)-19921244*pow(s,11)*pow(tR,3)+761656*pow(s,12)*pow(tR,3)-13132*pow(s,13)*pow(tR,3)+1834063257600*t*pow(tR,3)-7294768266240*s*t*pow(tR,3)+12738900163584*pow(s,2)*t*pow(tR,3)-13026927720128*pow(s,3)*t*pow(tR,3)+8749438279680*pow(s,4)*t*pow(tR,3)-4092521587616*pow(s,5)*t*pow(tR,3)+1376098493952*pow(s,6)*t*pow(tR,3)-337711881164*pow(s,7)*t*pow(tR,3)+60630203760*pow(s,8)*t*pow(tR,3)-7880280268*pow(s,9)*t*pow(tR,3)+721954464*pow(s,10)*t*pow(tR,3)-44215108*pow(s,11)*t*pow(tR,3)+1624560*pow(s,12)*t*pow(tR,3)-27076*pow(s,13)*t*pow(tR,3)+2124251136000*pow(t,2)*pow(tR,3)-8050658918400*s*pow(t,2)*pow(tR,3)+13369434839040*pow(s,2)*pow(t,2)*pow(tR,3)-13014118261760*pow(s,3)*pow(t,2)*pow(tR,3)+8341747048320*pow(s,4)*pow(t,2)*pow(tR,3)-3735980225600*pow(s,5)*pow(t,2)*pow(tR,3)+1207100754720*pow(s,6)*pow(t,2)*pow(tR,3)-285665527280*pow(s,7)*pow(t,2)*pow(tR,3)+49623272160*pow(s,8)*pow(t,2)*pow(tR,3)-6260220400*pow(s,9)*pow(t,2)*pow(tR,3)+558294240*pow(s,10)*pow(t,2)*pow(tR,3)-33370960*pow(s,11)*pow(t,2)*pow(tR,3)+1199520*pow(s,12)*pow(t,2)*pow(tR,3)-19600*pow(s,13)*pow(t,2)*pow(tR,3)+872460288000*pow(t,3)*pow(tR,3)-3251991859200*s*pow(t,3)*pow(tR,3)+5301400581120*pow(s,2)*pow(t,3)*pow(tR,3)-5061151074560*pow(s,3)*pow(t,3)*pow(tR,3)+3180736041280*pow(s,4)*pow(t,3)*pow(tR,3)-1396959107040*pow(s,5)*pow(t,3)*pow(tR,3)+442828915760*pow(s,6)*pow(t,3)*pow(tR,3)-102886257880*pow(s,7)*pow(t,3)*pow(tR,3)+17560759440*pow(s,8)*pow(t,3)*pow(tR,3)-2178671320*pow(s,9)*pow(t,3)*pow(tR,3)+191255120*pow(s,10)*pow(t,3)*pow(tR,3)-11263560*pow(s,11)*pow(t,3)*pow(tR,3)+399280*pow(s,12)*pow(t,3)*pow(tR,3)-6440*pow(s,13)*pow(t,3)*pow(tR,3)+151732224000*pow(t,4)*pow(tR,3)-560822169600*s*pow(t,4)*pow(tR,3)+905494248960*pow(s,2)*pow(t,4)*pow(tR,3)-855510342400*pow(s,3)*pow(t,4)*pow(tR,3)+531837690720*pow(s,4)*pow(t,4)*pow(tR,3)-230996249680*pow(s,5)*pow(t,4)*pow(tR,3)+72409845480*pow(s,6)*pow(t,4)*pow(tR,3)-16637553100*pow(s,7)*pow(t,4)*pow(tR,3)+2808807960*pow(s,8)*pow(t,4)*pow(tR,3)-344769740*pow(s,9)*pow(t,4)*pow(tR,3)+29953560*pow(s,10)*pow(t,4)*pow(tR,3)-1746500*pow(s,11)*pow(t,4)*pow(tR,3)+61320*pow(s,12)*pow(t,4)*pow(tR,3)-980*pow(s,13)*pow(t,4)*pow(tR,3)+9483264000*pow(t,5)*pow(tR,3)-34873574400*s*pow(t,5)*pow(tR,3)+55975073280*pow(s,2)*pow(t,5)*pow(tR,3)-52543527232*pow(s,3)*pow(t,5)*pow(tR,3)+32439838368*pow(s,4)*pow(t,5)*pow(tR,3)-13989022096*pow(s,5)*pow(t,5)*pow(tR,3)+4352969880*pow(s,6)*pow(t,5)*pow(tR,3)-992757976*pow(s,7)*pow(t,5)*pow(tR,3)+166354104*pow(s,8)*pow(t,5)*pow(tR,3)-20268248*pow(s,9)*pow(t,5)*pow(tR,3)+1748040*pow(s,10)*pow(t,5)*pow(tR,3)-101192*pow(s,11)*pow(t,5)*pow(tR,3)+3528*pow(s,12)*pow(t,5)*pow(tR,3)-56*pow(s,13)*pow(t,5)*pow(tR,3)+1493661496320*s*tL*pow(tR,3)-5610276499968*pow(s,2)*tL*pow(tR,3)+8773290379840*pow(s,3)*tL*pow(tR,3)-7702148566560*pow(s,4)*tL*pow(tR,3)+4285558725728*pow(s,5)*tL*pow(tR,3)-1607789860936*pow(s,6)*tL*pow(tR,3)+420051104060*pow(s,7)*tL*pow(tR,3)-77418232920*pow(s,8)*tL*pow(tR,3)+10030109516*pow(s,9)*tL*pow(tR,3)-893398296*pow(s,10)*tL*pow(tR,3)+52029460*pow(s,11)*tL*pow(tR,3)-1780520*pow(s,12)*tL*pow(tR,3)+27076*pow(s,13)*tL*pow(tR,3)-4755464017920*t*tL*pow(tR,3)+19108680772608*s*t*tL*pow(tR,3)-33591998765696*pow(s,2)*t*tL*pow(tR,3)+34370300693568*pow(s,3)*t*tL*pow(tR,3)-22910165868800*pow(s,4)*t*tL*pow(tR,3)+10533768270256*pow(s,5)*t*tL*pow(tR,3)-3445093726424*pow(s,6)*t*tL*pow(tR,3)+813170162896*pow(s,7)*t*tL*pow(tR,3)-138773018608*pow(s,8)*t*tL*pow(tR,3)+16935685536*pow(s,9)*t*tL*pow(tR,3)-1438058440*pow(s,10)*t*tL*pow(tR,3)+80493056*pow(s,11)*t*tL*pow(tR,3)-2661232*pow(s,12)*t*tL*pow(tR,3)+39200*pow(s,13)*t*tL*pow(tR,3)-4438260449280*pow(t,2)*tL*pow(tR,3)+16662089256960*s*pow(t,2)*tL*pow(tR,3)-27300815825920*pow(s,2)*pow(t,2)*tL*pow(tR,3)+26091534017920*pow(s,3)*pow(t,2)*tL*pow(tR,3)-16322814375840*pow(s,4)*pow(t,2)*tL*pow(tR,3)+7085864359280*pow(s,5)*pow(t,2)*tL*pow(tR,3)-2201583322400*pow(s,6)*pow(t,2)*tL*pow(tR,3)+496522939920*pow(s,7)*pow(t,2)*tL*pow(tR,3)-81363813440*pow(s,8)*pow(t,2)*tL*pow(tR,3)+9571512440*pow(s,9)*pow(t,2)*tL*pow(tR,3)-785502480*pow(s,10)*pow(t,2)*tL*pow(tR,3)+42543760*pow(s,11)*pow(t,2)*tL*pow(tR,3)-1360240*pow(s,12)*pow(t,2)*tL*pow(tR,3)+19320*pow(s,13)*pow(t,2)*tL*pow(tR,3)-1416464179200*pow(t,3)*tL*pow(tR,3)+5178969815040*s*pow(t,3)*tL*pow(tR,3)-8238687466240*pow(s,2)*pow(t,3)*tL*pow(tR,3)+7632345519680*pow(s,3)*pow(t,3)*tL*pow(tR,3)-4625575260320*pow(s,4)*pow(t,3)*tL*pow(tR,3)+1945221271840*pow(s,5)*pow(t,3)*tL*pow(tR,3)-585628260000*pow(s,6)*pow(t,3)*tL*pow(tR,3)+128003113840*pow(s,7)*pow(t,3)*tL*pow(tR,3)-20325119360*pow(s,8)*pow(t,3)*tL*pow(tR,3)+2314824400*pow(s,9)*pow(t,3)*tL*pow(tR,3)-183537760*pow(s,10)*pow(t,3)*tL*pow(tR,3)+9566480*pow(s,11)*pow(t,3)*tL*pow(tR,3)-292320*pow(s,12)*pow(t,3)*tL*pow(tR,3)+3920*pow(s,13)*pow(t,3)*tL*pow(tR,3)-183936614400*pow(t,4)*tL*pow(tR,3)+661340359680*s*pow(t,4)*tL*pow(tR,3)-1031487349760*pow(s,2)*pow(t,4)*tL*pow(tR,3)+934640486080*pow(s,3)*pow(t,4)*tL*pow(tR,3)-552851601120*pow(s,4)*pow(t,4)*tL*pow(tR,3)+226438563120*pow(s,5)*pow(t,4)*tL*pow(tR,3)-66238754680*pow(s,6)*pow(t,4)*tL*pow(tR,3)+14025830000*pow(s,7)*pow(t,4)*tL*pow(tR,3)-2148798400*pow(s,8)*pow(t,4)*tL*pow(tR,3)+234729320*pow(s,9)*pow(t,4)*tL*pow(tR,3)-17689560*pow(s,10)*pow(t,4)*tL*pow(tR,3)+863520*pow(s,11)*pow(t,4)*tL*pow(tR,3)-24080*pow(s,12)*pow(t,4)*tL*pow(tR,3)+280*pow(s,13)*pow(t,4)*tL*pow(tR,3)-8047872000*pow(t,5)*tL*pow(tR,3)+28472371200*s*pow(t,5)*tL*pow(tR,3)-43527693440*pow(s,2)*pow(t,5)*tL*pow(tR,3)+38508380736*pow(s,3)*pow(t,5)*tL*pow(tR,3)-22143618784*pow(s,4)*pow(t,5)*tL*pow(tR,3)+8771090160*pow(s,5)*pow(t,5)*tL*pow(tR,3)-2464553952*pow(s,6)*pow(t,5)*tL*pow(tR,3)+496587168*pow(s,7)*pow(t,5)*tL*pow(tR,3)-71389360*pow(s,8)*pow(t,5)*tL*pow(tR,3)+7155120*pow(s,9)*pow(t,5)*tL*pow(tR,3)-475328*pow(s,10)*pow(t,5)*tL*pow(tR,3)+18816*pow(s,11)*pow(t,5)*tL*pow(tR,3)-336*pow(s,12)*pow(t,5)*tL*pow(tR,3)-2041596211200*s*pow(tL,2)*pow(tR,3)+7999071458560*pow(s,2)*pow(tL,2)*pow(tR,3)-12643644416480*pow(s,3)*pow(tL,2)*pow(tR,3)+10982048529312*pow(s,4)*pow(tL,2)*pow(tR,3)-5948434268504*pow(s,5)*pow(tL,2)*pow(tR,3)+2143547434504*pow(s,6)*pow(tL,2)*pow(tR,3)-531560844864*pow(s,7)*pow(tL,2)*pow(tR,3)+91955741920*pow(s,8)*pow(tL,2)*pow(tR,3)-11058994184*pow(s,9)*pow(tL,2)*pow(tR,3)+904018472*pow(s,10)*pow(tL,2)*pow(tR,3)-47735408*pow(s,11)*pow(tL,2)*pow(tR,3)+1461712*pow(s,12)*pow(tL,2)*pow(tR,3)-19600*pow(s,13)*pow(tL,2)*pow(tR,3)+4778753710080*t*pow(tL,2)*pow(tR,3)-19355464093952*s*t*pow(tL,2)*pow(tR,3)+34119490810048*pow(s,2)*t*pow(tL,2)*pow(tR,3)-34742261358784*pow(s,3)*t*pow(tL,2)*pow(tR,3)+22835189506192*pow(s,4)*t*pow(tL,2)*pow(tR,3)-10247023817856*pow(s,5)*t*pow(tL,2)*pow(tR,3)+3235022233968*pow(s,6)*t*pow(tL,2)*pow(tR,3)-728568773744*pow(s,7)*t*pow(tL,2)*pow(tR,3)+117175278976*pow(s,8)*t*pow(tL,2)*pow(tR,3)-13297329528*pow(s,9)*t*pow(tL,2)*pow(tR,3)+1034491696*pow(s,10)*t*pow(tL,2)*pow(tR,3)-52160416*pow(s,11)*t*pow(tL,2)*pow(tR,3)+1522640*pow(s,12)*t*pow(tL,2)*pow(tR,3)-19320*pow(s,13)*t*pow(tL,2)*pow(tR,3)+3517091020800*pow(t,2)*pow(tL,2)*pow(tR,3)-13071880227840*s*pow(t,2)*pow(tL,2)*pow(tR,3)+21109214403200*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)-19771169401760*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)+12039177351600*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)-5046062506800*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)+1499494510920*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)-319889326680*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)+48943521760*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)-5292949480*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,3)+391781880*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,3)-18680760*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,3)+509040*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,3)-5880*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,3)+845123328000*pow(t,3)*pow(tL,2)*pow(tR,3)-3031345900800*s*pow(t,3)*pow(tL,2)*pow(tR,3)+4704053067840*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,3)-4224175360160*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,3)+2463330598400*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,3)-988110283440*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,3)+280773380720*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,3)-57175806240*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,3)+8320995760*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,3)-850281600*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,3)+58760240*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,3)-2559200*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,3)+61040*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,3)-560*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,3)+77491814400*pow(t,4)*pow(tL,2)*pow(tR,3)-271134689280*s*pow(t,4)*pow(tL,2)*pow(tR,3)+408414433280*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,3)-354476886400*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,3)+198951858560*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,3)-76444292400*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,3)+20682159960*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,3)-3976518840*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,3)+539504560*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,3)-50336720*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,3)+3059560*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,3)-108360*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,3)+1680*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,3)+2128896000*pow(t,5)*pow(tL,2)*pow(tR,3)-7252761600*s*pow(t,5)*pow(tL,2)*pow(tR,3)+10563409920*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,3)-8800870848*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,3)+4702431552*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,3)-1702548624*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,3)+428149008*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,3)-75035520*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,3)+9004128*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,3)-705936*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,3)+32592*pow(s,10)*pow(t,5)*pow(tL,2)*pow(tR,3)-672*pow(s,11)*pow(t,5)*pow(tL,2)*pow(tR,3)+1484403459840*s*pow(tL,3)*pow(tR,3)-5915869718976*pow(s,2)*pow(tL,3)*pow(tR,3)+9281245783040*pow(s,3)*pow(tL,3)*pow(tR,3)-7873225806768*pow(s,4)*pow(tL,3)*pow(tR,3)+4112690906352*pow(s,5)*pow(tL,3)*pow(tR,3)-1413517817936*pow(s,6)*pow(tL,3)*pow(tR,3)+330802227224*pow(s,7)*pow(tL,3)*pow(tR,3)-53424336784*pow(s,8)*pow(tL,3)*pow(tR,3)+5928358968*pow(s,9)*pow(tL,3)*pow(tR,3)-441241696*pow(s,10)*pow(tL,3)*pow(tR,3)+20880216*pow(s,11)*pow(tL,3)*pow(tR,3)-561680*pow(s,12)*pow(tL,3)*pow(tR,3)+6440*pow(s,13)*pow(tL,3)*pow(tR,3)-2463248847360*t*pow(tL,3)*pow(tR,3)+10036518122624*s*t*pow(tL,3)*pow(tR,3)-17683440758144*pow(s,2)*t*pow(tL,3)*pow(tR,3)+17842503176288*pow(s,3)*t*pow(tL,3)*pow(tR,3)-11504497494784*pow(s,4)*t*pow(tL,3)*pow(tR,3)+5009044402208*pow(s,5)*t*pow(tL,3)*pow(tR,3)-1516372647552*pow(s,6)*t*pow(tL,3)*pow(tR,3)+323305931984*pow(s,7)*t*pow(tL,3)*pow(tR,3)-48528963168*pow(s,8)*t*pow(tL,3)*pow(tR,3)+5055728496*pow(s,9)*t*pow(tL,3)*pow(tR,3)-353916192*pow(s,10)*t*pow(tL,3)*pow(tR,3)+15648080*pow(s,11)*t*pow(tL,3)*pow(tR,3)-386400*pow(s,12)*t*pow(tL,3)*pow(tR,3)+3920*pow(s,13)*t*pow(tL,3)*pow(tR,3)-1378719498240*pow(t,2)*pow(tL,3)*pow(tR,3)+5069421047040*s*pow(t,2)*pow(tL,3)*pow(tR,3)-8058227576000*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)+7381937043040*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)-4362153597760*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)+1757585856880*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)-496388261040*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)+99256909360*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)-13990103680*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,3)+1362878720*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,3)-88133360*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,3)+3508400*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,3)-73920*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,3)+560*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,3)-235319616000*pow(t,3)*pow(tL,3)*pow(tR,3)+827835926400*s*pow(t,3)*pow(tL,3)*pow(tR,3)-1252185851840*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,3)+1088203930240*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,3)-608847080800*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,3)+231828131360*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,3)-61688690560*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,3)+11557256480*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,3)-1510523840*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,3)+133870240*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,3)-7593600*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,3)+245280*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,3)-3360*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,3)-13624934400*pow(t,4)*pow(tL,3)*pow(tR,3)+46390471680*s*pow(t,4)*pow(tL,3)*pow(tR,3)-67440540160*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,3)+55968239040*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,3)-29701676480*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,3)+10639945680*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,3)-2634460080*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,3)+451802400*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,3)-52646720*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,3)+3969840*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,3)-174160*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,3)+3360*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,3)-177408000*pow(t,5)*pow(tL,3)*pow(tR,3)+582220800*s*pow(t,5)*pow(tL,3)*pow(tR,3)-807506560*pow(s,2)*pow(t,5)*pow(tL,3)*pow(tR,3)+632467584*pow(s,3)*pow(t,5)*pow(tL,3)*pow(tR,3)-312810848*pow(s,4)*pow(t,5)*pow(tL,3)*pow(tR,3)+102777696*pow(s,5)*pow(t,5)*pow(tL,3)*pow(tR,3)-22831872*pow(s,6)*pow(t,5)*pow(tL,3)*pow(tR,3)+3398976*pow(s,7)*pow(t,5)*pow(tL,3)*pow(tR,3)-325472*pow(s,8)*pow(t,5)*pow(tL,3)*pow(tR,3)+18144*pow(s,9)*pow(t,5)*pow(tL,3)*pow(tR,3)-448*pow(s,10)*pow(t,5)*pow(tL,3)*pow(tR,3)-630206357760*s*pow(tL,4)*pow(tR,3)+2512389302304*pow(s,2)*pow(tL,4)*pow(tR,3)-3871242764032*pow(s,3)*pow(tL,4)*pow(tR,3)+3183710769904*pow(s,4)*pow(tL,4)*pow(tR,3)-1594556073208*pow(s,5)*pow(tL,4)*pow(tR,3)+519958125792*pow(s,6)*pow(tL,4)*pow(tR,3)-114194432604*pow(s,7)*pow(tL,4)*pow(tR,3)+17097658648*pow(s,8)*pow(tL,4)*pow(tR,3)-1733545716*pow(s,9)*pow(tL,4)*pow(tR,3)+115718512*pow(s,10)*pow(tL,4)*pow(tR,3)-4787300*pow(s,11)*pow(tL,4)*pow(tR,3)+108360*pow(s,12)*pow(tL,4)*pow(tR,3)-980*pow(s,13)*pow(tL,4)*pow(tR,3)+713246822400*t*pow(tL,4)*pow(tR,3)-2918194065920*s*t*pow(tL,4)*pow(tR,3)+5124457013760*pow(s,2)*t*pow(tL,4)*pow(tR,3)-5104489959520*pow(s,3)*t*pow(tL,4)*pow(tR,3)+3214173594800*pow(s,4)*t*pow(tL,4)*pow(tR,3)-1350533747920*pow(s,5)*t*pow(tL,4)*pow(tR,3)+389434122280*pow(s,6)*t*pow(tL,4)*pow(tR,3)-77925839320*pow(s,7)*t*pow(tL,4)*pow(tR,3)+10785384120*pow(s,8)*t*pow(tL,4)*pow(tR,3)-1013084520*pow(s,9)*t*pow(tL,4)*pow(tR,3)+62004040*pow(s,10)*t*pow(tL,4)*pow(tR,3)-2287320*pow(s,11)*t*pow(tL,4)*pow(tR,3)+43400*pow(s,12)*t*pow(tL,4)*pow(tR,3)-280*pow(s,13)*t*pow(tL,4)*pow(tR,3)+285589463040*pow(t,2)*pow(tL,4)*pow(tR,3)-1038022594560*s*pow(t,2)*pow(tL,4)*pow(tR,3)+1621992785280*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,3)-1450159154080*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,3)+828869478640*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,3)-319463783520*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,3)+85117326000*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,3)-15772564080*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,3)+2011458960*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,3)-171321920*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,3)+9176720*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,3)-273840*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,3)+3360*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,3)+30917376000*pow(t,3)*pow(tL,4)*pow(tR,3)-106625030400*s*pow(t,3)*pow(tL,4)*pow(tR,3)+157042079040*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,3)-131815079200*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,3)+70513599520*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,3)-25338386080*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,3)+6253466240*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,3)-1060622080*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,3)+121076480*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,3)-8843520*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,3)+370720*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,3)-6720*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,3)+851558400*pow(t,4)*pow(tL,4)*pow(tR,3)-2820679680*s*pow(t,4)*pow(tL,4)*pow(tR,3)+3953420800*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,3)-3130010240*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,3)+1563926560*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,3)-518382480*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,3)+115914960*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,3)-17315760*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,3)+1657040*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,3)-91840*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,3)+2240*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,3)+160812449280*s*pow(tL,5)*pow(tR,3)-634340028672*pow(s,2)*pow(tL,5)*pow(tR,3)+953686129760*pow(s,3)*pow(tL,5)*pow(tR,3)-756618171344*pow(s,4)*pow(tL,5)*pow(tR,3)+361674088496*pow(s,5)*pow(tL,5)*pow(tR,3)-111321323848*pow(s,6)*pow(tL,5)*pow(tR,3)+22793831088*pow(s,7)*pow(tL,5)*pow(tR,3)-3134170368*pow(s,8)*pow(tL,5)*pow(tR,3)+286026328*pow(s,9)*pow(tL,5)*pow(tR,3)-16689400*pow(s,10)*pow(tL,5)*pow(tR,3)+575792*pow(s,11)*pow(tL,5)*pow(tR,3)-9968*pow(s,12)*pow(tL,5)*pow(tR,3)+56*pow(s,13)*pow(tL,5)*pow(tR,3)-117176263680*t*pow(tL,5)*pow(tR,3)+480598103552*s*t*pow(tL,5)*pow(tR,3)-838968894400*pow(s,2)*t*pow(tL,5)*pow(tR,3)+822236484384*pow(s,3)*t*pow(tL,5)*pow(tR,3)-503476344896*pow(s,4)*t*pow(tL,5)*pow(tR,3)+203058071888*pow(s,5)*t*pow(tL,5)*pow(tR,3)-55371209600*pow(s,6)*t*pow(tL,5)*pow(tR,3)+10291348256*pow(s,7)*t*pow(tL,5)*pow(tR,3)-1292615184*pow(s,8)*t*pow(tL,5)*pow(tR,3)+106604400*pow(s,9)*t*pow(tL,5)*pow(tR,3)-5434240*pow(s,10)*t*pow(tL,5)*pow(tR,3)+151200*pow(s,11)*t*pow(tL,5)*pow(tR,3)-1680*pow(s,12)*t*pow(tL,5)*pow(tR,3)-29912924160*pow(t,2)*pow(tL,5)*pow(tR,3)+107382562560*s*pow(t,2)*pow(tL,5)*pow(tR,3)-164707206720*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,3)+143387680800*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,3)-78986923680*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,3)+28958297760*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,3)-7214511360*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,3)+1221067680*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,3)-137427360*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,3)+9770880*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,3)-393120*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,3)+6720*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,3)-1545868800*pow(t,3)*pow(tL,5)*pow(tR,3)+5223173760*s*pow(t,3)*pow(tL,5)*pow(tR,3)-7481275200*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,3)+6050936640*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,3)-3082313920*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,3)+1038022720*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,3)-234758720*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,3)+35277760*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,3)-3375680*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,3)+185920*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,3)-4480*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,3)-24221836800*s*pow(tL,6)*pow(tR,3)+93856889280*pow(s,2)*pow(tL,6)*pow(tR,3)-137062071328*pow(s,3)*pow(tL,6)*pow(tR,3)+104490698256*pow(s,4)*pow(tL,6)*pow(tR,3)-47463197712*pow(s,5)*pow(tL,6)*pow(tR,3)+13711742296*pow(s,6)*pow(tL,6)*pow(tR,3)-2596210904*pow(s,7)*pow(tL,6)*pow(tR,3)+323564864*pow(s,8)*pow(tL,6)*pow(tR,3)-25971120*pow(s,9)*pow(tL,6)*pow(tR,3)+1266888*pow(s,10)*pow(tL,6)*pow(tR,3)-33096*pow(s,11)*pow(tL,6)*pow(tR,3)+336*pow(s,12)*pow(tL,6)*pow(tR,3)+10189240320*t*pow(tL,6)*pow(tR,3)-41827428608*s*t*pow(tL,6)*pow(tR,3)+72412418624*pow(s,2)*t*pow(tL,6)*pow(tR,3)-69602239840*pow(s,3)*t*pow(tL,6)*pow(tR,3)+41271821472*pow(s,4)*t*pow(tL,6)*pow(tR,3)-15886259536*pow(s,5)*t*pow(tL,6)*pow(tR,3)+4062751504*pow(s,6)*t*pow(tL,6)*pow(tR,3)-692338976*pow(s,7)*t*pow(tL,6)*pow(tR,3)+77191520*pow(s,8)*t*pow(tL,6)*pow(tR,3)-5360880*pow(s,9)*t*pow(tL,6)*pow(tR,3)+207760*pow(s,10)*t*pow(tL,6)*pow(tR,3)-3360*pow(s,11)*t*pow(tL,6)*pow(tR,3)+1246371840*pow(t,2)*pow(tL,6)*pow(tR,3)-4415093760*s*pow(t,2)*pow(tL,6)*pow(tR,3)+6637361920*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,3)-5612396160*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,3)+2967755840*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,3)-1028270880*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,3)+236947200*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,3)-35931840*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,3)+3439520*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,3)-188160*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,3)+4480*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,3)+1979631360*s*pow(tL,7)*pow(tR,3)-7498016064*pow(s,2)*pow(tL,7)*pow(tR,3)+10599561952*pow(s,3)*pow(tL,7)*pow(tR,3)-7737442720*pow(s,4)*pow(tL,7)*pow(tR,3)+3324375824*pow(s,5)*pow(tL,7)*pow(tR,3)-895412336*pow(s,6)*pow(tL,7)*pow(tR,3)+155126496*pow(s,7)*pow(tL,7)*pow(tR,3)-17198048*pow(s,8)*pow(tL,7)*pow(tR,3)+1169616*pow(s,9)*pow(tL,7)*pow(tR,3)-43792*pow(s,10)*pow(tL,7)*pow(tR,3)+672*pow(s,11)*pow(tL,7)*pow(tR,3)-363901440*t*pow(tL,7)*pow(tR,3)+1492862336*s*t*pow(tL,7)*pow(tR,3)-2557231936*pow(s,2)*t*pow(tL,7)*pow(tR,3)+2403188928*pow(s,3)*t*pow(tL,7)*pow(tR,3)-1374037728*pow(s,4)*t*pow(tL,7)*pow(tR,3)+501602976*pow(s,5)*t*pow(tL,7)*pow(tR,3)-119121856*pow(s,6)*t*pow(tL,7)*pow(tR,3)+18298560*pow(s,7)*t*pow(tL,7)*pow(tR,3)-1752800*pow(s,8)*t*pow(tL,7)*pow(tR,3)+95200*pow(s,9)*t*pow(tL,7)*pow(tR,3)-2240*pow(s,10)*t*pow(tL,7)*pow(tR,3)-67549440*s*pow(tL,8)*pow(tR,3)+249195296*pow(s,2)*pow(tL,8)*pow(tR,3)-340043648*pow(s,3)*pow(tL,8)*pow(tR,3)+236839456*pow(s,4)*pow(tL,8)*pow(tR,3)-95751152*pow(s,5)*pow(tL,8)*pow(tR,3)+23850288*pow(s,6)*pow(tL,8)*pow(tR,3)-3727696*pow(s,7)*pow(tL,8)*pow(tR,3)+357392*pow(s,8)*pow(tL,8)*pow(tR,3)-19264*pow(s,9)*pow(tL,8)*pow(tR,3)+448*pow(s,10)*pow(tL,8)*pow(tR,3)+229257907200*s*pow(tR,4)-797217079680*pow(s,2)*pow(tR,4)+1193753980608*pow(s,3)*pow(tR,4)-1031488974712*pow(s,4)*pow(tR,4)+577935297604*pow(s,5)*pow(tR,4)-222597549650*pow(s,6)*pow(tR,4)+60713536919*pow(s,7)*pow(tR,4)-11857216686*pow(s,8)*pow(tR,4)+1650167127*pow(s,9)*pow(tR,4)-159951470*pow(s,10)*pow(tR,4)+10268573*pow(s,11)*pow(tR,4)-392602*pow(s,12)*pow(tR,4)+6769*pow(s,13)*pow(tR,4)-531062784000*t*pow(tR,4)+2178621849600*s*t*pow(tR,4)-3919454837760*pow(s,2)*t*pow(tR,4)+4117674122240*pow(s,3)*t*pow(tR,4)-2832119577280*pow(s,4)*t*pow(tR,4)+1352355664800*pow(s,5)*t*pow(tR,4)-462910953680*pow(s,6)*t*pow(tR,4)+115366201720*pow(s,7)*t*pow(tR,4)-20989118640*pow(s,8)*t*pow(tR,4)+2759591800*pow(s,9)*t*pow(tR,4)-255360560*pow(s,10)*t*pow(tR,4)+15776040*pow(s,11)*t*pow(tR,4)-584080*pow(s,12)*t*pow(tR,4)+9800*pow(s,13)*t*pow(tR,4)-436230144000*pow(t,2)*pow(tR,4)+1680524697600*s*pow(t,2)*pow(tR,4)-2840317589760*pow(s,2)*pow(t,2)*pow(tR,4)+2814508748800*pow(s,3)*pow(t,2)*pow(tR,4)-1835706659920*pow(s,4)*pow(t,2)*pow(tR,4)+835940896280*pow(s,5)*pow(t,2)*pow(tR,4)-274359066380*pow(s,6)*pow(t,2)*pow(tR,4)+65883784050*pow(s,7)*pow(t,2)*pow(tR,4)-11600607060*pow(s,8)*pow(t,2)*pow(tR,4)+1481826290*pow(s,9)*pow(t,2)*pow(tR,4)-133671860*pow(s,10)*pow(t,2)*pow(tR,4)+8074150*pow(s,11)*pow(t,2)*pow(tR,4)-293020*pow(s,12)*pow(t,2)*pow(tR,4)+4830*pow(s,13)*pow(t,2)*pow(tR,4)-113799168000*pow(t,3)*pow(tR,4)+428914483200*s*pow(t,3)*pow(tR,4)-707975493120*pow(s,2)*pow(t,3)*pow(tR,4)+684839984640*pow(s,3)*pow(t,3)*pow(tR,4)-436212408800*pow(s,4)*pow(t,3)*pow(tR,4)+194165217680*pow(s,5)*pow(t,3)*pow(tR,4)-62364172360*pow(s,6)*pow(t,3)*pow(tR,4)+14675655820*pow(s,7)*pow(t,3)*pow(tR,4)-2535771000*pow(s,8)*pow(t,3)*pow(tR,4)+318304140*pow(s,9)*pow(t,3)*pow(tR,4)-28254520*pow(s,10)*pow(t,3)*pow(tR,4)+1681540*pow(s,11)*pow(t,3)*pow(tR,4)-60200*pow(s,12)*pow(t,3)*pow(tR,4)+980*pow(s,13)*pow(t,3)*pow(tR,4)-9483264000*pow(t,4)*pow(tR,4)+35347737600*s*pow(t,4)*pow(tR,4)-57623919360*pow(s,2)*pow(t,4)*pow(tR,4)+55012511680*pow(s,3)*pow(t,4)*pow(tR,4)-34573217840*pow(s,4)*pow(t,4)*pow(tR,4)+15184338120*pow(s,5)*pow(t,4)*pow(tR,4)-4813357780*pow(s,6)*pow(t,4)*pow(tR,4)+1118328890*pow(s,7)*pow(t,4)*pow(tR,4)-190877820*pow(s,8)*pow(t,4)*pow(tR,4)+23681210*pow(s,9)*pow(t,4)*pow(tR,4)-2078860*pow(s,10)*pow(t,4)*pow(tR,4)+122430*pow(s,11)*pow(t,4)*pow(tR,4)-4340*pow(s,12)*pow(t,4)*pow(tR,4)+70*pow(s,13)*pow(t,4)*pow(tR,4)-718130327040*s*tL*pow(tR,4)+2680036744896*pow(s,2)*tL*pow(tR,4)-4148093184928*pow(s,3)*tL*pow(tR,4)+3592785179984*pow(s,4)*tL*pow(tR,4)-1966914751480*pow(s,5)*tL*pow(tR,4)+724349555832*pow(s,6)*tL*pow(tR,4)-185362742488*pow(s,7)*tL*pow(tR,4)+33389343792*pow(s,8)*tL*pow(tR,4)-4217158400*pow(s,9)*tL*pow(tR,4)+365022952*pow(s,10)*tL*pow(tR,4)-20567624*pow(s,11)*tL*pow(tR,4)+676704*pow(s,12)*tL*pow(tR,4)-9800*pow(s,13)*tL*pow(tR,4)+1376969932800*t*tL*pow(tR,4)-5655990896640*s*t*tL*pow(tR,4)+10126385292800*pow(s,2)*t*tL*pow(tR,4)-10495654001280*pow(s,3)*t*tL*pow(tR,4)+7045397686880*pow(s,4)*t*tL*pow(tR,4)-3243257325840*pow(s,5)*t*tL*pow(tR,4)+1056082127800*pow(s,6)*t*tL*pow(tR,4)-246857890860*pow(s,7)*t*tL*pow(tR,4)+41496761320*pow(s,8)*t*tL*pow(tR,4)-4960062660*pow(s,9)*t*tL*pow(tR,4)+409826200*pow(s,10)*t*tL*pow(tR,4)-22139460*pow(s,11)*t*tL*pow(tR,4)+698600*pow(s,12)*t*tL*pow(tR,4)-9660*pow(s,13)*t*tL*pow(tR,4)+915285934080*pow(t,2)*tL*pow(tR,4)-3459361597440*s*pow(t,2)*tL*pow(tR,4)+5700227984640*pow(s,2)*pow(t,2)*tL*pow(tR,4)-5466352487680*pow(s,3)*pow(t,2)*tL*pow(tR,4)+3420919683440*pow(s,4)*pow(t,2)*tL*pow(tR,4)-1480026521400*pow(s,5)*pow(t,2)*tL*pow(tR,4)+456302600600*pow(s,6)*pow(t,2)*tL*pow(tR,4)-101604780900*pow(s,7)*pow(t,2)*tL*pow(tR,4)+16341345720*pow(s,8)*pow(t,2)*tL*pow(tR,4)-1873109420*pow(s,9)*pow(t,2)*tL*pow(tR,4)+148379560*pow(s,10)*pow(t,2)*tL*pow(tR,4)-7657020*pow(s,11)*pow(t,2)*tL*pow(tR,4)+228760*pow(s,12)*pow(t,2)*tL*pow(tR,4)-2940*pow(s,13)*pow(t,2)*tL*pow(tR,4)+185446195200*pow(t,3)*tL*pow(tR,4)-678243363840*s*pow(t,3)*tL*pow(tR,4)+1077878914560*pow(s,2)*pow(t,3)*tL*pow(tR,4)-995498566720*pow(s,3)*pow(t,3)*tL*pow(tR,4)+599765944960*pow(s,4)*pow(t,3)*tL*pow(tR,4)-249810788640*pow(s,5)*pow(t,3)*tL*pow(tR,4)+74137335720*pow(s,6)*pow(t,3)*tL*pow(tR,4)-15876896840*pow(s,7)*pow(t,3)*tL*pow(tR,4)+2450301000*pow(s,8)*pow(t,3)*tL*pow(tR,4)-268252040*pow(s,9)*pow(t,3)*tL*pow(tR,4)+20117720*pow(s,10)*pow(t,3)*tL*pow(tR,4)-966840*pow(s,11)*pow(t,3)*tL*pow(tR,4)+26040*pow(s,12)*pow(t,3)*tL*pow(tR,4)-280*pow(s,13)*pow(t,3)*tL*pow(tR,4)+11496038400*pow(t,4)*tL*pow(tR,4)-41154247680*s*pow(t,4)*tL*pow(tR,4)+63772486400*pow(s,2)*pow(t,4)*tL*pow(tR,4)-57244671680*pow(s,3)*pow(t,4)*tL*pow(tR,4)+33414575600*pow(s,4)*pow(t,4)*tL*pow(tR,4)-13435528680*pow(s,5)*pow(t,4)*tL*pow(tR,4)+3830963920*pow(s,6)*pow(t,4)*tL*pow(tR,4)-782830440*pow(s,7)*pow(t,4)*tL*pow(tR,4)+114037840*pow(s,8)*pow(t,4)*tL*pow(tR,4)-11570440*pow(s,9)*pow(t,4)*tL*pow(tR,4)+777280*pow(s,10)*pow(t,4)*tL*pow(tR,4)-31080*pow(s,11)*pow(t,4)*tL*pow(tR,4)+560*pow(s,12)*pow(t,4)*tL*pow(tR,4)+918073705920*s*pow(tL,2)*pow(tR,4)-3581513467168*pow(s,2)*pow(tL,2)*pow(tR,4)+5578658875104*pow(s,3)*pow(tL,2)*pow(tR,4)-4737930068648*pow(s,4)*pow(tL,2)*pow(tR,4)+2492865612272*pow(s,5)*pow(tL,2)*pow(tR,4)-867363061124*pow(s,6)*pow(tL,2)*pow(tR,4)+206443079402*pow(s,7)*pow(tL,2)*pow(tR,4)-34058744132*pow(s,8)*pow(tL,2)*pow(tR,4)+3877462274*pow(s,9)*pow(tL,2)*pow(tR,4)-297286948*pow(s,10)*pow(tL,2)*pow(tR,4)+14543718*pow(s,11)*pow(tL,2)*pow(tR,4)-405580*pow(s,12)*pow(tL,2)*pow(tR,4)+4830*pow(s,13)*pow(tL,2)*pow(tR,4)-1383713587200*t*pow(tL,2)*pow(tR,4)+5678047047680*s*t*pow(tL,2)*pow(tR,4)-10082412748800*pow(s,2)*t*pow(tL,2)*pow(tR,4)+10263956165120*pow(s,3)*t*pow(tL,2)*pow(tR,4)-6688714934720*pow(s,4)*t*pow(tL,2)*pow(tR,4)+2950332911120*pow(s,5)*t*pow(tL,2)*pow(tR,4)-907474439760*pow(s,6)*t*pow(tL,2)*pow(tR,4)+197265302500*pow(s,7)*t*pow(tL,2)*pow(tR,4)-30307293800*pow(s,8)*t*pow(tL,2)*pow(tR,4)+3245726260*pow(s,9)*t*pow(tL,2)*pow(tR,4)-234637200*pow(s,10)*t*pow(tL,2)*pow(tR,4)+10762780*pow(s,11)*t*pow(tL,2)*pow(tR,4)-276920*pow(s,12)*t*pow(tL,2)*pow(tR,4)+2940*pow(s,13)*t*pow(tL,2)*pow(tR,4)-727295385600*pow(t,2)*pow(tL,2)*pow(tR,4)+2696284640000*s*pow(t,2)*pow(tL,2)*pow(tR,4)-4328634405760*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,4)+4011752298960*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,4)-2403084474280*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,4)+983802295840*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,4)-283121282920*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,4)+57885477860*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,4)-8376952080*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,4)+841990660*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,4)-56500080*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,4)+2349060*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,4)-52080*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,4)+420*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,4)-110896128000*pow(t,3)*pow(tL,2)*pow(tR,4)+393823180800*s*pow(t,3)*pow(tL,2)*pow(tR,4)-602671923840*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,4)+531037620960*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,4)-301960659280*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,4)+117168244480*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,4)-31874924480*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,4)+6129152400*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,4)-826178080*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,4)+75967920*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,4)-4504080*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,4)+153440*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,4)-2240*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,4)-4843238400*pow(t,4)*pow(tL,2)*pow(tR,4)+16673153280*s*pow(t,4)*pow(tL,2)*pow(tR,4)-24575001920*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,4)+20733462960*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,4)-11217944360*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,4)+4110280160*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,4)-1044873200*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,4)+184821560*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,4)-22340640*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,4)+1760360*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,4)-81480*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,4)+1680*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,4)-630206357760*s*pow(tL,3)*pow(tR,4)+2512389302304*pow(s,2)*pow(tL,3)*pow(tR,4)-3871242764032*pow(s,3)*pow(tL,3)*pow(tR,4)+3183710769904*pow(s,4)*pow(tL,3)*pow(tR,4)-1594556073208*pow(s,5)*pow(tL,3)*pow(tR,4)+519958125792*pow(s,6)*pow(tL,3)*pow(tR,4)-114194432604*pow(s,7)*pow(tL,3)*pow(tR,4)+17097658648*pow(s,8)*pow(tL,3)*pow(tR,4)-1733545716*pow(s,9)*pow(tL,3)*pow(tR,4)+115718512*pow(s,10)*pow(tL,3)*pow(tR,4)-4787300*pow(s,11)*pow(tL,3)*pow(tR,4)+108360*pow(s,12)*pow(tL,3)*pow(tR,4)-980*pow(s,13)*pow(tL,3)*pow(tR,4)+713246822400*t*pow(tL,3)*pow(tR,4)-2918194065920*s*t*pow(tL,3)*pow(tR,4)+5124457013760*pow(s,2)*t*pow(tL,3)*pow(tR,4)-5104489959520*pow(s,3)*t*pow(tL,3)*pow(tR,4)+3214173594800*pow(s,4)*t*pow(tL,3)*pow(tR,4)-1350533747920*pow(s,5)*t*pow(tL,3)*pow(tR,4)+389434122280*pow(s,6)*t*pow(tL,3)*pow(tR,4)-77925839320*pow(s,7)*t*pow(tL,3)*pow(tR,4)+10785384120*pow(s,8)*t*pow(tL,3)*pow(tR,4)-1013084520*pow(s,9)*t*pow(tL,3)*pow(tR,4)+62004040*pow(s,10)*t*pow(tL,3)*pow(tR,4)-2287320*pow(s,11)*t*pow(tL,3)*pow(tR,4)+43400*pow(s,12)*t*pow(tL,3)*pow(tR,4)-280*pow(s,13)*t*pow(tL,3)*pow(tR,4)+285589463040*pow(t,2)*pow(tL,3)*pow(tR,4)-1038022594560*s*pow(t,2)*pow(tL,3)*pow(tR,4)+1621992785280*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,4)-1450159154080*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,4)+828869478640*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,4)-319463783520*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,4)+85117326000*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,4)-15772564080*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,4)+2011458960*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,4)-171321920*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,4)+9176720*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,4)-273840*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,4)+3360*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,4)+30917376000*pow(t,3)*pow(tL,3)*pow(tR,4)-106625030400*s*pow(t,3)*pow(tL,3)*pow(tR,4)+157042079040*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,4)-131815079200*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,4)+70513599520*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,4)-25338386080*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,4)+6253466240*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,4)-1060622080*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,4)+121076480*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,4)-8843520*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,4)+370720*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,4)-6720*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,4)+851558400*pow(t,4)*pow(tL,3)*pow(tR,4)-2820679680*s*pow(t,4)*pow(tL,3)*pow(tR,4)+3953420800*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,4)-3130010240*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,4)+1563926560*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,4)-518382480*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,4)+115914960*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,4)-17315760*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,4)+1657040*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,4)-91840*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,4)+2240*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,4)+255288232080*s*pow(tL,4)*pow(tR,4)-1022013616512*pow(s,2)*pow(tL,4)*pow(tR,4)+1540394767744*pow(s,3)*pow(tL,4)*pow(tR,4)-1216684988848*pow(s,4)*pow(tL,4)*pow(tR,4)+575954343496*pow(s,5)*pow(tL,4)*pow(tR,4)-174704847100*pow(s,6)*pow(tL,4)*pow(tR,4)+35082702410*pow(s,7)*pow(tL,4)*pow(tR,4)-4707730580*pow(s,8)*pow(tL,4)*pow(tR,4)+417263770*pow(s,9)*pow(tL,4)*pow(tR,4)-23542820*pow(s,10)*pow(tL,4)*pow(tR,4)+782670*pow(s,11)*pow(tL,4)*pow(tR,4)-13020*pow(s,12)*pow(tL,4)*pow(tR,4)+70*pow(s,13)*pow(tL,4)*pow(tR,4)-206524416000*t*pow(tL,4)*pow(tR,4)+841013250560*s*t*pow(tL,4)*pow(tR,4)-1456755144320*pow(s,2)*t*pow(tL,4)*pow(tR,4)+1414966105280*pow(s,3)*t*pow(tL,4)*pow(tR,4)-856991547440*pow(s,4)*t*pow(tL,4)*pow(tR,4)+340917277680*pow(s,5)*t*pow(tL,4)*pow(tR,4)-91363381760*pow(s,6)*t*pow(tL,4)*pow(tR,4)+16614729040*pow(s,7)*t*pow(tL,4)*pow(tR,4)-2031249920*pow(s,8)*t*pow(tL,4)*pow(tR,4)+162117760*pow(s,9)*t*pow(tL,4)*pow(tR,4)-7950320*pow(s,10)*t*pow(tL,4)*pow(tR,4)+211680*pow(s,11)*t*pow(tL,4)*pow(tR,4)-2240*pow(s,12)*t*pow(tL,4)*pow(tR,4)-59214435840*pow(t,2)*pow(tL,4)*pow(tR,4)+210875665280*s*pow(t,2)*pow(tL,4)*pow(tR,4)-320326637120*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,4)+275670113040*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,4)-149784470360*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,4)+54010825400*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,4)-13185683000*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,4)+2176429080*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,4)-237434400*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,4)+16241120*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,4)-623280*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,4)+10080*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,4)-4064256000*pow(t,3)*pow(tL,4)*pow(tR,4)+13608806400*s*pow(t,3)*pow(tL,4)*pow(tR,4)-19272704640*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,4)+15376257120*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,4)-7705506480*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,4)+2544459120*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,4)-561856400*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,4)+81968880*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,4)-7555520*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,4)+396480*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,4)-8960*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,4)-53222400*pow(t,4)*pow(tL,4)*pow(tR,4)+169639680*s*pow(t,4)*pow(tL,4)*pow(tR,4)-225883840*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,4)+167390160*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,4)-76821640*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,4)+22796200*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,4)-4395160*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,4)+532840*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,4)-36960*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,4)+1120*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,4)-62751548160*s*pow(tL,5)*pow(tR,4)+249037855584*pow(s,2)*pow(tL,5)*pow(tR,4)-364318745056*pow(s,3)*pow(tL,5)*pow(tR,4)+274664412512*pow(s,4)*pow(tL,5)*pow(tR,4)-122097662120*pow(s,5)*pow(tL,5)*pow(tR,4)+34172468736*pow(s,6)*pow(tL,5)*pow(tR,4)-6202982184*pow(s,7)*pow(tL,5)*pow(tR,4)+733090848*pow(s,8)*pow(tL,5)*pow(tR,4)-55193320*pow(s,9)*pow(tL,5)*pow(tR,4)+2500400*pow(s,10)*pow(tL,5)*pow(tR,4)-60200*pow(s,11)*pow(tL,5)*pow(tR,4)+560*pow(s,12)*pow(tL,5)*pow(tR,4)+33929011200*t*pow(tL,5)*pow(tR,4)-137293829120*s*t*pow(tL,5)*pow(tR,4)+234016563200*pow(s,2)*t*pow(tL,5)*pow(tR,4)-220912016640*pow(s,3)*t*pow(tL,5)*pow(tR,4)+128096622640*pow(s,4)*t*pow(tL,5)*pow(tR,4)-47916081360*pow(s,5)*t*pow(tL,5)*pow(tR,4)+11810261680*pow(s,6)*t*pow(tL,5)*pow(tR,4)-1919550640*pow(s,7)*t*pow(tL,5)*pow(tR,4)+201558560*pow(s,8)*t*pow(tL,5)*pow(tR,4)-12993120*pow(s,9)*t*pow(tL,5)*pow(tR,4)+460320*pow(s,10)*t*pow(tL,5)*pow(tR,4)-6720*pow(s,11)*t*pow(tL,5)*pow(tR,4)+6204764160*pow(t,2)*pow(tL,5)*pow(tR,4)-21633830400*s*pow(t,2)*pow(tL,5)*pow(tR,4)+31901452800*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,4)-26359230240*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,4)+13554654960*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,4)-4537772400*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,4)+1001510160*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,4)-143735760*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,4)+12811680*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,4)-638400*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,4)+13440*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,4)+203212800*pow(t,3)*pow(tL,5)*pow(tR,4)-660360960*s*pow(t,3)*pow(tL,5)*pow(tR,4)+898054080*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,4)-679144480*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,4)+317121280*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,4)-95264960*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,4)+18464320*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,4)-2229920*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,4)+152320*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,4)-4480*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,4)+9176539680*s*pow(tL,6)*pow(tR,4)-35764055712*pow(s,2)*pow(tL,6)*pow(tR,4)+50491043008*pow(s,3)*pow(tL,6)*pow(tR,4)-36139729360*pow(s,4)*pow(tL,6)*pow(tR,4)+14985253304*pow(s,5)*pow(tL,6)*pow(tR,4)-3832443048*pow(s,6)*pow(tL,6)*pow(tR,4)+619433248*pow(s,7)*pow(tL,6)*pow(tR,4)-62860000*pow(s,8)*pow(tL,6)*pow(tR,4)+3835160*pow(s,9)*pow(tL,6)*pow(tR,4)-126280*pow(s,10)*pow(tL,6)*pow(tR,4)+1680*pow(s,11)*pow(tL,6)*pow(tR,4)-2950348800*t*pow(tL,6)*pow(tR,4)+11844922880*s*t*pow(tL,6)*pow(tR,4)-19822015360*pow(s,2)*t*pow(tL,6)*pow(tR,4)+18125629760*pow(s,3)*t*pow(tL,6)*pow(tR,4)-10012248400*pow(s,4)*t*pow(tL,6)*pow(tR,4)+3493938000*pow(s,5)*t*pow(tL,6)*pow(tR,4)-781719120*pow(s,6)*t*pow(tL,6)*pow(tR,4)+110980240*pow(s,7)*t*pow(tL,6)*pow(tR,4)-9584960*pow(s,8)*t*pow(tL,6)*pow(tR,4)+454720*pow(s,9)*t*pow(tL,6)*pow(tR,4)-8960*pow(s,10)*t*pow(tL,6)*pow(tR,4)-258531840*pow(t,2)*pow(tL,6)*pow(tR,4)+881793920*s*pow(t,2)*pow(tL,6)*pow(tR,4)-1260275520*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,4)+996895200*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,4)-482611920*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,4)+148567440*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,4)-29112720*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,4)+3503920*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,4)-235200*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,4)+6720*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,4)-732695040*s*pow(tL,7)*pow(tR,4)+2784941376*pow(s,2)*pow(tL,7)*pow(tR,4)-3776984064*pow(s,3)*pow(tL,7)*pow(tR,4)+2553383728*pow(s,4)*pow(tL,7)*pow(tR,4)-980092736*pow(s,5)*pow(tL,7)*pow(tR,4)+226278976*pow(s,6)*pow(tL,7)*pow(tR,4)-31897600*pow(s,7)*pow(tL,7)*pow(tR,4)+2671760*pow(s,8)*pow(tL,7)*pow(tR,4)-120960*pow(s,9)*pow(tL,7)*pow(tR,4)+2240*pow(s,10)*pow(tL,7)*pow(tR,4)+105369600*t*pow(tL,7)*pow(tR,4)-419095040*s*t*pow(tL,7)*pow(tR,4)+687034880*pow(s,2)*t*pow(tL,7)*pow(tR,4)-606474400*pow(s,3)*t*pow(tL,7)*pow(tR,4)+317374400*pow(s,4)*t*pow(tL,7)*pow(tR,4)-102347840*pow(s,5)*t*pow(tL,7)*pow(tR,4)+20431040*pow(s,6)*t*pow(tL,7)*pow(tR,4)-2449440*pow(s,7)*t*pow(tL,7)*pow(tR,4)+161280*pow(s,8)*t*pow(tL,7)*pow(tR,4)-4480*pow(s,9)*t*pow(tL,7)*pow(tR,4)+24543120*s*pow(tL,8)*pow(tR,4)-90509888*pow(s,2)*pow(tL,8)*pow(tR,4)+117451936*pow(s,3)*pow(tL,8)*pow(tR,4)-74587912*pow(s,4)*pow(tL,8)*pow(tR,4)+26263384*pow(s,5)*pow(tL,8)*pow(tR,4)-5387480*pow(s,6)*pow(tL,8)*pow(tR,4)+642600*pow(s,7)*pow(tL,8)*pow(tR,4)-41440*pow(s,8)*pow(tL,8)*pow(tR,4)+1120*pow(s,9)*pow(tL,8)*pow(tR,4)-66382848000*s*pow(tR,5)+230838451200*pow(s,2)*pow(tR,5)-345657822720*pow(s,3)*pow(tR,5)+298673126080*pow(s,4)*pow(tR,5)-167344243360*pow(s,5)*pow(tR,5)+64454306000*pow(s,6)*pow(tR,5)-17579927960*pow(s,7)*pow(tR,5)+3433320240*pow(s,8)*pow(tR,5)-477814680*pow(s,9)*pow(tR,5)+46314800*pow(s,10)*pow(tR,5)-2973320*pow(s,11)*pow(tR,5)+113680*pow(s,12)*pow(tR,5)-1960*pow(s,13)*pow(tR,5)+87246028800*t*pow(tR,5)-368822200320*s*t*pow(tR,5)+681833897472*pow(s,2)*t*pow(tR,5)-733261676672*pow(s,3)*t*pow(tR,5)+514344515552*pow(s,4)*t*pow(tR,5)-249664984912*pow(s,5)*t*pow(tR,5)+86638578376*pow(s,6)*t*pow(tR,5)-21841149876*pow(s,7)*t*pow(tR,5)+4012257816*pow(s,8)*t*pow(tR,5)-531859636*pow(s,9)*t*pow(tR,5)+49560952*pow(s,10)*t*pow(tR,5)-3080252*pow(s,11)*t*pow(tR,5)+114632*pow(s,12)*t*pow(tR,5)-1932*pow(s,13)*t*pow(tR,5)+45519667200*pow(t,2)*pow(tR,5)-178204078080*s*pow(t,2)*pow(tR,5)+306274042368*pow(s,2)*pow(t,2)*pow(tR,5)-308501776128*pow(s,3)*pow(t,2)*pow(tR,5)+204352276128*pow(s,4)*pow(t,2)*pow(tR,5)-94400511408*pow(s,5)*pow(t,2)*pow(tR,5)+31391099544*pow(s,6)*pow(t,2)*pow(tR,5)-7628255124*pow(s,7)*pow(t,2)*pow(tR,5)+1357640424*pow(s,8)*pow(t,2)*pow(tR,5)-175103124*pow(s,9)*pow(t,2)*pow(tR,5)+15933288*pow(s,10)*pow(t,2)*pow(tR,5)-969948*pow(s,11)*pow(t,2)*pow(tR,5)+35448*pow(s,12)*pow(t,2)*pow(tR,5)-588*pow(s,13)*pow(t,2)*pow(tR,5)+5689958400*pow(t,3)*pow(tR,5)-21682805760*s*pow(t,3)*pow(tR,5)+36223197696*pow(s,2)*pow(t,3)*pow(tR,5)-35476491456*pow(s,3)*pow(t,3)*pow(tR,5)+22877310176*pow(s,4)*pow(t,3)*pow(tR,5)-10305918896*pow(s,5)*pow(t,3)*pow(tR,5)+3348402568*pow(s,6)*pow(t,3)*pow(tR,5)-796568248*pow(s,7)*pow(t,3)*pow(tR,5)+139050408*pow(s,8)*pow(t,3)*pow(tR,5)-17621688*pow(s,9)*pow(t,3)*pow(tR,5)+1578136*pow(s,10)*pow(t,3)*pow(tR,5)-94696*pow(s,11)*pow(t,3)*pow(tR,5)+3416*pow(s,12)*pow(t,3)*pow(tR,5)-56*pow(s,13)*pow(t,3)*pow(tR,5)+199622707200*s*tL*pow(tR,5)-738440640000*pow(s,2)*tL*pow(tR,5)+1129357003264*pow(s,3)*tL*pow(tR,5)-963824572256*pow(s,4)*tL*pow(tR,5)+518632868992*pow(s,5)*tL*pow(tR,5)-187305823040*pow(s,6)*tL*pow(tR,5)+46899873132*pow(s,7)*tL*pow(tR,5)-8244605208*pow(s,8)*tL*pow(tR,5)+1012760756*pow(s,9)*tL*pow(tR,5)-84839440*pow(s,10)*tL*pow(tR,5)+4592084*pow(s,11)*tL*pow(tR,5)-143416*pow(s,12)*tL*pow(tR,5)+1932*pow(s,13)*tL*pow(tR,5)-226216488960*t*tL*pow(tR,5)+948541031424*s*t*tL*pow(tR,5)-1724885318912*pow(s,2)*t*tL*pow(tR,5)+1804547530688*pow(s,3)*t*tL*pow(tR,5)-1214999700096*pow(s,4)*t*tL*pow(tR,5)+557644197152*pow(s,5)*t*tL*pow(tR,5)-180012845320*pow(s,6)*t*tL*pow(tR,5)+41479368168*pow(s,7)*t*tL*pow(tR,5)-6832153552*pow(s,8)*t*tL*pow(tR,5)+794491768*pow(s,9)*t*tL*pow(tR,5)-63267288*pow(s,10)*t*tL*pow(tR,5)+3249064*pow(s,11)*t*tL*pow(tR,5)-95312*pow(s,12)*t*tL*pow(tR,5)+1176*pow(s,13)*t*tL*pow(tR,5)-95684198400*pow(t,2)*tL*pow(tR,5)+363835616256*s*pow(t,2)*tL*pow(tR,5)-602158061568*pow(s,2)*pow(t,2)*tL*pow(tR,5)+578341861440*pow(s,3)*pow(t,2)*tL*pow(tR,5)-361146453696*pow(s,4)*pow(t,2)*tL*pow(tR,5)+155214122112*pow(s,5)*pow(t,2)*tL*pow(tR,5)-47289171720*pow(s,6)*pow(t,2)*tL*pow(tR,5)+10340268456*pow(s,7)*pow(t,2)*tL*pow(tR,5)-1620122784*pow(s,8)*pow(t,2)*tL*pow(tR,5)+178959144*pow(s,9)*pow(t,2)*tL*pow(tR,5)-13443192*pow(s,10)*pow(t,2)*tL*pow(tR,5)+640584*pow(s,11)*pow(t,2)*tL*pow(tR,5)-16800*pow(s,12)*pow(t,2)*tL*pow(tR,5)+168*pow(s,13)*pow(t,2)*tL*pow(tR,5)-9272309760*pow(t,3)*tL*pow(tR,5)+33902733312*s*pow(t,3)*tL*pow(tR,5)-53771528832*pow(s,2)*pow(t,3)*tL*pow(tR,5)+49430735872*pow(s,3)*pow(t,3)*tL*pow(tR,5)-29533922432*pow(s,4)*pow(t,3)*tL*pow(tR,5)+12140256688*pow(s,5)*pow(t,3)*tL*pow(tR,5)-3532887568*pow(s,6)*pow(t,3)*tL*pow(tR,5)+735330288*pow(s,7)*pow(t,3)*tL*pow(tR,5)-108881808*pow(s,8)*pow(t,3)*tL*pow(tR,5)+11206160*pow(s,9)*pow(t,3)*tL*pow(tR,5)-762160*pow(s,10)*pow(t,3)*tL*pow(tR,5)+30800*pow(s,11)*pow(t,3)*tL*pow(tR,5)-560*pow(s,12)*pow(t,3)*tL*pow(tR,5)-244271569920*s*pow(tL,2)*pow(tR,5)+942097383808*pow(s,2)*pow(tL,2)*pow(tR,5)-1439606941248*pow(s,3)*pow(tL,2)*pow(tR,5)+1191546799408*pow(s,4)*pow(tL,2)*pow(tR,5)-607263352808*pow(s,5)*pow(tL,2)*pow(tR,5)+203433380472*pow(s,6)*pow(tL,2)*pow(tR,5)-46319810236*pow(s,7)*pow(tL,2)*pow(tR,5)+7254894808*pow(s,8)*pow(tL,2)*pow(tR,5)-776380444*pow(s,9)*pow(tL,2)*pow(tR,5)+55173160*pow(s,10)*pow(tL,2)*pow(tR,5)-2449076*pow(s,11)*pow(tL,2)*pow(tR,5)+59864*pow(s,12)*pow(tL,2)*pow(tR,5)-588*pow(s,13)*pow(tL,2)*pow(tR,5)+227324375040*t*pow(tL,2)*pow(tR,5)-943544516096*s*t*pow(tL,2)*pow(tR,5)+1683136326144*pow(s,2)*t*pow(tL,2)*pow(tR,5)-1707067790624*pow(s,3)*t*pow(tL,2)*pow(tR,5)+1098516345584*pow(s,4)*t*pow(tL,2)*pow(tR,5)-474118658272*pow(s,5)*t*pow(tL,2)*pow(tR,5)+141325843960*pow(s,6)*t*pow(tL,2)*pow(tR,5)-29455646976*pow(s,7)*t*pow(tL,2)*pow(tR,5)+4283779864*pow(s,8)*t*pow(tL,2)*pow(tR,5)-426990984*pow(s,9)*t*pow(tL,2)*pow(tR,5)+28030856*pow(s,10)*t*pow(tL,2)*pow(tR,5)-1121680*pow(s,11)*t*pow(tL,2)*pow(tR,5)+23352*pow(s,12)*t*pow(tL,2)*pow(tR,5)-168*pow(s,13)*t*pow(tL,2)*pow(tR,5)+76121579520*pow(t,2)*pow(tL,2)*pow(tR,5)-281250084864*s*pow(t,2)*pow(tL,2)*pow(tR,5)+448247683968*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,5)-410205912480*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,5)+240984781296*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,5)-95952926496*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,5)+26579630112*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,5)-5161313640*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,5)+696512544*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,5)-63525840*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,5)+3696000*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,5)-121800*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,5)+1680*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,5)+5544806400*pow(t,3)*pow(tL,2)*pow(tR,5)-19482382080*s*pow(t,3)*pow(tL,2)*pow(tR,5)+29365613760*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,5)-25338679520*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,5)+14004044320*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,5)-5229701120*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,5)+1351061600*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,5)-242062240*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,5)+29533280*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,5)-2340800*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,5)+108640*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,5)-2240*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,5)+160812449280*s*pow(tL,3)*pow(tR,5)-634340028672*pow(s,2)*pow(tL,3)*pow(tR,5)+953686129760*pow(s,3)*pow(tL,3)*pow(tR,5)-756618171344*pow(s,4)*pow(tL,3)*pow(tR,5)+361674088496*pow(s,5)*pow(tL,3)*pow(tR,5)-111321323848*pow(s,6)*pow(tL,3)*pow(tR,5)+22793831088*pow(s,7)*pow(tL,3)*pow(tR,5)-3134170368*pow(s,8)*pow(tL,3)*pow(tR,5)+286026328*pow(s,9)*pow(tL,3)*pow(tR,5)-16689400*pow(s,10)*pow(tL,3)*pow(tR,5)+575792*pow(s,11)*pow(tL,3)*pow(tR,5)-9968*pow(s,12)*pow(tL,3)*pow(tR,5)+56*pow(s,13)*pow(tL,3)*pow(tR,5)-117176263680*t*pow(tL,3)*pow(tR,5)+480598103552*s*t*pow(tL,3)*pow(tR,5)-838968894400*pow(s,2)*t*pow(tL,3)*pow(tR,5)+822236484384*pow(s,3)*t*pow(tL,3)*pow(tR,5)-503476344896*pow(s,4)*t*pow(tL,3)*pow(tR,5)+203058071888*pow(s,5)*t*pow(tL,3)*pow(tR,5)-55371209600*pow(s,6)*t*pow(tL,3)*pow(tR,5)+10291348256*pow(s,7)*t*pow(tL,3)*pow(tR,5)-1292615184*pow(s,8)*t*pow(tL,3)*pow(tR,5)+106604400*pow(s,9)*t*pow(tL,3)*pow(tR,5)-5434240*pow(s,10)*t*pow(tL,3)*pow(tR,5)+151200*pow(s,11)*t*pow(tL,3)*pow(tR,5)-1680*pow(s,12)*t*pow(tL,3)*pow(tR,5)-29912924160*pow(t,2)*pow(tL,3)*pow(tR,5)+107382562560*s*pow(t,2)*pow(tL,3)*pow(tR,5)-164707206720*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,5)+143387680800*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,5)-78986923680*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,5)+28958297760*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,5)-7214511360*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,5)+1221067680*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,5)-137427360*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,5)+9770880*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,5)-393120*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,5)+6720*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,5)-1545868800*pow(t,3)*pow(tL,3)*pow(tR,5)+5223173760*s*pow(t,3)*pow(tL,3)*pow(tR,5)-7481275200*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,5)+6050936640*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,5)-3082313920*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,5)+1038022720*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,5)-234758720*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,5)+35277760*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,5)-3375680*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,5)+185920*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,5)-4480*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,5)-62751548160*s*pow(tL,4)*pow(tR,5)+249037855584*pow(s,2)*pow(tL,4)*pow(tR,5)-364318745056*pow(s,3)*pow(tL,4)*pow(tR,5)+274664412512*pow(s,4)*pow(tL,4)*pow(tR,5)-122097662120*pow(s,5)*pow(tL,4)*pow(tR,5)+34172468736*pow(s,6)*pow(tL,4)*pow(tR,5)-6202982184*pow(s,7)*pow(tL,4)*pow(tR,5)+733090848*pow(s,8)*pow(tL,4)*pow(tR,5)-55193320*pow(s,9)*pow(tL,4)*pow(tR,5)+2500400*pow(s,10)*pow(tL,4)*pow(tR,5)-60200*pow(s,11)*pow(tL,4)*pow(tR,5)+560*pow(s,12)*pow(tL,4)*pow(tR,5)+33929011200*t*pow(tL,4)*pow(tR,5)-137293829120*s*t*pow(tL,4)*pow(tR,5)+234016563200*pow(s,2)*t*pow(tL,4)*pow(tR,5)-220912016640*pow(s,3)*t*pow(tL,4)*pow(tR,5)+128096622640*pow(s,4)*t*pow(tL,4)*pow(tR,5)-47916081360*pow(s,5)*t*pow(tL,4)*pow(tR,5)+11810261680*pow(s,6)*t*pow(tL,4)*pow(tR,5)-1919550640*pow(s,7)*t*pow(tL,4)*pow(tR,5)+201558560*pow(s,8)*t*pow(tL,4)*pow(tR,5)-12993120*pow(s,9)*t*pow(tL,4)*pow(tR,5)+460320*pow(s,10)*t*pow(tL,4)*pow(tR,5)-6720*pow(s,11)*t*pow(tL,4)*pow(tR,5)+6204764160*pow(t,2)*pow(tL,4)*pow(tR,5)-21633830400*s*pow(t,2)*pow(tL,4)*pow(tR,5)+31901452800*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,5)-26359230240*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,5)+13554654960*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,5)-4537772400*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,5)+1001510160*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,5)-143735760*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,5)+12811680*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,5)-638400*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,5)+13440*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,5)+203212800*pow(t,3)*pow(tL,4)*pow(tR,5)-660360960*s*pow(t,3)*pow(tL,4)*pow(tR,5)+898054080*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,5)-679144480*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,5)+317121280*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,5)-95264960*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,5)+18464320*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,5)-2229920*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,5)+152320*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,5)-4480*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,5)+14936140800*s*pow(tL,5)*pow(tR,5)-58847040000*pow(s,2)*pow(tL,5)*pow(tR,5)+83076539840*pow(s,3)*pow(tL,5)*pow(tR,5)-59086362160*pow(s,4)*pow(tL,5)*pow(tR,5)+24212279280*pow(s,5)*pow(tL,5)*pow(tR,5)-6084799280*pow(s,6)*pow(tL,5)*pow(tR,5)+960427440*pow(s,7)*pow(tL,5)*pow(tR,5)-94559360*pow(s,8)*pow(tL,5)*pow(tR,5)+5563040*pow(s,9)*pow(tL,5)*pow(tR,5)-175840*pow(s,10)*pow(tL,5)*pow(tR,5)+2240*pow(s,11)*pow(tL,5)*pow(tR,5)-5574051840*t*pow(tL,5)*pow(tR,5)+22219990016*s*t*pow(tL,5)*pow(tR,5)-36899928576*pow(s,2)*t*pow(tL,5)*pow(tR,5)+33440169056*pow(s,3)*t*pow(tL,5)*pow(tR,5)-18262624576*pow(s,4)*t*pow(tL,5)*pow(tR,5)+6277947424*pow(s,5)*t*pow(tL,5)*pow(tR,5)-1376583264*pow(s,6)*t*pow(tL,5)*pow(tR,5)+190232224*pow(s,7)*t*pow(tL,5)*pow(tR,5)-15856064*pow(s,8)*t*pow(tL,5)*pow(tR,5)+719040*pow(s,9)*t*pow(tL,5)*pow(tR,5)-13440*pow(s,10)*t*pow(tL,5)*pow(tR,5)-650280960*pow(t,2)*pow(tL,5)*pow(tR,5)+2200875264*s*pow(t,2)*pow(tL,5)*pow(tR,5)-3115756224*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,5)+2436333984*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,5)-1162783104*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,5)+351525216*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,5)-67262496*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,5)+7837536*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,5)-502656*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,5)+13440*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,5)-10160640*pow(t,3)*pow(tL,5)*pow(tR,5)+31747968*s*pow(t,3)*pow(tL,5)*pow(tR,5)-40934208*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,5)+28840448*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,5)-12251008*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,5)+3231872*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,5)-519232*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,5)+46592*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,5)-1792*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,5)-2125831680*s*pow(tL,6)*pow(tR,5)+8227756992*pow(s,2)*pow(tL,6)*pow(tR,5)-11135786368*pow(s,3)*pow(tL,6)*pow(tR,5)+7420275856*pow(s,4)*pow(tL,6)*pow(tR,5)-2774909200*pow(s,5)*pow(tL,6)*pow(tR,5)+616067088*pow(s,6)*pow(tL,6)*pow(tR,5)-82261872*pow(s,7)*pow(tL,6)*pow(tR,5)+6420064*pow(s,8)*pow(tL,6)*pow(tR,5)-266560*pow(s,9)*pow(tL,6)*pow(tR,5)+4480*pow(s,10)*pow(tL,6)*pow(tR,5)+484700160*t*pow(tL,6)*pow(tR,5)-1900742144*s*t*pow(tL,6)*pow(tR,5)+3068649472*pow(s,2)*t*pow(tL,6)*pow(tR,5)-2660145376*pow(s,3)*t*pow(tL,6)*pow(tR,5)+1359674848*pow(s,4)*t*pow(tL,6)*pow(tR,5)-424576096*pow(s,5)*t*pow(tL,6)*pow(tR,5)+81016768*pow(s,6)*t*pow(tL,6)*pow(tR,5)-9112544*pow(s,7)*t*pow(tL,6)*pow(tR,5)+548352*pow(s,8)*t*pow(tL,6)*pow(tR,5)-13440*pow(s,9)*t*pow(tL,6)*pow(tR,5)+27095040*pow(t,2)*pow(tL,6)*pow(tR,5)-88951296*s*pow(t,2)*pow(tL,6)*pow(tR,5)+120688512*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,5)-88986240*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,5)+39128544*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,5)-10521504*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,5)+1689408*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,5)-147840*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,5)+5376*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,5)+165957120*s*pow(tL,7)*pow(tR,5)-625782528*pow(s,2)*pow(tL,7)*pow(tR,5)+807473632*pow(s,3)*pow(tL,7)*pow(tR,5)-500487904*pow(s,4)*pow(tL,7)*pow(tR,5)+168719040*pow(s,5)*pow(tL,7)*pow(tR,5)-32361952*pow(s,6)*pow(tL,7)*pow(tR,5)+3504928*pow(s,7)*pow(tL,7)*pow(tR,5)-198016*pow(s,8)*pow(tL,7)*pow(tR,5)+4480*pow(s,9)*pow(tL,7)*pow(tR,5)-17310720*t*pow(tL,7)*pow(tR,5)+66687488*s*t*pow(tL,7)*pow(tR,5)-104435520*pow(s,2)*t*pow(tL,7)*pow(tR,5)+86261056*pow(s,3)*t*pow(tL,7)*pow(tR,5)-40955264*pow(s,4)*t*pow(tL,7)*pow(tR,5)+11441472*pow(s,5)*t*pow(tL,7)*pow(tR,5)-1839040*pow(s,6)*t*pow(tL,7)*pow(tR,5)+155904*pow(s,7)*t*pow(tL,7)*pow(tR,5)-5376*pow(s,8)*t*pow(tL,7)*pow(tR,5)-5456640*s*pow(tL,8)*pow(tR,5)+19915616*pow(s,2)*pow(tL,8)*pow(tR,5)-24375904*pow(s,3)*pow(tL,8)*pow(tR,5)+13941088*pow(s,4)*pow(tL,8)*pow(tR,5)-4169760*pow(s,5)*pow(tL,8)*pow(tR,5)+668864*pow(s,6)*pow(tL,8)*pow(tR,5)-54656*pow(s,7)*pow(tL,8)*pow(tR,5)+1792*pow(s,8)*pow(tL,8)*pow(tR,5)+10905753600*s*pow(tR,6)-37923459840*pow(s,2)*pow(tR,6)+56786642304*pow(s,3)*pow(tR,6)-49067727856*pow(s,4)*pow(tR,6)+27492268552*pow(s,5)*pow(tR,6)-10588921700*pow(s,6)*pow(tR,6)+2888131022*pow(s,7)*pow(tR,6)-564045468*pow(s,8)*pow(tR,6)+78498126*pow(s,9)*pow(tR,6)-7608860*pow(s,10)*pow(tR,6)+488474*pow(s,11)*pow(tR,6)-18676*pow(s,12)*pow(tR,6)+322*pow(s,13)*pow(tR,6)-7586611200*t*pow(tR,6)+33019822080*s*t*pow(tR,6)-62587596288*pow(s,2)*t*pow(tR,6)+68699853824*pow(s,3)*t*pow(tR,6)-48992368992*pow(s,4)*t*pow(tR,6)+24100630736*pow(s,5)*t*pow(tR,6)-8454565224*pow(s,6)*t*pow(tR,6)+2150372252*pow(s,7)*t*pow(tR,6)-397939416*pow(s,8)*t*pow(tR,6)+53074588*pow(s,9)*t*pow(tR,6)-4971288*pow(s,10)*t*pow(tR,6)+310324*pow(s,11)*t*pow(tR,6)-11592*pow(s,12)*t*pow(tR,6)+196*pow(s,13)*t*pow(tR,6)-1896652800*pow(t,2)*pow(tR,6)+7543710720*s*pow(t,2)*pow(tR,6)-13173629952*pow(s,2)*pow(t,2)*pow(tR,6)+13471486784*pow(s,3)*pow(t,2)*pow(tR,6)-9048023040*pow(s,4)*pow(t,2)*pow(tR,6)+4232183648*pow(s,5)*pow(t,2)*pow(tR,6)-1423059456*pow(s,6)*pow(t,2)*pow(tR,6)+349236692*pow(s,7)*pow(t,2)*pow(tR,6)-62699280*pow(s,8)*pow(t,2)*pow(tR,6)+8149204*pow(s,9)*pow(t,2)*pow(tR,6)-746592*pow(s,10)*pow(t,2)*pow(tR,6)+45724*pow(s,11)*pow(t,2)*pow(tR,6)-1680*pow(s,12)*pow(t,2)*pow(tR,6)+28*pow(s,13)*pow(t,2)*pow(tR,6)-31951825920*s*tL*pow(tR,6)+117007164288*pow(s,2)*tL*pow(tR,6)-176648167360*pow(s,3)*tL*pow(tR,6)+148414615552*pow(s,4)*tL*pow(tR,6)-78426074160*pow(s,5)*tL*pow(tR,6)+27748147504*pow(s,6)*tL*pow(tR,6)-6788680388*pow(s,7)*tL*pow(tR,6)+1162019208*pow(s,8)*tL*pow(tR,6)-138285644*pow(s,9)*tL*pow(tR,6)+11133248*pow(s,10)*tL*pow(tR,6)-571452*pow(s,11)*tL*pow(tR,6)+16520*pow(s,12)*tL*pow(tR,6)-196*pow(s,13)*tL*pow(tR,6)+19670999040*t*tL*pow(tR,6)-84087714816*s*t*tL*pow(tR,6)+154928238080*pow(s,2)*t*tL*pow(tR,6)-163099864256*pow(s,3)*t*tL*pow(tR,6)+109776122624*pow(s,4)*t*tL*pow(tR,6)-50055321792*pow(s,5)*t*tL*pow(tR,6)+15957218648*pow(s,6)*t*tL*pow(tR,6)-3608368960*pow(s,7)*t*tL*pow(tR,6)+578931304*pow(s,8)*t*tL*pow(tR,6)-64922536*pow(s,9)*t*tL*pow(tR,6)+4909912*pow(s,10)*t*tL*pow(tR,6)-233184*pow(s,11)*t*tL*pow(tR,6)+5992*pow(s,12)*t*tL*pow(tR,6)-56*pow(s,13)*t*tL*pow(tR,6)+3986841600*pow(t,2)*tL*pow(tR,6)-15240981504*s*pow(t,2)*tL*pow(tR,6)+25303717376*pow(s,2)*pow(t,2)*tL*pow(tR,6)-24295333440*pow(s,3)*pow(t,2)*tL*pow(tR,6)+15100273216*pow(s,4)*pow(t,2)*tL*pow(tR,6)-6425591088*pow(s,5)*pow(t,2)*tL*pow(tR,6)+1925949312*pow(s,6)*pow(t,2)*tL*pow(tR,6)-410906328*pow(s,7)*pow(t,2)*tL*pow(tR,6)+62099968*pow(s,8)*pow(t,2)*tL*pow(tR,6)-6499248*pow(s,9)*pow(t,2)*tL*pow(tR,6)+448112*pow(s,10)*pow(t,2)*tL*pow(tR,6)-18312*pow(s,11)*pow(t,2)*tL*pow(tR,6)+336*pow(s,12)*pow(t,2)*tL*pow(tR,6)+37943687040*s*pow(tL,2)*pow(tR,6)-144065822656*pow(s,2)*pow(tL,2)*pow(tR,6)+215362307776*pow(s,3)*pow(tL,2)*pow(tR,6)-173300042496*pow(s,4)*pow(tL,2)*pow(tR,6)+85337830760*pow(s,5)*pow(tL,2)*pow(tR,6)-27443757152*pow(s,6)*pow(tL,2)*pow(tR,6)+5953492132*pow(s,7)*pow(tL,2)*pow(tR,6)-879691400*pow(s,8)*pow(tL,2)*pow(tR,6)+87539116*pow(s,9)*pow(tL,2)*pow(tR,6)-5652864*pow(s,10)*pow(tL,2)*pow(tR,6)+218988*pow(s,11)*pow(tL,2)*pow(tR,6)-4312*pow(s,12)*pow(tL,2)*pow(tR,6)+28*pow(s,13)*pow(tL,2)*pow(tR,6)-19767336960*t*pow(tL,2)*pow(tR,6)+82863248384*s*t*pow(tL,2)*pow(tR,6)-148127278208*pow(s,2)*t*pow(tL,2)*pow(tR,6)+149205194656*pow(s,3)*t*pow(tL,2)*pow(tR,6)-94463492816*pow(s,4)*t*pow(tL,2)*pow(tR,6)+39718637952*pow(s,5)*t*pow(tL,2)*pow(tR,6)-11410411656*pow(s,6)*t*pow(tL,2)*pow(tR,6)+2262877456*pow(s,7)*t*pow(tL,2)*pow(tR,6)-307876576*pow(s,8)*t*pow(tL,2)*pow(tR,6)+27992384*pow(s,9)*t*pow(tL,2)*pow(tR,6)-1605352*pow(s,10)*t*pow(tL,2)*pow(tR,6)+51408*pow(s,11)*t*pow(tL,2)*pow(tR,6)-672*pow(s,12)*t*pow(tL,2)*pow(tR,6)-3171732480*pow(t,2)*pow(tL,2)*pow(tR,6)+11668837376*s*pow(t,2)*pow(tL,2)*pow(tR,6)-18436031040*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,6)+16622760000*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,6)-9546855024*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,6)+3679934496*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,6)-974349096*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,6)+177702448*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,6)-21937440*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,6)+1750560*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,6)-81480*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,6)+1680*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,6)-24221836800*s*pow(tL,3)*pow(tR,6)+93856889280*pow(s,2)*pow(tL,3)*pow(tR,6)-137062071328*pow(s,3)*pow(tL,3)*pow(tR,6)+104490698256*pow(s,4)*pow(tL,3)*pow(tR,6)-47463197712*pow(s,5)*pow(tL,3)*pow(tR,6)+13711742296*pow(s,6)*pow(tL,3)*pow(tR,6)-2596210904*pow(s,7)*pow(tL,3)*pow(tR,6)+323564864*pow(s,8)*pow(tL,3)*pow(tR,6)-25971120*pow(s,9)*pow(tL,3)*pow(tR,6)+1266888*pow(s,10)*pow(tL,3)*pow(tR,6)-33096*pow(s,11)*pow(tL,3)*pow(tR,6)+336*pow(s,12)*pow(tL,3)*pow(tR,6)+10189240320*t*pow(tL,3)*pow(tR,6)-41827428608*s*t*pow(tL,3)*pow(tR,6)+72412418624*pow(s,2)*t*pow(tL,3)*pow(tR,6)-69602239840*pow(s,3)*t*pow(tL,3)*pow(tR,6)+41271821472*pow(s,4)*t*pow(tL,3)*pow(tR,6)-15886259536*pow(s,5)*t*pow(tL,3)*pow(tR,6)+4062751504*pow(s,6)*t*pow(tL,3)*pow(tR,6)-692338976*pow(s,7)*t*pow(tL,3)*pow(tR,6)+77191520*pow(s,8)*t*pow(tL,3)*pow(tR,6)-5360880*pow(s,9)*t*pow(tL,3)*pow(tR,6)+207760*pow(s,10)*t*pow(tL,3)*pow(tR,6)-3360*pow(s,11)*t*pow(tL,3)*pow(tR,6)+1246371840*pow(t,2)*pow(tL,3)*pow(tR,6)-4415093760*s*pow(t,2)*pow(tL,3)*pow(tR,6)+6637361920*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,6)-5612396160*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,6)+2967755840*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,6)-1028270880*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,6)+236947200*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,6)-35931840*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,6)+3439520*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,6)-188160*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,6)+4480*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,6)+9176539680*s*pow(tL,4)*pow(tR,6)-35764055712*pow(s,2)*pow(tL,4)*pow(tR,6)+50491043008*pow(s,3)*pow(tL,4)*pow(tR,6)-36139729360*pow(s,4)*pow(tL,4)*pow(tR,6)+14985253304*pow(s,5)*pow(tL,4)*pow(tR,6)-3832443048*pow(s,6)*pow(tL,4)*pow(tR,6)+619433248*pow(s,7)*pow(tL,4)*pow(tR,6)-62860000*pow(s,8)*pow(tL,4)*pow(tR,6)+3835160*pow(s,9)*pow(tL,4)*pow(tR,6)-126280*pow(s,10)*pow(tL,4)*pow(tR,6)+1680*pow(s,11)*pow(tL,4)*pow(tR,6)-2950348800*t*pow(tL,4)*pow(tR,6)+11844922880*s*t*pow(tL,4)*pow(tR,6)-19822015360*pow(s,2)*t*pow(tL,4)*pow(tR,6)+18125629760*pow(s,3)*t*pow(tL,4)*pow(tR,6)-10012248400*pow(s,4)*t*pow(tL,4)*pow(tR,6)+3493938000*pow(s,5)*t*pow(tL,4)*pow(tR,6)-781719120*pow(s,6)*t*pow(tL,4)*pow(tR,6)+110980240*pow(s,7)*t*pow(tL,4)*pow(tR,6)-9584960*pow(s,8)*t*pow(tL,4)*pow(tR,6)+454720*pow(s,9)*t*pow(tL,4)*pow(tR,6)-8960*pow(s,10)*t*pow(tL,4)*pow(tR,6)-258531840*pow(t,2)*pow(tL,4)*pow(tR,6)+881793920*s*pow(t,2)*pow(tL,4)*pow(tR,6)-1260275520*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,6)+996895200*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,6)-482611920*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,6)+148567440*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,6)-29112720*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,6)+3503920*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,6)-235200*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,6)+6720*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,6)-2125831680*s*pow(tL,5)*pow(tR,6)+8227756992*pow(s,2)*pow(tL,5)*pow(tR,6)-11135786368*pow(s,3)*pow(tL,5)*pow(tR,6)+7420275856*pow(s,4)*pow(tL,5)*pow(tR,6)-2774909200*pow(s,5)*pow(tL,5)*pow(tR,6)+616067088*pow(s,6)*pow(tL,5)*pow(tR,6)-82261872*pow(s,7)*pow(tL,5)*pow(tR,6)+6420064*pow(s,8)*pow(tL,5)*pow(tR,6)-266560*pow(s,9)*pow(tL,5)*pow(tR,6)+4480*pow(s,10)*pow(tL,5)*pow(tR,6)+484700160*t*pow(tL,5)*pow(tR,6)-1900742144*s*t*pow(tL,5)*pow(tR,6)+3068649472*pow(s,2)*t*pow(tL,5)*pow(tR,6)-2660145376*pow(s,3)*t*pow(tL,5)*pow(tR,6)+1359674848*pow(s,4)*t*pow(tL,5)*pow(tR,6)-424576096*pow(s,5)*t*pow(tL,5)*pow(tR,6)+81016768*pow(s,6)*t*pow(tL,5)*pow(tR,6)-9112544*pow(s,7)*t*pow(tL,5)*pow(tR,6)+548352*pow(s,8)*t*pow(tL,5)*pow(tR,6)-13440*pow(s,9)*t*pow(tL,5)*pow(tR,6)+27095040*pow(t,2)*pow(tL,5)*pow(tR,6)-88951296*s*pow(t,2)*pow(tL,5)*pow(tR,6)+120688512*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,6)-88986240*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,6)+39128544*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,6)-10521504*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,6)+1689408*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,6)-147840*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,6)+5376*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,6)+295364160*s*pow(tL,6)*pow(tR,6)-1123108224*pow(s,2)*pow(tL,6)*pow(tR,6)+1446889024*pow(s,3)*pow(tL,6)*pow(tR,6)-889677040*pow(s,4)*pow(tL,6)*pow(tR,6)+295545936*pow(s,5)*pow(tL,6)*pow(tR,6)-55391504*pow(s,6)*pow(tL,6)*pow(tR,6)+5799920*pow(s,7)*pow(tL,6)*pow(tR,6)-313152*pow(s,8)*pow(tL,6)*pow(tR,6)+6720*pow(s,9)*pow(tL,6)*pow(tR,6)-42147840*t*pow(tL,6)*pow(tR,6)+161240576*s*t*pow(tL,6)*pow(tR,6)-250607616*pow(s,2)*t*pow(tL,6)*pow(tR,6)+205116576*pow(s,3)*t*pow(tL,6)*pow(tR,6)-96194784*pow(s,4)*t*pow(tL,6)*pow(tR,6)+26397504*pow(s,5)*t*pow(tL,6)*pow(tR,6)-4128768*pow(s,6)*t*pow(tL,6)*pow(tR,6)+335104*pow(s,7)*t*pow(tL,6)*pow(tR,6)-10752*pow(s,8)*t*pow(tL,6)*pow(tR,6)-1128960*pow(t,2)*pow(tL,6)*pow(tR,6)+3565184*s*pow(t,2)*pow(tL,6)*pow(tR,6)-4583040*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,6)+3134880*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,6)-1238496*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,6)+283584*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,6)-34944*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,6)+1792*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,6)-22579200*s*pow(tL,7)*pow(tR,6)+83596800*pow(s,2)*pow(tL,7)*pow(tR,6)-101854368*pow(s,3)*pow(tL,7)*pow(tR,6)+57221248*pow(s,4)*pow(tL,7)*pow(tR,6)-16546208*pow(s,5)*pow(tL,7)*pow(tR,6)+2507456*pow(s,6)*pow(tL,7)*pow(tR,6)-187264*pow(s,7)*pow(tL,7)*pow(tR,6)+5376*pow(s,8)*pow(tL,7)*pow(tR,6)+1505280*t*pow(tL,7)*pow(tR,6)-5610752*s*t*pow(tL,7)*pow(tR,6)+8376256*pow(s,2)*t*pow(tL,7)*pow(tR,6)-6442240*pow(s,3)*t*pow(tL,7)*pow(tR,6)+2742208*pow(s,4)*t*pow(tL,7)*pow(tR,6)-644224*pow(s,5)*t*pow(tL,7)*pow(tR,6)+77056*pow(s,6)*t*pow(tL,7)*pow(tR,6)-3584*pow(s,7)*t*pow(tL,7)*pow(tR,6)+729120*s*pow(tL,8)*pow(tR,6)-2608928*pow(s,2)*pow(tL,8)*pow(tR,6)+2987712*pow(s,3)*pow(tL,8)*pow(tR,6)-1515360*pow(s,4)*pow(tL,8)*pow(tR,6)+370496*pow(s,5)*pow(tL,8)*pow(tR,6)-42112*pow(s,6)*pow(tL,8)*pow(tR,6)+1792*pow(s,7)*pow(tL,8)*pow(tR,6)-948326400*s*pow(tR,7)+3297692160*pow(s,2)*pow(tR,7)-4937968896*pow(s,3)*pow(tR,7)+4266758944*pow(s,4)*pow(tR,7)-2390632048*pow(s,5)*pow(tR,7)+920775800*pow(s,6)*pow(tR,7)-251141828*pow(s,7)*pow(tR,7)+49047432*pow(s,8)*pow(tR,7)-6825924*pow(s,9)*pow(tR,7)+661640*pow(s,10)*pow(tR,7)-42476*pow(s,11)*pow(tR,7)+1624*pow(s,12)*pow(tR,7)-28*pow(s,13)*pow(tR,7)+270950400*t*pow(tR,7)-1213148160*s*t*pow(tR,7)+2353046016*pow(s,2)*t*pow(tR,7)-2629922240*pow(s,3)*t*pow(tR,7)+1902111712*pow(s,4)*t*pow(tR,7)-946116528*pow(s,5)*t*pow(tR,7)+334833608*pow(s,6)*t*pow(tR,7)-85768360*pow(s,7)*t*pow(tR,7)+15963816*pow(s,8)*t*pow(tR,7)-2139304*pow(s,9)*t*pow(tR,7)+201176*pow(s,10)*t*pow(tR,7)-12600*pow(s,11)*t*pow(tR,7)+472*pow(s,12)*t*pow(tR,7)-8*pow(s,13)*t*pow(tR,7)+2729825280*s*tL*pow(tR,7)-9887818752*pow(s,2)*tL*pow(tR,7)+14724910528*pow(s,3)*tL*pow(tR,7)-12169473472*pow(s,4)*tL*pow(tR,7)+6309052416*pow(s,5)*tL*pow(tR,7)-2184077544*pow(s,6)*tL*pow(tR,7)+521073664*pow(s,7)*tL*pow(tR,7)-86555616*pow(s,8)*tL*pow(tR,7)+9918056*pow(s,9)*tL*pow(tR,7)-758504*pow(s,10)*tL*pow(tR,7)+36048*pow(s,11)*tL*pow(tR,7)-912*pow(s,12)*tL*pow(tR,7)+8*pow(s,13)*tL*pow(tR,7)-702535680*t*tL*pow(tR,7)+3057702912*s*t*tL*pow(tR,7)-5695259264*pow(s,2)*t*tL*pow(tR,7)+6016791936*pow(s,3)*t*tL*pow(tR,7)-4036167296*pow(s,4)*t*tL*pow(tR,7)+1822464624*pow(s,5)*t*tL*pow(tR,7)-571577984*pow(s,6)*t*tL*pow(tR,7)+126206976*pow(s,7)*t*tL*pow(tR,7)-19575472*pow(s,8)*t*tL*pow(tR,7)+2089584*pow(s,9)*t*tL*pow(tR,7)-146272*pow(s,10)*t*tL*pow(tR,7)+6048*pow(s,11)*t*tL*pow(tR,7)-112*pow(s,12)*t*tL*pow(tR,7)-3173452800*s*pow(tL,2)*pow(tR,7)+11829527680*pow(s,2)*pow(tL,2)*pow(tR,7)-17264123104*pow(s,3)*pow(tL,2)*pow(tR,7)+13478008464*pow(s,4)*pow(tL,2)*pow(tR,7)-6396603216*pow(s,5)*pow(tL,2)*pow(tR,7)+1968020584*pow(s,6)*pow(tL,2)*pow(tR,7)-404664568*pow(s,7)*pow(tL,2)*pow(tR,7)+55913200*pow(s,8)*pow(tL,2)*pow(tR,7)-5089056*pow(s,9)*pow(tL,2)*pow(tR,7)+288680*pow(s,10)*pow(tL,2)*pow(tR,7)-9016*pow(s,11)*pow(tL,2)*pow(tR,7)+112*pow(s,12)*pow(tL,2)*pow(tR,7)+705976320*t*pow(tL,2)*pow(tR,7)-2984430848*s*t*pow(tL,2)*pow(tR,7)+5333950272*pow(s,2)*t*pow(tL,2)*pow(tR,7)-5320442848*pow(s,3)*t*pow(tL,2)*pow(tR,7)+3302310816*pow(s,4)*t*pow(tL,2)*pow(tR,7)-1346693040*pow(s,5)*t*pow(tL,2)*pow(tR,7)+370604304*pow(s,6)*t*pow(tL,2)*pow(tR,7)-69289696*pow(s,7)*t*pow(tL,2)*pow(tR,7)+8680896*pow(s,8)*t*pow(tL,2)*pow(tR,7)-698096*pow(s,9)*t*pow(tL,2)*pow(tR,7)+32592*pow(s,10)*t*pow(tL,2)*pow(tR,7)-672*pow(s,11)*t*pow(tL,2)*pow(tR,7)+1979631360*s*pow(tL,3)*pow(tR,7)-7498016064*pow(s,2)*pow(tL,3)*pow(tR,7)+10599561952*pow(s,3)*pow(tL,3)*pow(tR,7)-7737442720*pow(s,4)*pow(tL,3)*pow(tR,7)+3324375824*pow(s,5)*pow(tL,3)*pow(tR,7)-895412336*pow(s,6)*pow(tL,3)*pow(tR,7)+155126496*pow(s,7)*pow(tL,3)*pow(tR,7)-17198048*pow(s,8)*pow(tL,3)*pow(tR,7)+1169616*pow(s,9)*pow(tL,3)*pow(tR,7)-43792*pow(s,10)*pow(tL,3)*pow(tR,7)+672*pow(s,11)*pow(tL,3)*pow(tR,7)-363901440*t*pow(tL,3)*pow(tR,7)+1492862336*s*t*pow(tL,3)*pow(tR,7)-2557231936*pow(s,2)*t*pow(tL,3)*pow(tR,7)+2403188928*pow(s,3)*t*pow(tL,3)*pow(tR,7)-1374037728*pow(s,4)*t*pow(tL,3)*pow(tR,7)+501602976*pow(s,5)*t*pow(tL,3)*pow(tR,7)-119121856*pow(s,6)*t*pow(tL,3)*pow(tR,7)+18298560*pow(s,7)*t*pow(tL,3)*pow(tR,7)-1752800*pow(s,8)*t*pow(tL,3)*pow(tR,7)+95200*pow(s,9)*t*pow(tL,3)*pow(tR,7)-2240*pow(s,10)*t*pow(tL,3)*pow(tR,7)-732695040*s*pow(tL,4)*pow(tR,7)+2784941376*pow(s,2)*pow(tL,4)*pow(tR,7)-3776984064*pow(s,3)*pow(tL,4)*pow(tR,7)+2553383728*pow(s,4)*pow(tL,4)*pow(tR,7)-980092736*pow(s,5)*pow(tL,4)*pow(tR,7)+226278976*pow(s,6)*pow(tL,4)*pow(tR,7)-31897600*pow(s,7)*pow(tL,4)*pow(tR,7)+2671760*pow(s,8)*pow(tL,4)*pow(tR,7)-120960*pow(s,9)*pow(tL,4)*pow(tR,7)+2240*pow(s,10)*pow(tL,4)*pow(tR,7)+105369600*t*pow(tL,4)*pow(tR,7)-419095040*s*t*pow(tL,4)*pow(tR,7)+687034880*pow(s,2)*t*pow(tL,4)*pow(tR,7)-606474400*pow(s,3)*t*pow(tL,4)*pow(tR,7)+317374400*pow(s,4)*t*pow(tL,4)*pow(tR,7)-102347840*pow(s,5)*t*pow(tL,4)*pow(tR,7)+20431040*pow(s,6)*t*pow(tL,4)*pow(tR,7)-2449440*pow(s,7)*t*pow(tL,4)*pow(tR,7)+161280*pow(s,8)*t*pow(tL,4)*pow(tR,7)-4480*pow(s,9)*t*pow(tL,4)*pow(tR,7)+165957120*s*pow(tL,5)*pow(tR,7)-625782528*pow(s,2)*pow(tL,5)*pow(tR,7)+807473632*pow(s,3)*pow(tL,5)*pow(tR,7)-500487904*pow(s,4)*pow(tL,5)*pow(tR,7)+168719040*pow(s,5)*pow(tL,5)*pow(tR,7)-32361952*pow(s,6)*pow(tL,5)*pow(tR,7)+3504928*pow(s,7)*pow(tL,5)*pow(tR,7)-198016*pow(s,8)*pow(tL,5)*pow(tR,7)+4480*pow(s,9)*pow(tL,5)*pow(tR,7)-17310720*t*pow(tL,5)*pow(tR,7)+66687488*s*t*pow(tL,5)*pow(tR,7)-104435520*pow(s,2)*t*pow(tL,5)*pow(tR,7)+86261056*pow(s,3)*t*pow(tL,5)*pow(tR,7)-40955264*pow(s,4)*t*pow(tL,5)*pow(tR,7)+11441472*pow(s,5)*t*pow(tL,5)*pow(tR,7)-1839040*pow(s,6)*t*pow(tL,5)*pow(tR,7)+155904*pow(s,7)*t*pow(tL,5)*pow(tR,7)-5376*pow(s,8)*t*pow(tL,5)*pow(tR,7)-22579200*s*pow(tL,6)*pow(tR,7)+83596800*pow(s,2)*pow(tL,6)*pow(tR,7)-101854368*pow(s,3)*pow(tL,6)*pow(tR,7)+57221248*pow(s,4)*pow(tL,6)*pow(tR,7)-16546208*pow(s,5)*pow(tL,6)*pow(tR,7)+2507456*pow(s,6)*pow(tL,6)*pow(tR,7)-187264*pow(s,7)*pow(tL,6)*pow(tR,7)+5376*pow(s,8)*pow(tL,6)*pow(tR,7)+1505280*t*pow(tL,6)*pow(tR,7)-5610752*s*t*pow(tL,6)*pow(tR,7)+8376256*pow(s,2)*t*pow(tL,6)*pow(tR,7)-6442240*pow(s,3)*t*pow(tL,6)*pow(tR,7)+2742208*pow(s,4)*t*pow(tL,6)*pow(tR,7)-644224*pow(s,5)*t*pow(tL,6)*pow(tR,7)+77056*pow(s,6)*t*pow(tL,6)*pow(tR,7)-3584*pow(s,7)*t*pow(tL,6)*pow(tR,7)+1693440*s*pow(tL,7)*pow(tR,7)-6100416*pow(s,2)*pow(tL,7)*pow(tR,7)+6967296*pow(s,3)*pow(tL,7)*pow(tR,7)-3498432*pow(s,4)*pow(tL,7)*pow(tR,7)+837760*pow(s,5)*pow(tL,7)*pow(tR,7)-91392*pow(s,6)*pow(tL,7)*pow(tR,7)+3584*pow(s,7)*pow(tL,7)*pow(tR,7)-53760*t*pow(tL,7)*pow(tR,7)+193664*s*t*pow(tL,7)*pow(tR,7)-274944*pow(s,2)*t*pow(tL,7)*pow(tR,7)+195712*pow(s,3)*t*pow(tL,7)*pow(tR,7)-73472*pow(s,4)*t*pow(tL,7)*pow(tR,7)+13824*pow(s,5)*t*pow(tL,7)*pow(tR,7)-1024*pow(s,6)*t*pow(tL,7)*pow(tR,7)-53760*s*pow(tL,8)*pow(tR,7)+186944*pow(s,2)*pow(tL,8)*pow(tR,7)-198656*pow(s,3)*pow(tL,8)*pow(tR,7)+87552*pow(s,4)*pow(tL,8)*pow(tR,7)-16384*pow(s,5)*pow(tL,8)*pow(tR,7)+1024*pow(s,6)*pow(tL,8)*pow(tR,7)+33868800*s*pow(tR,8)-117774720*pow(s,2)*pow(tR,8)+176356032*pow(s,3)*pow(tR,8)-152384248*pow(s,4)*pow(tR,8)+85379716*pow(s,5)*pow(tR,8)-32884850*pow(s,6)*pow(tR,8)+8969351*pow(s,7)*pow(tR,8)-1751694*pow(s,8)*pow(tR,8)+243783*pow(s,9)*pow(tR,8)-23630*pow(s,10)*pow(tR,8)+1517*pow(s,11)*pow(tR,8)-58*pow(s,12)*pow(tR,8)+pow(s,13)*pow(tR,8)-96284160*s*tL*pow(tR,8)+344735424*pow(s,2)*tL*pow(tR,8)-506049952*pow(s,3)*tL*pow(tR,8)+411052176*pow(s,4)*tL*pow(tR,8)-208841480*pow(s,5)*tL*pow(tR,8)+70623248*pow(s,6)*tL*pow(tR,8)-16386552*pow(s,7)*tL*pow(tR,8)+2628528*pow(s,8)*tL*pow(tR,8)-287240*pow(s,9)*tL*pow(tR,8)+20448*pow(s,10)*tL*pow(tR,8)-856*pow(s,11)*tL*pow(tR,8)+16*pow(s,12)*tL*pow(tR,8)+110201280*s*pow(tL,2)*pow(tR,8)-402529312*pow(s,2)*pow(tL,2)*pow(tR,8)+572530656*pow(s,3)*pow(tL,2)*pow(tR,8)-432753352*pow(s,4)*pow(tL,2)*pow(tR,8)+197398288*pow(s,5)*pow(tL,2)*pow(tR,8)-57867936*pow(s,6)*pow(tL,2)*pow(tR,8)+11202968*pow(s,7)*pow(tL,2)*pow(tR,8)-1429568*pow(s,8)*pow(tL,2)*pow(tR,8)+115976*pow(s,9)*pow(tL,2)*pow(tR,8)-5432*pow(s,10)*pow(tL,2)*pow(tR,8)+112*pow(s,11)*pow(tL,2)*pow(tR,8)-67549440*s*pow(tL,3)*pow(tR,8)+249195296*pow(s,2)*pow(tL,3)*pow(tR,8)-340043648*pow(s,3)*pow(tL,3)*pow(tR,8)+236839456*pow(s,4)*pow(tL,3)*pow(tR,8)-95751152*pow(s,5)*pow(tL,3)*pow(tR,8)+23850288*pow(s,6)*pow(tL,3)*pow(tR,8)-3727696*pow(s,7)*pow(tL,3)*pow(tR,8)+357392*pow(s,8)*pow(tL,3)*pow(tR,8)-19264*pow(s,9)*pow(tL,3)*pow(tR,8)+448*pow(s,10)*pow(tL,3)*pow(tR,8)+24543120*s*pow(tL,4)*pow(tR,8)-90509888*pow(s,2)*pow(tL,4)*pow(tR,8)+117451936*pow(s,3)*pow(tL,4)*pow(tR,8)-74587912*pow(s,4)*pow(tL,4)*pow(tR,8)+26263384*pow(s,5)*pow(tL,4)*pow(tR,8)-5387480*pow(s,6)*pow(tL,4)*pow(tR,8)+642600*pow(s,7)*pow(tL,4)*pow(tR,8)-41440*pow(s,8)*pow(tL,4)*pow(tR,8)+1120*pow(s,9)*pow(tL,4)*pow(tR,8)-5456640*s*pow(tL,5)*pow(tR,8)+19915616*pow(s,2)*pow(tL,5)*pow(tR,8)-24375904*pow(s,3)*pow(tL,5)*pow(tR,8)+13941088*pow(s,4)*pow(tL,5)*pow(tR,8)-4169760*pow(s,5)*pow(tL,5)*pow(tR,8)+668864*pow(s,6)*pow(tL,5)*pow(tR,8)-54656*pow(s,7)*pow(tL,5)*pow(tR,8)+1792*pow(s,8)*pow(tL,5)*pow(tR,8)+729120*s*pow(tL,6)*pow(tR,8)-2608928*pow(s,2)*pow(tL,6)*pow(tR,8)+2987712*pow(s,3)*pow(tL,6)*pow(tR,8)-1515360*pow(s,4)*pow(tL,6)*pow(tR,8)+370496*pow(s,5)*pow(tL,6)*pow(tR,8)-42112*pow(s,6)*pow(tL,6)*pow(tR,8)+1792*pow(s,7)*pow(tL,6)*pow(tR,8)-53760*s*pow(tL,7)*pow(tR,8)+186944*pow(s,2)*pow(tL,7)*pow(tR,8)-198656*pow(s,3)*pow(tL,7)*pow(tR,8)+87552*pow(s,4)*pow(tL,7)*pow(tR,8)-16384*pow(s,5)*pow(tL,7)*pow(tR,8)+1024*pow(s,6)*pow(tL,7)*pow(tR,8)+1680*s*pow(tL,8)*pow(tR,8)-5632*pow(s,2)*pow(tL,8)*pow(tR,8)+5504*pow(s,3)*pow(tL,8)*pow(tR,8)-2048*pow(s,4)*pow(tL,8)*pow(tR,8)+256*pow(s,5)*pow(tL,8)*pow(tR,8)))/40320.;
		case 0*(QMax+1)+9:
			return ((-4+s)*(-3+s)*(-2+s)*(-1+s)*(221225582592000*t-790793669836800*s*t+1230220366663680*pow(s,2)*t-1118977711488000*pow(s,3)*t+670956248793600*pow(s,4)*t-282415244832000*pow(s,5)*t+86477743416960*pow(s,6)*t-19643926176000*pow(s,7)*t+3336378796800*pow(s,8)*t-422647545600*pow(s,9)*t+39387479040*pow(s,10)*t-2622816000*pow(s,11)*t+118137600*pow(s,12)*t-3225600*pow(s,13)*t+40320*pow(s,14)*t+601259529830400*pow(t,2)-2149264224092160*s*pow(t,2)+3343563210825216*pow(s,2)*pow(t,2)-3041221565865600*pow(s,3)*pow(t,2)+1823563233328320*pow(s,4)*pow(t,2)-767564290418400*pow(s,5)*pow(t,2)+235034152643952*pow(s,6)*pow(t,2)-53389385071200*pow(s,7)*pow(t,2)+9067800944160*pow(s,8)*pow(t,2)-1148695650720*pow(s,9)*pow(t,2)+107049541248*pow(s,10)*pow(t,2)-7128439200*pow(s,11)*pow(t,2)+321081120*pow(s,12)*pow(t,2)-8766720*pow(s,13)*pow(t,2)+109584*pow(s,14)*pow(t,2)+648116337254400*pow(t,3)-2316758716661760*s*pow(t,3)+3604130719042176*pow(s,2)*pow(t,3)-3278227261701600*pow(s,3)*pow(t,3)+1965675494357520*pow(s,4)*pow(t,3)-827381408247400*pow(s,5)*pow(t,3)+253350619131572*pow(s,6)*pow(t,3)-57550077768200*pow(s,7)*pow(t,3)+9774464508760*pow(s,8)*pow(t,3)-1238214748920*pow(s,9)*pow(t,3)+115392028128*pow(s,10)*pow(t,3)-7683966200*pow(s,11)*pow(t,3)+346103320*pow(s,12)*pow(t,3)-9449920*pow(s,13)*pow(t,3)+118124*pow(s,14)*pow(t,3)+369170190950400*pow(t,4)-1319636936540160*s*pow(t,4)+2052930236870016*pow(s,2)*pow(t,4)-1867294056045600*pow(s,3)*pow(t,4)+1119658240174320*pow(s,4)*pow(t,4)-471280439813400*pow(s,5)*pow(t,4)+144309734327052*pow(s,6)*pow(t,4)-32780801806200*pow(s,7)*pow(t,4)+5567582117160*pow(s,8)*pow(t,4)-705293091720*pow(s,9)*pow(t,4)+65727855648*pow(s,10)*pow(t,4)-4376824200*pow(s,11)*pow(t,4)+197142120*pow(s,12)*pow(t,4)-5382720*pow(s,13)*pow(t,4)+67284*pow(s,14)*pow(t,4)+123171951974400*pow(t,5)-440290850549760*s*pow(t,5)+684950818730976*pow(s,2)*pow(t,5)-623014152906600*pow(s,3)*pow(t,5)+373568869771020*pow(s,4)*pow(t,5)-157240571211150*pow(s,5)*pow(t,5)+48148285267047*pow(s,6)*pow(t,5)-10937165146950*pow(s,7)*pow(t,5)+1857598403010*pow(s,8)*pow(t,5)-235317826170*pow(s,9)*pow(t,5)+21929799528*pow(s,10)*pow(t,5)-1460307450*pow(s,11)*pow(t,5)+65775570*pow(s,12)*pow(t,5)-1795920*pow(s,13)*pow(t,5)+22449*pow(s,14)*pow(t,5)+24887878041600*pow(t,6)-88964287856640*s*pow(t,6)+138399791249664*pow(s,2)*pow(t,6)-125884992542400*pow(s,3)*pow(t,6)+75482577989280*pow(s,4)*pow(t,6)-31771715043600*pow(s,5)*pow(t,6)+9728746134408*pow(s,6)*pow(t,6)-2209941694800*pow(s,7)*pow(t,6)+375342614640*pow(s,8)*pow(t,6)-47547848880*pow(s,9)*pow(t,6)+4431091392*pow(s,10)*pow(t,6)-295066800*pow(s,11)*pow(t,6)+13290480*pow(s,12)*pow(t,6)-362880*pow(s,13)*pow(t,6)+4536*pow(s,14)*pow(t,6)+2995763097600*pow(t,7)-10708664279040*s*pow(t,7)+16659234131904*pow(s,2)*pow(t,7)-15152823176400*pow(s,3)*pow(t,7)+9085865869080*pow(s,4)*pow(t,7)-3824373107100*pow(s,5)*pow(t,7)+1171052775438*pow(s,6)*pow(t,7)-266011500300*pow(s,7)*pow(t,7)+45180129540*pow(s,8)*pow(t,7)-5723352180*pow(s,9)*pow(t,7)+533372112*pow(s,10)*pow(t,7)-35517300*pow(s,11)*pow(t,7)+1599780*pow(s,12)*pow(t,7)-43680*pow(s,13)*pow(t,7)+546*pow(s,14)*pow(t,7)+197522841600*pow(t,8)-706065776640*s*pow(t,8)+1098411041664*pow(s,2)*pow(t,8)-999087242400*pow(s,3)*pow(t,8)+599068079280*pow(s,4)*pow(t,8)-252156468600*pow(s,5)*pow(t,8)+77212270908*pow(s,6)*pow(t,8)-17539219800*pow(s,7)*pow(t,8)+2978909640*pow(s,8)*pow(t,8)-377363880*pow(s,9)*pow(t,8)+35167392*pow(s,10)*pow(t,8)-2341800*pow(s,11)*pow(t,8)+105480*pow(s,12)*pow(t,8)-2880*pow(s,13)*pow(t,8)+36*pow(s,14)*pow(t,8)+5486745600*pow(t,9)-19612938240*s*pow(t,9)+30511417824*pow(s,2)*pow(t,9)-27752423400*pow(s,3)*pow(t,9)+16640779980*pow(s,4)*pow(t,9)-7004346350*pow(s,5)*pow(t,9)+2144785303*pow(s,6)*pow(t,9)-487200550*pow(s,7)*pow(t,9)+82747490*pow(s,8)*pow(t,9)-10482330*pow(s,9)*pow(t,9)+976872*pow(s,10)*pow(t,9)-65050*pow(s,11)*pow(t,9)+2930*pow(s,12)*pow(t,9)-80*pow(s,13)*pow(t,9)+pow(s,14)*pow(t,9)+24580620288000*s*tL-85134783283200*pow(s,2)*tL+127231731486720*pow(s,3)*tL-110193997777920*pow(s,4)*tL+62306916779520*pow(s,5)*tL-24456480894720*pow(s,6)*tL+6891251391360*pow(s,7)*tL-1416963864960*pow(s,8)*tL+213268325760*pow(s,9)*tL-23264357760*pow(s,10)*tL+1791457920*pow(s,11)*tL-92373120*pow(s,12)*tL+2862720*pow(s,13)*tL-40320*pow(s,14)*tL-601259529830400*t*tL+2216070838517760*s*t*tL-3574947389677056*pow(s,2)*t*tL+3387019236084864*pow(s,3)*t*tL-2123054777289024*pow(s,4)*t*tL+936905589237024*pow(s,5)*t*tL-301503373932816*pow(s,6)*t*tL+72118821888432*pow(s,7)*t*tL-12918906305712*pow(s,8)*t*tL+1728328493232*pow(s,9)*t*tL-170278742160*pow(s,10)*t*tL+11997365904*pow(s,11)*t*tL-572138064*pow(s,12)*t*tL+16547184*pow(s,13)*t*tL-219168*pow(s,14)*t*tL-1296232674508800*pow(t,2)*tL+4705530359685120*s*pow(t,2)*tL-7457677637006592*pow(s,2)*pow(t,2)*tL+6929200581194304*pow(s,3)*pow(t,2)*tL-4254182233593984*pow(s,4)*pow(t,2)*tL+1837301066436864*pow(s,5)*pow(t,2)*tL-578350478074848*pow(s,6)*pow(t,2)*tL+135289197683052*pow(s,7)*pow(t,2)*tL-23700155197692*pow(s,8)*pow(t,2)*tL+3101233756572*pow(s,9)*pow(t,2)*tL-298940777388*pow(s,10)*pow(t,2)*tL+20616299844*pow(s,11)*pow(t,2)*tL-962828724*pow(s,12)*pow(t,2)*tL+27286644*pow(s,13)*pow(t,2)*tL-354372*pow(s,14)*pow(t,2)*tL-1107510572851200*pow(t,3)*tL+3999929719726080*s*pow(t,3)*tL-6300859380213888*pow(s,2)*pow(t,3)*tL+5814200120055264*pow(s,3)*pow(t,3)*tL-3542860954314864*pow(s,4)*pow(t,3)*tL+1517815986816024*pow(s,5)*pow(t,3)*tL-473740955474220*pow(s,6)*pow(t,3)*tL+109842181177932*pow(s,7)*pow(t,3)*tL-19067304801132*pow(s,8)*pow(t,3)*tL+2471770793772*pow(s,9)*pow(t,3)*tL-236005963956*pow(s,10)*pow(t,3)*tL+16119968004*pow(s,11)*pow(t,3)*tL-745574004*pow(s,12)*pow(t,3)*tL+20925324*pow(s,13)*pow(t,3)*tL-269136*pow(s,14)*pow(t,3)*tL-492687807897600*pow(t,4)*tL+1774849174640640*s*pow(t,4)*tL-2787203839158144*pow(s,2)*pow(t,4)*tL+2562895528792704*pow(s,3)*pow(t,4)*tL-1555628283055224*pow(s,4)*pow(t,4)*tL+663652958822364*pow(s,5)*pow(t,4)*tL-206209796316342*pow(s,6)*pow(t,4)*tL+47585508367677*pow(s,7)*pow(t,4)*tL-8219317763937*pow(s,8)*pow(t,4)*tL+1060012888137*pow(s,9)*pow(t,4)*tL-100672113969*pow(s,10)*pow(t,4)*tL+6838661319*pow(s,11)*pow(t,4)*tL-314532939*pow(s,12)*pow(t,4)*tL+8777559*pow(s,13)*pow(t,4)*tL-112245*pow(s,14)*pow(t,4)*tL-124439390208000*pow(t,5)*tL+447586759065600*s*pow(t,5)*tL-701576619367680*pow(s,2)*pow(t,5)*tL+643738532504256*pow(s,3)*pow(t,5)*tL-389809714696416*pow(s,4)*pow(t,5)*tL+165868103355696*pow(s,5)*pow(t,5)*tL-51395084772696*pow(s,6)*pow(t,5)*tL+11824974255528*pow(s,7)*pow(t,5)*tL-2036121508008*pow(s,8)*pow(t,5)*tL+261731931048*pow(s,9)*pow(t,5)*tL-24772697208*pow(s,10)*pow(t,5)*tL+1676873016*pow(s,11)*pow(t,5)*tL-76844376*pow(s,12)*pow(t,5)*tL+2136456*pow(s,13)*pow(t,5)*tL-27216*pow(s,14)*pow(t,5)*tL-17974578585600*pow(t,6)*tL+64584848240640*s*pow(t,6)*tL-101108271648384*pow(s,2)*pow(t,6)*tL+92639868755616*pow(s,3)*pow(t,6)*tL-56007405601056*pow(s,4)*pow(t,6)*tL+23789978140656*pow(s,5)*pow(t,6)*tL-7357498164744*pow(s,6)*pow(t,6)*tL+1689388031058*pow(s,7)*pow(t,6)*tL-290268829578*pow(s,8)*pow(t,6)*tL+37228121658*pow(s,9)*pow(t,6)*tL-3515270850*pow(s,10)*pow(t,6)*tL+237363126*pow(s,11)*pow(t,6)*tL-10849566*pow(s,12)*pow(t,6)*tL+300846*pow(s,13)*pow(t,6)*tL-3822*pow(s,14)*pow(t,6)*tL-1382659891200*pow(t,7)*tL+4964407418880*s*pow(t,7)*tL-7764890491008*pow(s,2)*pow(t,7)*tL+7107210457056*pow(s,3)*pow(t,7)*tL-4291864052976*pow(s,4)*pow(t,7)*tL+1820726455896*pow(s,5)*pow(t,7)*tL-562322040012*pow(s,6)*pow(t,7)*tL+128927441628*pow(s,7)*pow(t,7)*tL-22117513788*pow(s,8)*pow(t,7)*tL+2831965308*pow(s,9)*pow(t,7)*tL-266943492*pow(s,10)*pow(t,7)*tL+17992116*pow(s,11)*pow(t,7)*tL-820836*pow(s,12)*pow(t,7)*tL+22716*pow(s,13)*pow(t,7)*tL-288*pow(s,14)*pow(t,7)*tL-43893964800*pow(t,8)*tL+157513144320*s*pow(t,8)*tL-246202820352*pow(s,2)*pow(t,8)*tL+225174936096*pow(s,3)*pow(t,8)*tL-135859225896*pow(s,4)*pow(t,8)*tL+57580081236*pow(s,5)*pow(t,8)*tL-17764841970*pow(s,6)*pow(t,8)*tL+4068518373*pow(s,7)*pow(t,8)*tL-697122873*pow(s,8)*pow(t,8)*tL+89148033*pow(s,9)*pow(t,8)*tL-8391969*pow(s,10)*pow(t,8)*tL+564831*pow(s,11)*pow(t,8)*tL-25731*pow(s,12)*pow(t,8)*tL+711*pow(s,13)*pow(t,8)*tL-9*pow(s,14)*pow(t,8)*tL-66806614425600*s*pow(tL,2)+231384178851840*pow(s,2)*pow(tL,2)-345797670219264*pow(s,3)*pow(tL,2)+299491543960704*pow(s,4)*pow(tL,2)-169341298818624*pow(s,5)*pow(tL,2)+66469221288864*pow(s,6)*pow(tL,2)-18729436817232*pow(s,7)*pow(tL,2)+3851105361552*pow(s,8)*pow(tL,2)-579632842512*pow(s,9)*pow(tL,2)+63229200912*pow(s,10)*pow(tL,2)-4868926704*pow(s,11)*pow(tL,2)+251056944*pow(s,12)*pow(tL,2)-7780464*pow(s,13)*pow(tL,2)+109584*pow(s,14)*pow(tL,2)+648116337254400*t*pow(tL,2)-2460784569384960*s*t*pow(tL,2)+4102963116886656*pow(s,2)*t*pow(tL,2)-4023719377283808*pow(s,3)*t*pow(tL,2)+2611337984115408*pow(s,4)*t*pow(tL,2)-1192457908131528*pow(s,5)*t*pow(tL,2)+396649098754980*pow(s,6)*t*pow(tL,2)-97928162061504*pow(s,7)*t*pow(tL,2)+18076916869104*pow(s,8)*t*pow(tL,2)-2487823266384*pow(s,9)*t*pow(tL,2)+251705470392*pow(s,10)*t*pow(tL,2)-18180701088*pow(s,11)*t*pow(tL,2)+887347488*pow(s,12)*t*pow(tL,2)-26223528*pow(s,13)*t*pow(tL,2)+354372*pow(s,14)*t*pow(tL,2)+1107510572851200*pow(t,2)*pow(tL,2)-4081967539937280*s*pow(t,2)*pow(tL,2)+6584996719421568*pow(s,2)*pow(t,2)*pow(tL,2)-6238836023892192*pow(s,3)*pow(t,2)*pow(tL,2)+3910633421898672*pow(s,4)*pow(t,2)*pow(tL,2)-1725765321567672*pow(s,5)*pow(t,2)*pow(tL,2)+555364460460348*pow(s,6)*pow(t,2)*pow(tL,2)-132841732696596*pow(s,7)*pow(t,2)*pow(tL,2)+23796421700436*pow(s,8)*pow(t,2)*pow(tL,2)-3183553830996*pow(s,9)*pow(t,2)*pow(tL,2)+313650757980*pow(s,10)*pow(t,2)*pow(tL,2)-22098958812*pow(s,11)*pow(t,2)*pow(tL,2)+1053869292*pow(s,12)*pow(t,2)*pow(tL,2)-30479652*pow(s,13)*pow(t,2)*pow(tL,2)+403704*pow(s,14)*pow(t,2)*pow(tL,2)+739031711846400*pow(t,3)*pow(tL,2)-2696488193064960*s*pow(t,3)*pow(tL,2)+4299307169322816*pow(s,2)*pow(t,3)*pow(tL,2)-4021440586104816*pow(s,3)*pow(t,3)*pow(tL,2)+2486824434510696*pow(s,4)*pow(t,3)*pow(tL,2)-1082206123177956*pow(s,5)*pow(t,3)*pow(tL,2)+343356332594898*pow(s,6)*pow(t,3)*pow(tL,2)-80970382001208*pow(s,7)*pow(t,3)*pow(tL,2)+14301287025648*pow(s,8)*pow(t,3)*pow(tL,2)-1886873290848*pow(s,9)*pow(t,3)*pow(tL,2)+183390460596*pow(s,10)*pow(t,3)*pow(tL,2)-12751570776*pow(s,11)*pow(t,3)*pow(tL,2)+600376056*pow(s,12)*pow(t,3)*pow(tL,2)-17151036*pow(s,13)*pow(t,3)*pow(tL,2)+224490*pow(s,14)*pow(t,3)*pow(tL,2)+248878780416000*pow(t,4)*pow(tL,2)-903469477478400*s*pow(t,4)*pow(tL,2)+1431886228093440*pow(s,2)*pow(t,4)*pow(tL,2)-1330417774385280*pow(s,3)*pow(t,4)*pow(tL,2)+816809903642880*pow(s,4)*pow(t,4)*pow(tL,2)-352764791124480*pow(s,5)*pow(t,4)*pow(tL,2)+111044231847360*pow(s,6)*pow(t,4)*pow(tL,2)-25975745855640*pow(s,7)*pow(t,4)*pow(tL,2)+4550468320440*pow(s,8)*pow(t,4)*pow(tL,2)-595441922040*pow(s,9)*pow(t,4)*pow(tL,2)+57397115160*pow(s,10)*pow(t,4)*pow(tL,2)-3958363080*pow(s,11)*pow(t,4)*pow(tL,2)+184864680*pow(s,12)*pow(t,4)*pow(tL,2)-5239080*pow(s,13)*pow(t,4)*pow(tL,2)+68040*pow(s,14)*pow(t,4)*pow(tL,2)+44936446464000*pow(t,5)*pow(tL,2)-162627139584000*s*pow(t,5)*pow(tL,2)+256805713120320*pow(s,2)*pow(t,5)*pow(tL,2)-237629925829296*pow(s,3)*pow(t,5)*pow(tL,2)+145241250355656*pow(s,4)*pow(t,5)*pow(tL,2)-62428033594836*pow(s,5)*pow(t,5)*pow(tL,2)+19552880704266*pow(s,6)*pow(t,5)*pow(tL,2)-4550086680048*pow(s,7)*pow(t,5)*pow(tL,2)+792830257128*pow(s,8)*pow(t,5)*pow(tL,2)-103178334168*pow(s,9)*pow(t,5)*pow(tL,2)+9890810748*pow(s,10)*pow(t,5)*pow(tL,2)-678315456*pow(s,11)*pow(t,5)*pow(tL,2)+31502016*pow(s,12)*pow(t,5)*pow(tL,2)-887796*pow(s,13)*pow(t,5)*pow(tL,2)+11466*pow(s,14)*pow(t,5)*pow(tL,2)+4147979673600*pow(t,6)*pow(tL,2)-14981010186240*s*pow(t,6)*pow(tL,2)+23598724270464*pow(s,2)*pow(t,6)*pow(tL,2)-21776030412192*pow(s,3)*pow(t,6)*pow(tL,2)+13269142150992*pow(s,4)*pow(t,6)*pow(tL,2)-5684704070472*pow(s,5)*pow(t,6)*pow(tL,2)+1774310694660*pow(s,6)*pow(t,6)*pow(tL,2)-411393936996*pow(s,7)*pow(t,6)*pow(tL,2)+71413126596*pow(s,8)*pow(t,6)*pow(tL,2)-9257568516*pow(s,9)*pow(t,6)*pow(tL,2)+883917468*pow(s,10)*pow(t,6)*pow(tL,2)-60374412*pow(s,11)*pow(t,6)*pow(tL,2)+2792412*pow(s,12)*pow(t,6)*pow(tL,2)-78372*pow(s,13)*pow(t,6)*pow(tL,2)+1008*pow(s,14)*pow(t,6)*pow(tL,2)+153628876800*pow(t,7)*pow(tL,2)-554039377920*s*pow(t,7)*pow(tL,2)+871211521152*pow(s,2)*pow(t,7)*pow(tL,2)-802312246368*pow(s,3)*pow(t,7)*pow(tL,2)+487805727888*pow(s,4)*pow(t,7)*pow(tL,2)-208484181288*pow(s,5)*pow(t,7)*pow(tL,2)+64906464852*pow(s,6)*pow(t,7)*pow(tL,2)-15008927184*pow(s,7)*pow(t,7)*pow(tL,2)+2598073344*pow(s,8)*pow(t,7)*pow(tL,2)-335820384*pow(s,9)*pow(t,7)*pow(tL,2)+31968360*pow(s,10)*pow(t,7)*pow(tL,2)-2176848*pow(s,11)*pow(t,7)*pow(tL,2)+100368*pow(s,12)*pow(t,7)*pow(tL,2)-2808*pow(s,13)*pow(t,7)*pow(tL,2)+36*pow(s,14)*pow(t,7)*pow(tL,2)+72012926361600*s*pow(tL,3)-249416198922240*pow(s,2)*pow(tL,3)+372746057791104*pow(s,3)*pow(tL,3)-322831244878944*pow(s,4)*pow(tL,3)+182538249942064*pow(s,5)*pow(tL,3)-71649239811704*pow(s,6)*pow(tL,3)+20189042146652*pow(s,7)*pow(tL,3)-4151226180172*pow(s,8)*pow(tL,3)+624804258732*pow(s,9)*pow(tL,3)-68156721132*pow(s,10)*pow(tL,3)+5248367444*pow(s,11)*pow(tL,3)-270622084*pow(s,12)*pow(tL,3)+8386804*pow(s,13)*pow(tL,3)-118124*pow(s,14)*pow(tL,3)-369170190950400*t*pow(tL,3)+1442693666856960*s*t*pow(tL,3)-2479136245681536*pow(s,2)*t*pow(tL,3)+2504247911800992*pow(s,3)*t*pow(tL,3)-1671316941550032*pow(s,4)*t*pow(tL,3)+783204441940872*pow(s,5)*t*pow(tL,3)-266744991806244*pow(s,6)*t*pow(tL,3)+67280129084196*pow(s,7)*t*pow(tL,3)-12661257466116*pow(s,8)*t*pow(tL,3)+1772967647556*pow(s,9)*t*pow(tL,3)-182195046684*pow(s,10)*t*pow(tL,3)+13345310412*pow(s,11)*t*pow(tL,3)-659585052*pow(s,12)*t*pow(tL,3)+19714212*pow(s,13)*t*pow(tL,3)-269136*pow(s,14)*t*pow(tL,3)-492687807897600*pow(t,2)*pow(tL,3)+1843278036848640*s*pow(t,2)*pow(tL,3)-3024206660329344*pow(s,2)*pow(t,2)*pow(tL,3)+2917090114624224*pow(s,3)*pow(t,2)*pow(tL,3)-1862392302910944*pow(s,4)*pow(t,2)*pow(tL,3)+837106328711184*pow(s,5)*pow(t,2)*pow(tL,3)-274293072557112*pow(s,6)*pow(t,2)*pow(tL,3)+66769747267062*pow(s,7)*pow(t,2)*pow(tL,3)-12163938523422*pow(s,8)*pow(t,2)*pow(tL,3)+1653720805422*pow(s,9)*pow(t,2)*pow(tL,3)-165436693254*pow(s,10)*pow(t,2)*pow(tL,3)+11825818914*pow(s,11)*pow(t,2)*pow(tL,3)-571686234*pow(s,12)*pow(t,2)*pow(tL,3)+16746954*pow(s,13)*pow(t,2)*pow(tL,3)-224490*pow(s,14)*pow(t,2)*pow(tL,3)-248878780416000*pow(t,3)*pow(tL,3)+917296076390400*s*pow(t,3)*pow(tL,3)-1479774543690240*pow(s,2)*pow(t,3)*pow(tL,3)+1401985623346560*pow(s,3)*pow(t,3)*pow(tL,3)-878794027392960*pow(s,4)*pow(t,3)*pow(tL,3)+387812431812960*pow(s,5)*pow(t,3)*pow(tL,3)-124801002350640*pow(s,6)*pow(t,3)*pow(tL,3)+29852074763280*pow(s,7)*pow(t,3)*pow(tL,3)-5347510494480*pow(s,8)*pow(t,3)*pow(tL,3)+715405355280*pow(s,9)*pow(t,3)*pow(tL,3)-70483316400*pow(s,10)*pow(t,3)*pow(tL,3)+4966058160*pow(s,11)*pow(t,3)*pow(tL,3)-236824560*pow(s,12)*pow(t,3)*pow(tL,3)+6849360*pow(s,13)*pow(t,3)*pow(tL,3)-90720*pow(s,14)*pow(t,3)*pow(tL,3)-59915261952000*pow(t,4)*pow(tL,3)+219166224076800*s*pow(t,4)*pow(tL,3)-350477685492480*pow(s,2)*pow(t,4)*pow(tL,3)+328900408986240*pow(s,3)*pow(t,4)*pow(tL,3)-204100473180240*pow(s,4)*pow(t,4)*pow(tL,3)+89143554612840*pow(s,5)*pow(t,4)*pow(tL,3)-28388778190500*pow(s,6)*pow(t,4)*pow(tL,3)+6720015444870*pow(s,7)*pow(t,4)*pow(tL,3)-1191423375870*pow(s,8)*pow(t,4)*pow(tL,3)+157787172270*pow(s,9)*pow(t,4)*pow(tL,3)-15393014910*pow(s,10)*pow(t,4)*pow(tL,3)+1074235890*pow(s,11)*pow(t,4)*pow(tL,3)-50758890*pow(s,12)*pow(t,4)*pow(tL,3)+1455090*pow(s,13)*pow(t,4)*pow(tL,3)-19110*pow(s,14)*pow(t,4)*pow(tL,3)-6913299456000*pow(t,5)*pow(tL,3)+25173188812800*s*pow(t,5)*pow(tL,3)-40040663644800*pow(s,2)*pow(t,5)*pow(tL,3)+37353648449376*pow(s,3)*pow(t,5)*pow(tL,3)-23033520233136*pow(s,4)*pow(t,5)*pow(tL,3)+9993731090616*pow(s,5)*pow(t,5)*pow(tL,3)-3160988498556*pow(s,6)*pow(t,5)*pow(tL,3)+743083656588*pow(s,7)*pow(t,5)*pow(tL,3)-130829909868*pow(s,8)*pow(t,5)*pow(tL,3)+17206516908*pow(s,9)*pow(t,5)*pow(tL,3)-1667065428*pow(s,10)*pow(t,5)*pow(tL,3)+115552836*pow(s,11)*pow(t,5)*pow(tL,3)-5423796*pow(s,12)*pow(t,5)*pow(tL,3)+154476*pow(s,13)*pow(t,5)*pow(tL,3)-2016*pow(s,14)*pow(t,5)*pow(tL,3)-307257753600*pow(t,6)*pow(tL,3)+1115394416640*s*pow(t,6)*pow(tL,3)-1767760775424*pow(s,2)*pow(t,6)*pow(tL,3)+1642491079488*pow(s,3)*pow(t,6)*pow(tL,3)-1008407288448*pow(s,4)*pow(t,6)*pow(tL,3)+435512087808*pow(s,5)*pow(t,6)*pow(tL,3)-137091644256*pow(s,6)*pow(t,6)*pow(tL,3)+32068822044*pow(s,7)*pow(t,6)*pow(tL,3)-5617862124*pow(s,8)*pow(t,6)*pow(tL,3)+735113484*pow(s,9)*pow(t,6)*pow(tL,3)-70860636*pow(s,10)*pow(t,6)*pow(tL,3)+4886868*pow(s,11)*pow(t,6)*pow(tL,3)-228228*pow(s,12)*pow(t,6)*pow(tL,3)+6468*pow(s,13)*pow(t,6)*pow(tL,3)-84*pow(s,14)*pow(t,6)*pow(tL,3)-41018910105600*s*pow(tL,4)+142068669603840*pow(s,2)*pow(tL,4)-212317951918464*pow(s,3)*pow(tL,4)+183886233791904*pow(s,4)*pow(tL,4)-103974667375824*pow(s,5)*pow(tL,4)+40811752493064*pow(s,6)*pow(tL,4)-11499775759332*pow(s,7)*pow(tL,4)+2364558449652*pow(s,8)*pow(tL,4)-355891518612*pow(s,9)*pow(tL,4)+38822397012*pow(s,10)*pow(tL,4)-2989495404*pow(s,11)*pow(tL,4)+154147644*pow(s,12)*pow(tL,4)-4777164*pow(s,13)*pow(tL,4)+67284*pow(s,14)*pow(tL,4)+123171951974400*t*pow(tL,4)-495033940316160*s*t*pow(tL,4)+874553075667936*pow(s,2)*t*pow(tL,4)-906369821571816*pow(s,3)*t*pow(tL,4)+618980085655596*pow(s,4)*t*pow(tL,4)-296003267122206*pow(s,5)*t*pow(tL,4)+102614906259663*pow(s,6)*t*pow(tL,4)-26284556266458*pow(s,7)*t*pow(tL,4)+5013295010598*pow(s,8)*t*pow(tL,4)-710284159998*pow(s,9)*t*pow(tL,4)+73741462956*pow(s,10)*t*pow(tL,4)-5450033526*pow(s,11)*t*pow(tL,4)+271498206*pow(s,12)*t*pow(tL,4)-8171436*pow(s,13)*t*pow(tL,4)+112245*pow(s,14)*t*pow(tL,4)+124439390208000*pow(t,2)*pow(tL,4)-472474637107200*s*pow(t,2)*pow(tL,4)+787775587441920*pow(s,2)*pow(t,2)*pow(tL,4)-772560660634560*pow(s,3)*pow(t,2)*pow(tL,4)+501381137446560*pow(s,4)*pow(t,2)*pow(tL,4)-228953856594960*pow(s,5)*pow(t,2)*pow(tL,4)+76157271678600*pow(s,6)*pow(t,2)*pow(tL,4)-18802366289280*pow(s,7)*pow(t,2)*pow(tL,4)+3470797421280*pow(s,8)*pow(t,2)*pow(tL,4)-477666110880*pow(s,9)*pow(t,2)*pow(tL,4)+48327859440*pow(s,10)*pow(t,2)*pow(tL,4)-3490724160*pow(s,11)*pow(t,2)*pow(tL,4)+170372160*pow(s,12)*pow(t,2)*pow(tL,4)-5034960*pow(s,13)*pow(t,2)*pow(tL,4)+68040*pow(s,14)*pow(t,2)*pow(tL,4)+44936446464000*pow(t,3)*pow(tL,4)-167287215513600*s*pow(t,3)*pow(tL,4)+272945849117760*pow(s,2)*pow(t,3)*pow(tL,4)-261750941590320*pow(s,3)*pow(t,3)*pow(tL,4)+166132195767720*pow(s,4)*pow(t,3)*pow(tL,4)-74240386567620*pow(s,5)*pow(t,3)*pow(tL,4)+24189421873890*pow(s,6)*pow(t,3)*pow(tL,4)-5856553089660*pow(s,7)*pow(t,3)*pow(tL,4)+1061462989860*pow(s,8)*pow(t,3)*pow(tL,4)-143610454260*pow(s,9)*pow(t,3)*pow(tL,4)+14301345240*pow(s,10)*pow(t,3)*pow(tL,4)-1017946020*pow(s,11)*pow(t,3)*pow(tL,4)+49014420*pow(s,12)*pow(t,3)*pow(tL,4)-1430520*pow(s,13)*pow(t,3)*pow(tL,4)+19110*pow(s,14)*pow(t,3)*pow(tL,4)+6913299456000*pow(t,4)*pow(tL,4)-25480446566400*s*pow(t,4)*pow(tL,4)+41104848435840*pow(s,2)*pow(t,4)*pow(tL,4)-38944045092960*pow(s,3)*pow(t,4)*pow(tL,4)+24410945205360*pow(s,4)*pow(t,4)*pow(tL,4)-10772567550360*pow(s,5)*pow(t,4)*pow(tL,4)+3466694509740*pow(s,6)*pow(t,4)*pow(tL,4)-829224298980*pow(s,7)*pow(t,4)*pow(tL,4)+148541958180*pow(s,8)*pow(t,4)*pow(tL,4)-19872370980*pow(s,9)*pow(t,4)*pow(tL,4)+1957869900*pow(s,10)*pow(t,4)*pow(tL,4)-137946060*pow(s,11)*pow(t,4)*pow(tL,4)+6578460*pow(s,12)*pow(t,4)*pow(tL,4)-190260*pow(s,13)*pow(t,4)*pow(tL,4)+2520*pow(s,14)*pow(t,4)*pow(tL,4)+384072192000*pow(t,5)*pow(tL,4)-1407045427200*s*pow(t,5)*pow(tL,4)+2254042002240*pow(s,2)*pow(t,5)*pow(tL,4)-2119380376176*pow(s,3)*pow(t,5)*pow(tL,4)+1317901817736*pow(s,4)*pow(t,5)*pow(tL,4)-576841628916*pow(s,5)*pow(t,5)*pow(tL,4)+184102305786*pow(s,6)*pow(t,5)*pow(tL,4)-43675220988*pow(s,7)*pow(t,5)*pow(tL,4)+7760329668*pow(s,8)*pow(t,5)*pow(tL,4)-1029969108*pow(s,9)*pow(t,5)*pow(tL,4)+100692648*pow(s,10)*pow(t,5)*pow(tL,4)-7041636*pow(s,11)*pow(t,5)*pow(tL,4)+333396*pow(s,12)*pow(t,5)*pow(tL,4)-9576*pow(s,13)*pow(t,5)*pow(tL,4)+126*pow(s,14)*pow(t,5)*pow(tL,4)+13685772441600*s*pow(tL,5)-47400564234240*pow(s,2)*pow(tL,5)+70838917166304*pow(s,3)*pow(tL,5)-61352803971144*pow(s,4)*pow(tL,5)+34690673977764*pow(s,5)*pow(tL,5)-13616655248154*pow(s,6)*pow(tL,5)+3836847779877*pow(s,7)*pow(tL,5)-788924151897*pow(s,8)*pow(tL,5)+118741583457*pow(s,9)*pow(tL,5)-12952915857*pow(s,10)*pow(tL,5)+997431519*pow(s,11)*pow(tL,5)-51430659*pow(s,12)*pow(tL,5)+1593879*pow(s,13)*pow(tL,5)-22449*pow(s,14)*pow(tL,5)-24887878041600*t*pow(tL,5)+102790886768640*s*t*pow(tL,5)-186288106846464*pow(s,2)*t*pow(tL,5)+197452841503680*pow(s,3)*t*pow(tL,5)-137466701739360*pow(s,4)*t*pow(tL,5)+66819355732080*pow(s,5)*t*pow(tL,5)-23485516637688*pow(s,6)*t*pow(tL,5)+6086270602440*pow(s,7)*t*pow(tL,5)-1172384788680*pow(s,8)*t*pow(tL,5)+167511282120*pow(s,9)*t*pow(tL,5)-17517292632*pow(s,10)*t*pow(tL,5)+1302761880*pow(s,11)*t*pow(tL,5)-65250360*pow(s,12)*t*pow(tL,5)+1973160*pow(s,13)*t*pow(tL,5)-27216*pow(s,14)*t*pow(tL,5)-17974578585600*pow(t,2)*pow(tL,5)+69244924170240*s*pow(t,2)*pow(tL,5)-117248407645824*pow(s,2)*pow(t,2)*pow(tL,5)+116760884516640*pow(s,3)*pow(t,2)*pow(tL,5)-76898351013120*pow(s,4)*pow(t,2)*pow(tL,5)+35602331113440*pow(s,5)*pow(t,2)*pow(tL,5)-11994039334368*pow(s,6)*pow(t,2)*pow(tL,5)+2995854440670*pow(s,7)*pow(t,2)*pow(tL,5)-558901562310*pow(s,8)*pow(t,2)*pow(tL,5)+77660241750*pow(s,9)*pow(t,2)*pow(tL,5)-7925805342*pow(s,10)*pow(t,2)*pow(tL,5)+576993690*pow(s,11)*pow(t,2)*pow(tL,5)-28361970*pow(s,12)*pow(t,2)*pow(tL,5)+843570*pow(s,13)*pow(t,2)*pow(tL,5)-11466*pow(s,14)*pow(t,2)*pow(tL,5)-4147979673600*pow(t,3)*pow(tL,5)+15595525693440*s*pow(t,3)*pow(tL,5)-25727093852544*pow(s,2)*pow(t,3)*pow(tL,5)+24956823699360*pow(s,3)*pow(t,3)*pow(tL,5)-16023992095440*pow(s,4)*pow(t,3)*pow(tL,5)+7242376989960*pow(s,5)*pow(t,3)*pow(tL,5)-2385722717028*pow(s,6)*pow(t,3)*pow(tL,5)+583675221780*pow(s,7)*pow(t,3)*pow(tL,5)-106837223220*pow(s,8)*pow(t,3)*pow(tL,5)+14589276660*pow(s,9)*pow(t,3)*pow(tL,5)-1465526412*pow(s,10)*pow(t,3)*pow(tL,5)+105160860*pow(s,11)*pow(t,3)*pow(tL,5)-5101740*pow(s,12)*pow(t,3)*pow(tL,5)+149940*pow(s,13)*pow(t,3)*pow(tL,5)-2016*pow(s,14)*pow(t,3)*pow(tL,5)-307257753600*pow(t,4)*pow(tL,5)+1140999229440*s*pow(t,4)*pow(tL,5)-1856442841344*pow(s,2)*pow(t,4)*pow(tL,5)+1775024133120*pow(s,3)*pow(t,4)*pow(tL,5)-1123192702800*pow(s,4)*pow(t,4)*pow(tL,5)+500415126120*pow(s,5)*pow(t,4)*pow(tL,5)-162567145188*pow(s,6)*pow(t,4)*pow(tL,5)+39247208910*pow(s,7)*pow(t,4)*pow(tL,5)-7093866150*pow(s,8)*pow(t,4)*pow(tL,5)+957267990*pow(s,9)*pow(t,4)*pow(tL,5)-95094342*pow(s,10)*pow(t,4)*pow(tL,5)+6752970*pow(s,11)*pow(t,4)*pow(tL,5)-324450*pow(s,12)*pow(t,4)*pow(tL,5)+9450*pow(s,13)*pow(t,4)*pow(tL,5)-126*pow(s,14)*pow(t,4)*pow(tL,5)-2765319782400*s*pow(tL,6)+9577663119360*pow(s,2)*pow(tL,6)-14313569792256*pow(s,3)*pow(tL,6)+12396824750016*pow(s,4)*pow(tL,6)-7009528137696*pow(s,5)*pow(tL,6)+2751354100656*pow(s,6)*pow(tL,6)-775265781528*pow(s,7)*pow(tL,6)+159408434808*pow(s,8)*pow(tL,6)-23992686648*pow(s,9)*pow(tL,6)+2617240248*pow(s,10)*pow(tL,6)-201539016*pow(s,11)*pow(tL,6)+10391976*pow(s,12)*pow(tL,6)-322056*pow(s,13)*pow(tL,6)+4536*pow(s,14)*pow(tL,6)+2995763097600*t*pow(tL,6)-12705839677440*s*t*pow(tL,6)+23576435273664*pow(s,2)*t*pow(tL,6)-25490401359696*pow(s,3)*t*pow(tL,6)+18039128188536*pow(s,4)*t*pow(tL,6)-8886810095436*pow(s,5)*t*pow(tL,6)+3158141848134*pow(s,6)*t*pow(tL,6)-825925675848*pow(s,7)*t*pow(tL,6)+160308443568*pow(s,8)*t*pow(tL,6)-23051403648*pow(s,9)*t*pow(tL,6)+2423601180*pow(s,10)*t*pow(tL,6)-181073256*pow(s,11)*t*pow(tL,6)+9105096*pow(s,12)*t*pow(tL,6)-276276*pow(s,13)*t*pow(tL,6)+3822*pow(s,14)*t*pow(tL,6)+1382659891200*pow(t,2)*pow(tL,6)-5403347066880*s*pow(t,2)*pow(tL,6)+9285154478208*pow(s,2)*pow(t,2)*pow(tL,6)-9379205662176*pow(s,3)*pow(t,2)*pow(tL,6)+6259614013296*pow(s,4)*pow(t,2)*pow(tL,6)-2933349969816*pow(s,5)*pow(t,2)*pow(tL,6)+999044913132*pow(s,6)*pow(t,2)*pow(tL,6)-251985502188*pow(s,7)*pow(t,2)*pow(tL,6)+47420439948*pow(s,8)*pow(t,2)*pow(tL,6)-6640328268*pow(s,9)*pow(t,2)*pow(tL,6)+682378452*pow(s,10)*pow(t,2)*pow(tL,6)-49982436*pow(s,11)*pow(t,2)*pow(tL,6)+2470356*pow(s,12)*pow(t,2)*pow(tL,6)-73836*pow(s,13)*pow(t,2)*pow(tL,6)+1008*pow(s,14)*pow(t,2)*pow(tL,6)+153628876800*pow(t,3)*pow(tL,6)-583302021120*s*pow(t,3)*pow(tL,6)+972562453632*pow(s,2)*pow(t,3)*pow(tL,6)-953778593376*pow(s,3)*pow(t,3)*pow(tL,6)+618989058576*pow(s,4)*pow(t,3)*pow(tL,6)-282659082216*pow(s,5)*pow(t,3)*pow(tL,6)+94021323060*pow(s,6)*pow(t,3)*pow(tL,6)-23212797888*pow(s,7)*pow(t,3)*pow(tL,6)+4284935088*pow(s,8)*pow(t,3)*pow(tL,6)-589711248*pow(s,9)*pow(t,3)*pow(tL,6)+59664024*pow(s,10)*pow(t,3)*pow(tL,6)-4309536*pow(s,11)*pow(t,3)*pow(tL,6)+210336*pow(s,12)*pow(t,3)*pow(tL,6)-6216*pow(s,13)*pow(t,3)*pow(tL,6)+84*pow(s,14)*pow(t,3)*pow(tL,6)+332862566400*s*pow(tL,7)-1152866856960*pow(s,2)*pow(tL,7)+1722929697216*pow(s,3)*pow(tL,7)-1492210386576*pow(s,4)*pow(tL,7)+843739498056*pow(s,5)*pow(tL,7)-331181512116*pow(s,6)*pow(tL,7)+93319029258*pow(s,7)*pow(tL,7)-19188052338*pow(s,8)*pow(tL,7)+2888008578*pow(s,9)*pow(tL,7)-315038178*pow(s,10)*pow(tL,7)+24259326*pow(s,11)*pow(tL,7)-1250886*pow(s,12)*pow(tL,7)+38766*pow(s,13)*pow(tL,7)-546*pow(s,14)*pow(tL,7)-197522841600*t*pow(tL,7)+859694653440*s*t*pow(tL,7)-1630503437184*pow(s,2)*t*pow(tL,7)+1794285564192*pow(s,3)*t*pow(tL,7)-1287780565392*pow(s,4)*t*pow(tL,7)+641574698472*pow(s,5)*t*pow(tL,7)-230065276500*pow(s,6)*t*pow(tL,7)+60609540996*pow(s,7)*t*pow(tL,7)-11834933796*pow(s,8)*t*pow(tL,7)+1710290916*pow(s,9)*t*pow(tL,7)-180569628*pow(s,10)*t*pow(tL,7)+13538412*pow(s,11)*t*pow(tL,7)-682812*pow(s,12)*t*pow(tL,7)+20772*pow(s,13)*t*pow(tL,7)-288*pow(s,14)*t*pow(tL,7)-43893964800*pow(t,2)*pow(tL,7)+173973381120*s*pow(t,2)*pow(tL,7)-303212719872*pow(s,2)*pow(t,2)*pow(tL,7)+310374756288*pow(s,3)*pow(t,2)*pow(tL,7)-209649849408*pow(s,4)*pow(t,2)*pow(tL,7)+99303463008*pow(s,5)*pow(t,2)*pow(tL,7)-34141949712*pow(s,6)*pow(t,2)*pow(tL,7)+8683195644*pow(s,7)*pow(t,2)*pow(tL,7)-1645982604*pow(s,8)*pow(t,2)*pow(tL,7)+231961644*pow(s,9)*pow(t,2)*pow(tL,7)-23970780*pow(s,10)*pow(t,2)*pow(tL,7)+1764468*pow(s,11)*pow(t,2)*pow(tL,7)-87588*pow(s,12)*pow(t,2)*pow(tL,7)+2628*pow(s,13)*pow(t,2)*pow(tL,7)-36*pow(s,14)*pow(t,2)*pow(tL,7)-21946982400*s*pow(tL,8)+76013199360*pow(s,2)*pow(tL,8)-113599760256*pow(s,3)*pow(tL,8)+98387498016*pow(s,4)*pow(tL,8)-55631175696*pow(s,5)*pow(tL,8)+21836143656*pow(s,6)*pow(tL,8)-6152903028*pow(s,7)*pow(tL,8)+1265146308*pow(s,8)*pow(tL,8)-190418148*pow(s,9)*pow(tL,8)+20771748*pow(s,10)*pow(tL,8)-1599516*pow(s,11)*pow(tL,8)+82476*pow(s,12)*pow(tL,8)-2556*pow(s,13)*pow(tL,8)+36*pow(s,14)*pow(tL,8)+5486745600*t*pow(tL,8)-24490045440*s*t*pow(tL,8)+47403239904*pow(s,2)*t*pow(tL,8)-52996814568*pow(s,3)*t*pow(tL,8)+38504668428*pow(s,4)*t*pow(tL,8)-19366829838*pow(s,5)*t*pow(tL,8)+6997261671*pow(s,6)*t*pow(tL,8)-1854512334*pow(s,7)*t*pow(tL,8)+363891114*pow(s,8)*t*pow(tL,8)-52797474*pow(s,9)*t*pow(tL,8)+5592816*pow(s,10)*t*pow(tL,8)-420498*pow(s,11)*t*pow(tL,8)+21258*pow(s,12)*t*pow(tL,8)-648*pow(s,13)*t*pow(tL,8)+9*pow(s,14)*t*pow(tL,8)+609638400*s*pow(tL,9)-2111477760*pow(s,2)*pow(tL,9)+3155548896*pow(s,3)*pow(tL,9)-2732986056*pow(s,4)*pow(tL,9)+1545310436*pow(s,5)*pow(tL,9)-606559546*pow(s,6)*pow(tL,9)+170913973*pow(s,7)*pow(tL,9)-35142953*pow(s,8)*pow(tL,9)+5289393*pow(s,9)*pow(tL,9)-576993*pow(s,10)*pow(tL,9)+44431*pow(s,11)*pow(tL,9)-2291*pow(s,12)*pow(tL,9)+71*pow(s,13)*pow(tL,9)-pow(s,14)*pow(tL,9)+24580620288000*s*tR-85134783283200*pow(s,2)*tR+127231731486720*pow(s,3)*tR-110193997777920*pow(s,4)*tR+62306916779520*pow(s,5)*tR-24456480894720*pow(s,6)*tR+6891251391360*pow(s,7)*tR-1416963864960*pow(s,8)*tR+213268325760*pow(s,9)*tR-23264357760*pow(s,10)*tR+1791457920*pow(s,11)*tR-92373120*pow(s,12)*tR+2862720*pow(s,13)*tR-40320*pow(s,14)*tR-601259529830400*t*tR+2216070838517760*s*t*tR-3574947389677056*pow(s,2)*t*tR+3387019236084864*pow(s,3)*t*tR-2123054777289024*pow(s,4)*t*tR+936905589237024*pow(s,5)*t*tR-301503373932816*pow(s,6)*t*tR+72118821888432*pow(s,7)*t*tR-12918906305712*pow(s,8)*t*tR+1728328493232*pow(s,9)*t*tR-170278742160*pow(s,10)*t*tR+11997365904*pow(s,11)*t*tR-572138064*pow(s,12)*t*tR+16547184*pow(s,13)*t*tR-219168*pow(s,14)*t*tR-1296232674508800*pow(t,2)*tR+4705530359685120*s*pow(t,2)*tR-7457677637006592*pow(s,2)*pow(t,2)*tR+6929200581194304*pow(s,3)*pow(t,2)*tR-4254182233593984*pow(s,4)*pow(t,2)*tR+1837301066436864*pow(s,5)*pow(t,2)*tR-578350478074848*pow(s,6)*pow(t,2)*tR+135289197683052*pow(s,7)*pow(t,2)*tR-23700155197692*pow(s,8)*pow(t,2)*tR+3101233756572*pow(s,9)*pow(t,2)*tR-298940777388*pow(s,10)*pow(t,2)*tR+20616299844*pow(s,11)*pow(t,2)*tR-962828724*pow(s,12)*pow(t,2)*tR+27286644*pow(s,13)*pow(t,2)*tR-354372*pow(s,14)*pow(t,2)*tR-1107510572851200*pow(t,3)*tR+3999929719726080*s*pow(t,3)*tR-6300859380213888*pow(s,2)*pow(t,3)*tR+5814200120055264*pow(s,3)*pow(t,3)*tR-3542860954314864*pow(s,4)*pow(t,3)*tR+1517815986816024*pow(s,5)*pow(t,3)*tR-473740955474220*pow(s,6)*pow(t,3)*tR+109842181177932*pow(s,7)*pow(t,3)*tR-19067304801132*pow(s,8)*pow(t,3)*tR+2471770793772*pow(s,9)*pow(t,3)*tR-236005963956*pow(s,10)*pow(t,3)*tR+16119968004*pow(s,11)*pow(t,3)*tR-745574004*pow(s,12)*pow(t,3)*tR+20925324*pow(s,13)*pow(t,3)*tR-269136*pow(s,14)*pow(t,3)*tR-492687807897600*pow(t,4)*tR+1774849174640640*s*pow(t,4)*tR-2787203839158144*pow(s,2)*pow(t,4)*tR+2562895528792704*pow(s,3)*pow(t,4)*tR-1555628283055224*pow(s,4)*pow(t,4)*tR+663652958822364*pow(s,5)*pow(t,4)*tR-206209796316342*pow(s,6)*pow(t,4)*tR+47585508367677*pow(s,7)*pow(t,4)*tR-8219317763937*pow(s,8)*pow(t,4)*tR+1060012888137*pow(s,9)*pow(t,4)*tR-100672113969*pow(s,10)*pow(t,4)*tR+6838661319*pow(s,11)*pow(t,4)*tR-314532939*pow(s,12)*pow(t,4)*tR+8777559*pow(s,13)*pow(t,4)*tR-112245*pow(s,14)*pow(t,4)*tR-124439390208000*pow(t,5)*tR+447586759065600*s*pow(t,5)*tR-701576619367680*pow(s,2)*pow(t,5)*tR+643738532504256*pow(s,3)*pow(t,5)*tR-389809714696416*pow(s,4)*pow(t,5)*tR+165868103355696*pow(s,5)*pow(t,5)*tR-51395084772696*pow(s,6)*pow(t,5)*tR+11824974255528*pow(s,7)*pow(t,5)*tR-2036121508008*pow(s,8)*pow(t,5)*tR+261731931048*pow(s,9)*pow(t,5)*tR-24772697208*pow(s,10)*pow(t,5)*tR+1676873016*pow(s,11)*pow(t,5)*tR-76844376*pow(s,12)*pow(t,5)*tR+2136456*pow(s,13)*pow(t,5)*tR-27216*pow(s,14)*pow(t,5)*tR-17974578585600*pow(t,6)*tR+64584848240640*s*pow(t,6)*tR-101108271648384*pow(s,2)*pow(t,6)*tR+92639868755616*pow(s,3)*pow(t,6)*tR-56007405601056*pow(s,4)*pow(t,6)*tR+23789978140656*pow(s,5)*pow(t,6)*tR-7357498164744*pow(s,6)*pow(t,6)*tR+1689388031058*pow(s,7)*pow(t,6)*tR-290268829578*pow(s,8)*pow(t,6)*tR+37228121658*pow(s,9)*pow(t,6)*tR-3515270850*pow(s,10)*pow(t,6)*tR+237363126*pow(s,11)*pow(t,6)*tR-10849566*pow(s,12)*pow(t,6)*tR+300846*pow(s,13)*pow(t,6)*tR-3822*pow(s,14)*pow(t,6)*tR-1382659891200*pow(t,7)*tR+4964407418880*s*pow(t,7)*tR-7764890491008*pow(s,2)*pow(t,7)*tR+7107210457056*pow(s,3)*pow(t,7)*tR-4291864052976*pow(s,4)*pow(t,7)*tR+1820726455896*pow(s,5)*pow(t,7)*tR-562322040012*pow(s,6)*pow(t,7)*tR+128927441628*pow(s,7)*pow(t,7)*tR-22117513788*pow(s,8)*pow(t,7)*tR+2831965308*pow(s,9)*pow(t,7)*tR-266943492*pow(s,10)*pow(t,7)*tR+17992116*pow(s,11)*pow(t,7)*tR-820836*pow(s,12)*pow(t,7)*tR+22716*pow(s,13)*pow(t,7)*tR-288*pow(s,14)*pow(t,7)*tR-43893964800*pow(t,8)*tR+157513144320*s*pow(t,8)*tR-246202820352*pow(s,2)*pow(t,8)*tR+225174936096*pow(s,3)*pow(t,8)*tR-135859225896*pow(s,4)*pow(t,8)*tR+57580081236*pow(s,5)*pow(t,8)*tR-17764841970*pow(s,6)*pow(t,8)*tR+4068518373*pow(s,7)*pow(t,8)*tR-697122873*pow(s,8)*pow(t,8)*tR+89148033*pow(s,9)*pow(t,8)*tR-8391969*pow(s,10)*pow(t,8)*tR+564831*pow(s,11)*pow(t,8)*tR-25731*pow(s,12)*pow(t,8)*tR+711*pow(s,13)*pow(t,8)*tR-9*pow(s,14)*pow(t,8)*tR-139075588915200*s*tL*tR+510772098170880*pow(s,2)*tL*tR-797386971921408*pow(s,3)*tL*tR+711827378327808*pow(s,4)*tL*tR-409988425707648*pow(s,5)*tL*tR+162235404065088*pow(s,6)*tL*tR-45666899174304*pow(s,7)*tL*tR+9304614775584*pow(s,8)*tL*tR-1377689688864*pow(s,9)*tL*tR+146872095264*pow(s,10)*tL*tR-10985918688*pow(s,11)*tL*tR+547111008*pow(s,12)*tL*tR-16286688*pow(s,13)*tL*tR+219168*pow(s,14)*tL*tR+1634137507860480*t*tL*tR-6174842963116032*s*t*tL*tR+10241228345962752*pow(s,2)*t*tL*tR-9985009839127488*pow(s,3)*t*tL*tR+6436623735732384*pow(s,4)*t*tL*tR-2915463121733904*pow(s,5)*t*tL*tR+960100488891912*pow(s,6)*t*tL*tR-234121141549920*pow(s,7)*t*tL*tR+42568442608416*pow(s,8)*t*tL*tR-5752824863616*pow(s,9)*t*tL*tR+569646754992*pow(s,10)*t*tL*tR-40126505952*pow(s,11)*t*tL*tR+1902796800*pow(s,12)*t*tL*tR-54419568*pow(s,13)*t*tL*tR+708744*pow(s,14)*t*tL*tR+2846299122293760*pow(t,2)*tL*tR-10424446583415552*s*pow(t,2)*tL*tR+16687233419166720*pow(s,2)*pow(t,2)*tL*tR-15667472398419072*pow(s,3)*pow(t,2)*tL*tR+9718825524119520*pow(s,4)*pow(t,2)*tL*tR-4238170765357584*pow(s,5)*pow(t,2)*tL*tR+1345543121270088*pow(s,6)*pow(t,2)*tL*tR-316949863346640*pow(s,7)*pow(t,2)*tL*tR+55799495337816*pow(s,8)*pow(t,2)*tL*tR-7320256815888*pow(s,9)*pow(t,2)*tL*tR+705491370984*pow(s,10)*pow(t,2)*tL*tR-48493465008*pow(s,11)*pow(t,2)*tL*tR+2249538984*pow(s,12)*pow(t,2)*tL*tR-63085536*pow(s,13)*pow(t,2)*tL*tR+807408*pow(s,14)*pow(t,2)*tL*tR+1938936885903360*pow(t,3)*tL*tR-7021069184247552*s*pow(t,3)*tL*tR+11091015134047296*pow(s,2)*pow(t,3)*tL*tR-10262172902302944*pow(s,3)*pow(t,3)*tL*tR+6267856513437792*pow(s,4)*pow(t,3)*tL*tR-2689805370560952*pow(s,5)*pow(t,3)*tL*tR+840202637003268*pow(s,6)*pow(t,3)*tL*tR-194733083030136*pow(s,7)*pow(t,3)*tL*tR+33740541361632*pow(s,8)*pow(t,3)*tL*tR-4358152684872*pow(s,9)*pow(t,3)*tL*tR+413769101256*pow(s,10)*pow(t,3)*tL*tR-28035840840*pow(s,11)*pow(t,3)*tL*tR+1282876896*pow(s,12)*pow(t,3)*tL*tR-35513184*pow(s,13)*pow(t,3)*tL*tR+448980*pow(s,14)*pow(t,3)*tL*tR+674393923042560*pow(t,4)*tL*tR-2426735741072832*s*pow(t,4)*tL*tR+3804924890610144*pow(s,2)*pow(t,4)*tL*tR-3491154685707696*pow(s,3)*pow(t,4)*tL*tR+2112947517260328*pow(s,4)*pow(t,4)*tL*tR-898016616146496*pow(s,5)*pow(t,4)*tL*tR+277685463191220*pow(s,6)*pow(t,4)*tL*tR-63690587793126*pow(s,7)*pow(t,4)*tL*tR+10918333465452*pow(s,8)*pow(t,4)*tL*tR-1395122481270*pow(s,9)*pow(t,4)*tL*tR+131019992796*pow(s,10)*pow(t,4)*tL*tR-8781050418*pow(s,11)*pow(t,4)*tL*tR+397435500*pow(s,12)*pow(t,4)*tL*tR-10882242*pow(s,13)*pow(t,4)*tL*tR+136080*pow(s,14)*pow(t,4)*tL*tR+128788125984000*pow(t,5)*tL*tR-461277863121600*s*pow(t,5)*tL*tR+719197841648160*pow(s,2)*pow(t,5)*tL*tR-655666880798160*pow(s,3)*pow(t,5)*tL*tR+394012122840504*pow(s,4)*pow(t,5)*tL*tR-166165061539680*pow(s,5)*pow(t,5)*tL*tR+50955985151820*pow(s,6)*pow(t,5)*tL*tR-11584419129864*pow(s,7)*pow(t,5)*tL*tR+1967409398808*pow(s,8)*pow(t,5)*tL*tR-248931000360*pow(s,9)*pow(t,5)*tL*tR+23137769088*pow(s,10)*pow(t,5)*tL*tR-1534014216*pow(s,11)*pow(t,5)*tL*tR+68645808*pow(s,12)*pow(t,5)*tL*tR-1857240*pow(s,13)*pow(t,5)*tL*tR+22932*pow(s,14)*pow(t,5)*tL*tR+13259406585600*pow(t,6)*tL*tR-47269298744640*s*pow(t,6)*tL*tR+73278807434784*pow(s,2)*pow(t,6)*tL*tR-66361534129296*pow(s,3)*pow(t,6)*tL*tR+39578413230888*pow(s,4)*pow(t,6)*tL*tR-16551037718040*pow(s,5)*pow(t,6)*tL*tR+5028474566808*pow(s,6)*pow(t,6)*tL*tR-1131560140284*pow(s,7)*pow(t,6)*tL*tR+190040103288*pow(s,8)*pow(t,6)*tL*tR-23753537388*pow(s,9)*pow(t,6)*tL*tR+2178585192*pow(s,10)*pow(t,6)*tL*tR-142340100*pow(s,11)*pow(t,6)*tL*tR+6267744*pow(s,12)*pow(t,6)*tL*tR-166572*pow(s,13)*pow(t,6)*tL*tR+2016*pow(s,14)*pow(t,6)*tL*tR+648121824000*pow(t,7)*tL*tR-2294736091200*s*pow(t,7)*tL*tR+3527136900000*pow(s,2)*pow(t,7)*tL*tR-3161879110224*pow(s,3)*pow(t,7)*tL*tR+1863607266216*pow(s,4)*pow(t,7)*tL*tR-768828195432*pow(s,5)*pow(t,7)*tL*tR+229996125072*pow(s,6)*pow(t,7)*tL*tR-50852879568*pow(s,7)*pow(t,7)*tL*tR+8370964152*pow(s,8)*pow(t,7)*tL*tR-1022605344*pow(s,9)*pow(t,7)*tL*tR+91351656*pow(s,10)*pow(t,7)*tL*tR-5789088*pow(s,11)*pow(t,7)*tL*tR+245952*pow(s,12)*pow(t,7)*tL*tR-6264*pow(s,13)*pow(t,7)*tL*tR+72*pow(s,14)*pow(t,7)*tL*tR+9754214400*pow(t,8)*tL*tR-33919119360*s*pow(t,8)*tL*tR+50942946816*pow(s,2)*pow(t,8)*tL*tR-44378547264*pow(s,3)*pow(t,8)*tL*tR+25259989392*pow(s,4)*pow(t,8)*tL*tR-9988908120*pow(s,5)*pow(t,8)*tL*tR+2837863980*pow(s,6)*pow(t,8)*tL*tR-588796974*pow(s,7)*pow(t,8)*tL*tR+89494308*pow(s,8)*pow(t,8)*tL*tR-9866862*pow(s,9)*pow(t,8)*tL*tR+768564*pow(s,10)*pow(t,8)*tL*tR-40122*pow(s,11)*pow(t,8)*tL*tR+1260*pow(s,12)*pow(t,8)*tL*tR-18*pow(s,13)*pow(t,8)*tL*tR+268429674885120*s*pow(tL,2)*tR-998759775817728*pow(s,2)*pow(tL,2)*tR+1567045120240512*pow(s,3)*pow(tL,2)*tR-1397173633770528*pow(s,4)*pow(tL,2)*tR+799732597139472*pow(s,5)*pow(tL,2)*tR-313222675805736*pow(s,6)*pow(tL,2)*tR+86971338703860*pow(s,7)*pow(tL,2)*tR-17429625361956*pow(s,8)*pow(tL,2)*tR+2531960699364*pow(s,9)*pow(tL,2)*tR-264219618564*pow(s,10)*pow(tL,2)*tR+19304090268*pow(s,11)*pow(tL,2)*tR-937065036*pow(s,12)*pow(tL,2)*tR+27132924*pow(s,13)*pow(tL,2)*tR-354372*pow(s,14)*pow(tL,2)*tR-1761487616609280*t*pow(tL,2)*tR+6814726037978112*s*t*pow(tL,2)*tR-11579698271485440*pow(s,2)*t*pow(tL,2)*tR+11549849002411680*pow(s,3)*t*pow(tL,2)*tR-7594362744799728*pow(s,4)*t*pow(tL,2)*tR+3495237889694424*pow(s,5)*t*pow(tL,2)*tR-1164519719875980*pow(s,6)*t*pow(tL,2)*tR+286009079888124*pow(s,7)*t*pow(tL,2)*tR-52141830224364*pow(s,8)*t*pow(tL,2)*tR+7034491707804*pow(s,9)*t*pow(tL,2)*tR-692407013172*pow(s,10)*t*pow(tL,2)*tR+48283109076*pow(s,11)*t*pow(tL,2)*tR-2257368948*pow(s,12)*t*pow(tL,2)*tR+63395100*pow(s,13)*t*pow(tL,2)*tR-807408*pow(s,14)*t*pow(tL,2)*tR-2461255236357120*pow(t,2)*pow(tL,2)*tR+9090061998845184*s*pow(t,2)*pow(tL,2)*tR-14681445372844992*pow(s,2)*pow(t,2)*pow(tL,2)*tR+13903377662004768*pow(s,3)*pow(t,2)*pow(tL,2)*tR-8690409166443984*pow(s,4)*pow(t,2)*pow(tL,2)*tR+3812693086778688*pow(s,5)*pow(t,2)*pow(tL,2)*tR-1215335163484008*pow(s,6)*pow(t,2)*pow(tL,2)*tR+286736546809818*pow(s,7)*pow(t,2)*pow(tL,2)*tR-50422418412282*pow(s,8)*pow(t,2)*pow(tL,2)*tR+6587252140770*pow(s,9)*pow(t,2)*pow(tL,2)*tR-630122478930*pow(s,10)*pow(t,2)*pow(tL,2)*tR+42838156494*pow(s,11)*pow(t,2)*pow(tL,2)*tR-1957915134*pow(s,12)*pow(t,2)*pow(tL,2)*tR+53874198*pow(s,13)*pow(t,2)*pow(tL,2)*tR-673470*pow(s,14)*pow(t,2)*pow(tL,2)*tR-1314393325620480*pow(t,3)*pow(tL,2)*tR+4771285901153856*s*pow(t,3)*pow(tL,2)*tR-7555151142366912*pow(s,2)*pow(t,3)*pow(tL,2)*tR+7003873414045872*pow(s,3)*pow(t,3)*pow(tL,2)*tR-4282190520218016*pow(s,4)*pow(t,3)*pow(tL,2)*tR+1837295031252576*pow(s,5)*pow(t,3)*pow(tL,2)*tR-572879563167744*pow(s,6)*pow(t,3)*pow(tL,2)*tR+132281420497128*pow(s,7)*pow(t,3)*pow(tL,2)*tR-22782213592992*pow(s,8)*pow(t,3)*pow(tL,2)*tR+2917266677640*pow(s,9)*pow(t,3)*pow(tL,2)*tR-273737995104*pow(s,10)*pow(t,3)*pow(tL,2)*tR+18267413640*pow(s,11)*pow(t,3)*pow(tL,2)*tR-819971712*pow(s,12)*pow(t,3)*pow(tL,2)*tR+22164408*pow(s,13)*pow(t,3)*pow(tL,2)*tR-272160*pow(s,14)*pow(t,3)*pow(tL,2)*tR-346127916960000*pow(t,4)*pow(tL,2)*tR+1244105660145600*s*pow(t,4)*pow(tL,2)*tR-1947195960585120*pow(s,2)*pow(t,4)*pow(tL,2)*tR+1781869207492080*pow(s,3)*pow(t,4)*pow(tL,2)*tR-1074337360782840*pow(s,4)*pow(t,4)*pow(tL,2)*tR+454214201081760*pow(s,5)*pow(t,4)*pow(tL,2)*tR-139475257620300*pow(s,6)*pow(t,4)*pow(tL,2)*tR+31701396222090*pow(s,7)*pow(t,4)*pow(tL,2)*tR-5372018244810*pow(s,8)*pow(t,4)*pow(tL,2)*tR+676536040530*pow(s,9)*pow(t,4)*pow(tL,2)*tR-62401937850*pow(s,10)*pow(t,4)*pow(tL,2)*tR+4090628430*pow(s,11)*pow(t,4)*pow(tL,2)*tR-180195750*pow(s,12)*pow(t,4)*pow(tL,2)*tR+4773510*pow(s,13)*pow(t,4)*pow(tL,2)*tR-57330*pow(s,14)*pow(t,4)*pow(tL,2)*tR-47152373184000*pow(t,5)*pow(tL,2)*tR+168175509465600*s*pow(t,5)*pow(tL,2)*tR-260766602480160*pow(s,2)*pow(t,5)*pow(tL,2)*tR+236075877485280*pow(s,3)*pow(t,5)*pow(tL,2)*tR-140638459628520*pow(s,4)*pow(t,5)*pow(tL,2)*tR+58680494463528*pow(s,5)*pow(t,5)*pow(tL,2)*tR-17761661947764*pow(s,6)*pow(t,5)*pow(tL,2)*tR+3974446967148*pow(s,7)*pow(t,5)*pow(tL,2)*tR-662139794484*pow(s,8)*pow(t,5)*pow(tL,2)*tR+81850833036*pow(s,9)*pow(t,5)*pow(tL,2)*tR-7396182108*pow(s,10)*pow(t,5)*pow(tL,2)*tR+473818212*pow(s,11)*pow(t,5)*pow(tL,2)*tR-20332116*pow(s,12)*pow(t,5)*pow(tL,2)*tR+522396*pow(s,13)*pow(t,5)*pow(tL,2)*tR-6048*pow(s,14)*pow(t,5)*pow(tL,2)*tR-3088351929600*pow(t,6)*pow(tL,2)*tR+10922786159040*s*pow(t,6)*pow(tL,2)*tR-16760632148064*pow(s,2)*pow(t,6)*pow(tL,2)*tR+14986965128688*pow(s,3)*pow(t,6)*pow(tL,2)*tR-8800920558360*pow(s,4)*pow(t,6)*pow(tL,2)*tR+3612052126872*pow(s,5)*pow(t,6)*pow(tL,2)*tR-1072854221040*pow(s,6)*pow(t,6)*pow(tL,2)*tR+234917769492*pow(s,7)*pow(t,6)*pow(tL,2)*tR-38167760484*pow(s,8)*pow(t,6)*pow(tL,2)*tR+4581657108*pow(s,9)*pow(t,6)*pow(tL,2)*tR-399794724*pow(s,10)*pow(t,6)*pow(tL,2)*tR+24546060*pow(s,11)*pow(t,6)*pow(tL,2)*tR-998676*pow(s,12)*pow(t,6)*pow(tL,2)*tR+23940*pow(s,13)*pow(t,6)*pow(tL,2)*tR-252*pow(s,14)*pow(t,6)*pow(tL,2)*tR-72013536000*pow(t,7)*pow(tL,2)*tR+251304379200*s*pow(t,7)*pow(tL,2)*tR-379056555360*pow(s,2)*pow(t,7)*pow(tL,2)*tR+331843815792*pow(s,3)*pow(t,7)*pow(tL,2)*tR-189919737720*pow(s,4)*pow(t,7)*pow(tL,2)*tR+75549823920*pow(s,5)*pow(t,7)*pow(tL,2)*tR-21600214848*pow(s,6)*pow(t,7)*pow(tL,2)*tR+4511568960*pow(s,7)*pow(t,7)*pow(tL,2)*tR-690509232*pow(s,8)*pow(t,7)*pow(tL,2)*tR+76674816*pow(s,9)*pow(t,7)*pow(tL,2)*tR-6016032*pow(s,10)*pow(t,7)*pow(tL,2)*tR+316368*pow(s,11)*pow(t,7)*pow(tL,2)*tR-10008*pow(s,12)*pow(t,7)*pow(tL,2)*tR+144*pow(s,13)*pow(t,7)*pow(tL,2)*tR-252742628920320*s*pow(tL,3)*tR+940597024601088*pow(s,2)*pow(tL,3)*tR-1469145966717312*pow(s,3)*pow(tL,3)*tR+1299137553485952*pow(s,4)*pow(tL,3)*tR-735306237460704*pow(s,5)*pow(tL,3)*tR+284072199111792*pow(s,6)*pow(tL,3)*tR-77644121819256*pow(s,7)*pow(tL,3)*tR+15289629828480*pow(s,8)*pow(tL,3)*tR-2178834814008*pow(s,9)*pow(tL,3)*tR+222681137664*pow(s,10)*pow(tL,3)*tR-15906225192*pow(s,11)*pow(tL,3)*tR+753403968*pow(s,12)*pow(tL,3)*tR-21234888*pow(s,13)*pow(tL,3)*tR+269136*pow(s,14)*pow(tL,3)*tR+1003351840404480*t*pow(tL,3)*tR-3969352222359552*s*t*pow(tL,3)*tR+6889754524117248*pow(s,2)*t*pow(tL,3)*tR-6997929607861920*pow(s,3)*t*pow(tL,3)*tR+4666082670517968*pow(s,4)*t*pow(tL,3)*tR-2167714458463512*pow(s,5)*t*pow(tL,3)*tR+725638851265020*pow(s,6)*t*pow(tL,3)*tR-178262478737952*pow(s,7)*t*pow(tL,3)*tR+32369217443976*pow(s,8)*t*pow(tL,3)*tR-4332053277216*pow(s,9)*t*pow(tL,3)*tR+421346801232*pow(s,10)*t*pow(tL,3)*tR-28919311008*pow(s,11)*t*pow(tL,3)*tR+1325331336*pow(s,12)*t*pow(tL,3)*tR-36319080*pow(s,13)*t*pow(tL,3)*tR+448980*pow(s,14)*t*pow(tL,3)*tR+1103573552014080*pow(t,2)*pow(tL,3)*tR-4108079314132416*s*pow(t,2)*pow(tL,3)*tR+6687609218125920*pow(s,2)*pow(t,2)*pow(tL,3)*tR-6377367837632400*pow(s,3)*pow(t,2)*pow(tL,3)*tR+4007341029122760*pow(s,4)*pow(t,2)*pow(tL,3)*tR-1763520694524456*pow(s,5)*pow(t,2)*pow(tL,3)*tR+562383118651032*pow(s,6)*pow(t,2)*pow(tL,3)*tR-132347512285380*pow(s,7)*pow(t,2)*pow(tL,3)*tR+23138478647424*pow(s,8)*pow(t,2)*pow(tL,3)*tR-2994664824396*pow(s,9)*pow(t,2)*pow(tL,3)*tR+282688010808*pow(s,10)*pow(t,2)*pow(tL,3)*tR-18882626700*pow(s,11)*pow(t,2)*pow(tL,3)*tR+843745896*pow(s,12)*pow(t,2)*pow(tL,3)*tR-22564332*pow(s,13)*pow(t,2)*pow(tL,3)*tR+272160*pow(s,14)*pow(t,2)*pow(tL,3)*tR+447075609926400*pow(t,3)*pow(tL,3)*tR-1626501109222080*s*pow(t,3)*pow(tL,3)*tR+2580333663972960*pow(s,2)*pow(t,3)*pow(tL,3)*tR-2394464913202320*pow(s,3)*pow(t,3)*pow(tL,3)*tR+1463499590885640*pow(s,4)*pow(t,3)*pow(tL,3)*tR-626598013264440*pow(s,5)*pow(t,3)*pow(tL,3)*tR+194534476883040*pow(s,6)*pow(t,3)*pow(tL,3)*tR-44606950043880*pow(s,7)*pow(t,3)*pow(tL,3)*tR+7605156126120*pow(s,8)*pow(t,3)*pow(tL,3)*tR-960490064520*pow(s,9)*pow(t,3)*pow(tL,3)*tR+88502256360*pow(s,10)*pow(t,3)*pow(tL,3)*tR-5769107400*pow(s,11)*pow(t,3)*pow(tL,3)*tR+251316240*pow(s,12)*pow(t,3)*pow(tL,3)*tR-6538560*pow(s,13)*pow(t,3)*pow(tL,3)*tR+76440*pow(s,14)*pow(t,3)*pow(tL,3)*tR+84092933030400*pow(t,4)*pow(tL,3)*tR-301866264362880*s*pow(t,4)*pow(tL,3)*tR+471437432141760*pow(s,2)*pow(t,4)*pow(tL,3)*tR-429950683673280*pow(s,3)*pow(t,4)*pow(tL,3)*tR+257939405124240*pow(s,4)*pow(t,4)*pow(tL,3)*tR-108291156910440*pow(s,5)*pow(t,4)*pow(tL,3)*tR+32937734246760*pow(s,6)*pow(t,4)*pow(tL,3)*tR-7392583687860*pow(s,7)*pow(t,4)*pow(tL,3)*tR+1232318843280*pow(s,8)*pow(t,4)*pow(tL,3)*tR-151947151020*pow(s,9)*pow(t,4)*pow(tL,3)*tR+13640562600*pow(s,10)*pow(t,4)*pow(tL,3)*tR-863638860*pow(s,11)*pow(t,4)*pow(tL,3)*tR+36373680*pow(s,12)*pow(t,4)*pow(tL,3)*tR-908460*pow(s,13)*pow(t,4)*pow(tL,3)*tR+10080*pow(s,14)*pow(t,4)*pow(tL,3)*tR+7298351424000*pow(t,5)*pow(tL,3)*tR-25915581417600*s*pow(t,5)*pow(tL,3)*tR+39943165772160*pow(s,2)*pow(t,5)*pow(tL,3)*tR-35876673796320*pow(s,3)*pow(t,5)*pow(tL,3)*tR+21155686403040*pow(s,4)*pow(t,5)*pow(tL,3)*tR-8712272036160*pow(s,5)*pow(t,5)*pow(tL,3)*tR+2593437435288*pow(s,6)*pow(t,5)*pow(tL,3)*tR-568132109496*pow(s,7)*pow(t,5)*pow(tL,3)*tR+92122208640*pow(s,8)*pow(t,5)*pow(tL,3)*tR-10998770328*pow(s,9)*pow(t,5)*pow(tL,3)*tR+950000688*pow(s,10)*pow(t,5)*pow(tL,3)*tR-57330504*pow(s,11)*pow(t,5)*pow(tL,3)*tR+2268000*pow(s,12)*pow(t,5)*pow(tL,3)*tR-51912*pow(s,13)*pow(t,5)*pow(tL,3)*tR+504*pow(s,14)*pow(t,5)*pow(tL,3)*tR+228766809600*pow(t,6)*pow(tL,3)*tR-802346912640*s*pow(t,6)*pow(tL,3)*tR+1217531637504*pow(s,2)*pow(t,6)*pow(tL,3)*tR-1073138193792*pow(s,3)*pow(t,6)*pow(tL,3)*tR+618716046144*pow(s,4)*pow(t,6)*pow(tL,3)*tR-248051639976*pow(s,5)*pow(t,6)*pow(tL,3)*tR+71496381096*pow(s,6)*pow(t,6)*pow(tL,3)*tR-15057329616*pow(s,7)*pow(t,6)*pow(tL,3)*tR+2323870920*pow(s,8)*pow(t,6)*pow(tL,3)*tR-260195040*pow(s,9)*pow(t,6)*pow(tL,3)*tR+20582520*pow(s,10)*pow(t,6)*pow(tL,3)*tR-1090992*pow(s,11)*pow(t,6)*pow(tL,3)*tR+34776*pow(s,12)*pow(t,6)*pow(tL,3)*tR-504*pow(s,13)*pow(t,6)*pow(tL,3)*tR+134284623621120*s*pow(tL,4)*tR-497510910425088*pow(s,2)*pow(tL,4)*tR+771025016274912*pow(s,3)*pow(tL,4)*tR-674623189579752*pow(s,4)*pow(tL,4)*tR+376947318369972*pow(s,5)*pow(tL,4)*tR-143487635804898*pow(s,6)*pow(tL,4)*tR+38578711206273*pow(s,7)*pow(tL,4)*tR-7461455469069*pow(s,8)*pow(tL,4)*tR+1042700464701*pow(s,9)*pow(tL,4)*tR-104317922709*pow(s,10)*pow(tL,4)*tR+7278334035*pow(s,11)*pow(tL,4)*tR-335760159*pow(s,12)*pow(tL,4)*tR+9180507*pow(s,13)*pow(tL,4)*tR-112245*pow(s,14)*pow(tL,4)*tR-334763769473280*t*pow(tL,4)*tR+1352706765887232*s*t*pow(tL,4)*tR-2392229760691680*pow(s,2)*t*pow(tL,4)*tR+2465144260176528*pow(s,3)*t*pow(tL,4)*tR-1659495286457904*pow(s,4)*t*pow(tL,4)*tR+774534477058944*pow(s,5)*t*pow(tL,4)*tR-259267272620328*pow(s,6)*t*pow(tL,4)*tR+63414314540640*pow(s,7)*t*pow(tL,4)*tR-11417793879240*pow(s,8)*t*pow(tL,4)*tR+1509159886416*pow(s,9)*t*pow(tL,4)*tR-144375525672*pow(s,10)*t*pow(tL,4)*tR+9702849072*pow(s,11)*t*pow(tL,4)*tR-433096776*pow(s,12)*t*pow(tL,4)*tR+11482128*pow(s,13)*t*pow(tL,4)*tR-136080*pow(s,14)*t*pow(tL,4)*tR-280132361107200*pow(t,2)*pow(tL,4)*tR+1050547488661440*s*pow(t,2)*pow(tL,4)*tR-1722084277384800*pow(s,2)*pow(t,2)*pow(tL,4)*tR+1651130027613360*pow(s,3)*pow(t,2)*pow(tL,4)*tR-1040853813489000*pow(s,4)*pow(t,2)*pow(tL,4)*tR+458270123061240*pow(s,5)*pow(t,2)*pow(tL,4)*tR-145755942512040*pow(s,6)*pow(t,2)*pow(tL,4)*tR+34092818200350*pow(s,7)*pow(t,2)*pow(tL,4)*tR-5901748166790*pow(s,8)*pow(t,2)*pow(tL,4)*tR+753076115190*pow(s,9)*pow(t,2)*pow(tL,4)*tR-69742726830*pow(s,10)*pow(t,2)*pow(tL,4)*tR+4543246890*pow(s,11)*pow(t,2)*pow(tL,4)*tR-196488810*pow(s,12)*pow(t,2)*pow(tL,4)*tR+5034330*pow(s,13)*pow(t,2)*pow(tL,4)*tR-57330*pow(s,14)*pow(t,2)*pow(tL,4)*tR-81188419737600*pow(t,3)*pow(tL,4)*tR+295934008446720*s*pow(t,3)*pow(tL,4)*tR-470081525487840*pow(s,2)*pow(t,3)*pow(tL,4)*tR+436238883864000*pow(s,3)*pow(t,3)*pow(tL,4)*tR-266163577156680*pow(s,4)*pow(t,3)*pow(tL,4)*tR+113495443922280*pow(s,5)*pow(t,3)*pow(tL,4)*tR-34992830452860*pow(s,6)*pow(t,3)*pow(tL,4)*tR+7941029744340*pow(s,7)*pow(t,3)*pow(tL,4)*tR-1334301228540*pow(s,8)*pow(t,3)*pow(tL,4)*tR+165221429940*pow(s,9)*pow(t,3)*pow(tL,4)*tR-14828932020*pow(s,10)*pow(t,3)*pow(tL,4)*tR+933451260*pow(s,11)*pow(t,3)*pow(tL,4)*tR-38799180*pow(s,12)*pow(t,3)*pow(tL,4)*tR+946260*pow(s,13)*pow(t,3)*pow(tL,4)*tR-10080*pow(s,14)*pow(t,3)*pow(tL,4)*tR-9742304678400*pow(t,4)*pow(tL,4)*tR+34916034545280*s*pow(t,4)*pow(tL,4)*tR-54382279633920*pow(s,2)*pow(t,4)*pow(tL,4)*tR+49384084125600*pow(s,3)*pow(t,4)*pow(tL,4)*tR-29437859762640*pow(s,4)*pow(t,4)*pow(tL,4)*tR+12246802860600*pow(s,5)*pow(t,4)*pow(tL,4)*tR-3678424420860*pow(s,6)*pow(t,4)*pow(tL,4)*tR+811671354270*pow(s,7)*pow(t,4)*pow(tL,4)*tR-132258838950*pow(s,8)*pow(t,4)*pow(tL,4)*tR+15818942790*pow(s,9)*pow(t,4)*pow(tL,4)*tR-1362937590*pow(s,10)*pow(t,4)*pow(tL,4)*tR+81541530*pow(s,11)*pow(t,4)*pow(tL,4)*tR-3167010*pow(s,12)*pow(t,4)*pow(tL,4)*tR+69930*pow(s,13)*pow(t,4)*pow(tL,4)*tR-630*pow(s,14)*pow(t,4)*pow(tL,4)*tR-405463968000*pow(t,5)*pow(tL,4)*tR+1432830772800*s*pow(t,5)*pow(tL,4)*tR-2193585831360*pow(s,2)*pow(t,5)*pow(tL,4)*tR+1952338724784*pow(s,3)*pow(t,5)*pow(tL,4)*tR-1137245751936*pow(s,4)*pow(t,5)*pow(tL,4)*tR+460773815040*pow(s,5)*pow(t,5)*pow(tL,4)*tR-134224706952*pow(s,6)*pow(t,5)*pow(tL,4)*tR+28565102160*pow(s,7)*pow(t,5)*pow(tL,4)*tR-4453555176*pow(s,8)*pow(t,5)*pow(tL,4)*tR+503515152*pow(s,9)*pow(t,5)*pow(tL,4)*tR-40197528*pow(s,10)*pow(t,5)*pow(tL,4)*tR+2149056*pow(s,11)*pow(t,5)*pow(tL,4)*tR-69048*pow(s,12)*pow(t,5)*pow(tL,4)*tR+1008*pow(s,13)*pow(t,5)*pow(tL,4)*tR-43002576933120*s*pow(tL,5)*tR+158277249946368*pow(s,2)*pow(tL,5)*tR-243030144964320*pow(s,3)*pow(tL,5)*tR+210182516093088*pow(s,4)*pow(tL,5)*tR-115845393762504*pow(s,5)*pow(tL,5)*tR+43423062178356*pow(s,6)*pow(tL,5)*tR-11478292636230*pow(s,7)*pow(tL,5)*tR+2179136516004*pow(s,8)*pow(tL,5)*tR-298368649278*pow(s,9)*pow(tL,5)*tR+29178214380*pow(s,10)*pow(tL,5)*tR-1983458610*pow(s,11)*pow(tL,5)*tR+88731468*pow(s,12)*pow(tL,5)*tR-2336418*pow(s,13)*pow(tL,5)*tR+27216*pow(s,14)*pow(tL,5)*tR+67641697105920*t*pow(tL,5)*tR-278872866897408*s*t*pow(tL,5)*tR+501335044809984*pow(s,2)*t*pow(tL,5)*tR-522513564816096*pow(s,3)*t*pow(tL,5)*tR+353886535504656*pow(s,4)*t*pow(tL,5)*tR-165339611551800*pow(s,5)*t*pow(tL,5)*tR+55146738565044*pow(s,6)*t*pow(tL,5)*tR-13382168074128*pow(s,7)*t*pow(tL,5)*tR+2380560609168*pow(s,8)*t*pow(tL,5)*tR-309538315296*pow(s,9)*t*pow(tL,5)*tR+28989215640*pow(s,10)*t*pow(tL,5)*tR-1895792976*pow(s,11)*t*pow(tL,5)*tR+81680256*pow(s,12)*t*pow(tL,5)*tR-2065896*pow(s,13)*t*pow(tL,5)*tR+22932*pow(s,14)*t*pow(tL,5)*tR+40581283357440*pow(t,2)*pow(tL,5)*tR-153241922651328*s*pow(t,2)*pow(tL,5)*tR+252703304588448*pow(s,2)*pow(t,2)*pow(tL,5)*tR-243259181521776*pow(s,3)*pow(t,2)*pow(tL,5)*tR+153546781192056*pow(s,4)*pow(t,2)*pow(tL,5)*tR-67476756569040*pow(s,5)*pow(t,2)*pow(tL,5)*tR+21344576288112*pow(s,6)*pow(t,2)*pow(tL,5)*tR-4945615491348*pow(s,7)*pow(t,2)*pow(tL,5)*tR+844231397688*pow(s,8)*pow(t,2)*pow(tL,5)*tR-105657545196*pow(s,9)*pow(t,2)*pow(tL,5)*tR+9532276992*pow(s,10)*pow(t,2)*pow(tL,5)*tR-599435676*pow(s,11)*pow(t,2)*pow(tL,5)*tR+24698016*pow(s,12)*pow(t,2)*pow(tL,5)*tR-590436*pow(s,13)*pow(t,2)*pow(tL,5)*tR+6048*pow(s,14)*pow(t,2)*pow(tL,5)*tR+7513451447040*pow(t,3)*pow(tL,5)*tR-27428991000768*s*pow(t,3)*pow(tL,5)*tR+43597611281952*pow(s,2)*pow(t,3)*pow(tL,5)*tR-40419047115216*pow(s,3)*pow(t,3)*pow(tL,5)*tR+24581130280056*pow(s,4)*pow(t,3)*pow(tL,5)*tR-10417588173720*pow(s,5)*pow(t,3)*pow(tL,5)*tR+3180841483680*pow(s,6)*pow(t,3)*pow(tL,5)*tR-711657481248*pow(s,7)*pow(t,3)*pow(tL,5)*tR+117221331528*pow(s,8)*pow(t,3)*pow(tL,5)*tR-14122273536*pow(s,9)*pow(t,3)*pow(tL,5)*tR+1220280264*pow(s,10)*pow(t,3)*pow(tL,5)*tR-72794736*pow(s,11)*pow(t,3)*pow(tL,5)*tR+2794176*pow(s,12)*pow(t,3)*pow(tL,5)*tR-59976*pow(s,13)*pow(t,3)*pow(tL,5)*tR+504*pow(s,14)*pow(t,3)*pow(tL,5)*tR+432991319040*pow(t,4)*pow(tL,5)*tR-1548765163008*s*pow(t,4)*pow(tL,5)*tR+2404108607040*pow(s,2)*pow(t,4)*pow(tL,5)*tR-2171456763840*pow(s,3)*pow(t,4)*pow(tL,5)*tR+1284002874000*pow(s,4)*pow(t,4)*pow(tL,5)*tR-527996002464*pow(s,5)*pow(t,4)*pow(tL,5)*tR+156016397880*pow(s,6)*pow(t,4)*pow(tL,5)*tR-33652983420*pow(s,7)*pow(t,4)*pow(tL,5)*tR+5312850480*pow(s,8)*pow(t,4)*pow(tL,5)*tR-607586868*pow(s,9)*pow(t,4)*pow(tL,5)*tR+49011480*pow(s,10)*pow(t,4)*pow(tL,5)*tR-2644740*pow(s,11)*pow(t,4)*pow(tL,5)*tR+85680*pow(s,12)*pow(t,4)*pow(tL,5)*tR-1260*pow(s,13)*pow(t,4)*pow(tL,5)*tR+8463122196480*s*pow(tL,6)*tR-30912446783232*pow(s,2)*pow(tL,6)*tR+46990185080832*pow(s,3)*pow(tL,6)*tR-40142687424336*pow(s,4)*pow(tL,6)*tR+21812434383432*pow(s,5)*pow(tL,6)*tR-8046608165988*pow(s,6)*pow(tL,6)*tR+2089838606982*pow(s,7)*pow(tL,6)*tR-389089538166*pow(s,8)*pow(tL,6)*tR+52119102798*pow(s,9)*pow(tL,6)*tR-4969305558*pow(s,10)*pow(tL,6)*tR+327676146*pow(s,11)*pow(tL,6)*tR-14108178*pow(s,12)*pow(tL,6)*tR+353010*pow(s,13)*pow(tL,6)*tR-3822*pow(s,14)*pow(tL,6)*tR-8142056133120*t*pow(tL,6)*tR+34213772694528*s*t*pow(tL,6)*tR-62395442133696*pow(s,2)*t*pow(tL,6)*tR+65600079084288*pow(s,3)*t*pow(tL,6)*tR-44570884436400*pow(s,4)*t*pow(tL,6)*tR+20784449585256*pow(s,5)*t*pow(tL,6)*tR-6887162011716*pow(s,6)*t*pow(tL,6)*tR+1653072006852*pow(s,7)*t*pow(tL,6)*tR-289552944996*pow(s,8)*t*pow(tL,6)*tR+36882706644*pow(s,9)*t*pow(tL,6)*tR-3362004492*pow(s,10)*t*pow(tL,6)*tR+212077740*pow(s,11)*t*pow(tL,6)*tR-8693244*pow(s,12)*t*pow(tL,6)*tR+204372*pow(s,13)*t*pow(tL,6)*tR-2016*pow(s,14)*t*pow(tL,6)*tR-3125661799680*pow(t,2)*pow(tL,6)*tR+11878835685696*s*pow(t,2)*pow(tL,6)*tR-19687781387232*pow(s,2)*pow(t,2)*pow(tL,6)*tR+19001446790256*pow(s,3)*pow(t,2)*pow(tL,6)*tR-11987625387528*pow(s,4)*pow(t,2)*pow(tL,6)*tR+5246275024872*pow(s,5)*pow(t,2)*pow(tL,6)*tR-1645950665520*pow(s,6)*pow(t,2)*pow(tL,6)*tR+376485722676*pow(s,7)*pow(t,2)*pow(tL,6)*tR-63087362100*pow(s,8)*pow(t,2)*pow(tL,6)*tR+7694577828*pow(s,9)*pow(t,2)*pow(tL,6)*tR-669710916*pow(s,10)*pow(t,2)*pow(tL,6)*tR+40004748*pow(s,11)*pow(t,2)*pow(tL,6)*tR-1524852*pow(s,12)*pow(t,2)*pow(tL,6)*tR+32004*pow(s,13)*pow(t,2)*pow(tL,6)*tR-252*pow(s,14)*pow(t,2)*pow(tL,6)*tR-278275979520*pow(t,3)*pow(tL,6)*tR+1017042433344*s*pow(t,3)*pow(tL,6)*tR-1616444974368*pow(s,2)*pow(t,3)*pow(tL,6)*tR+1495478866896*pow(s,3)*pow(t,3)*pow(tL,6)*tR-905096563224*pow(s,4)*pow(t,3)*pow(tL,6)*tR+380381638224*pow(s,5)*pow(t,3)*pow(tL,6)*tR-114655132368*pow(s,6)*pow(t,3)*pow(tL,6)*tR+25174995552*pow(s,7)*pow(t,3)*pow(tL,6)*tR-4037122656*pow(s,8)*pow(t,3)*pow(tL,6)*tR+468022464*pow(s,9)*pow(t,3)*pow(tL,6)*tR-38199504*pow(s,10)*pow(t,3)*pow(tL,6)*tR+2082192*pow(s,11)*pow(t,3)*pow(tL,6)*tR-68040*pow(s,12)*pow(t,3)*pow(tL,6)*tR+1008*pow(s,13)*pow(t,3)*pow(tL,6)*tR-1000589345280*s*pow(tL,7)*tR+3624517193472*pow(s,2)*pow(tL,7)*tR-5451536570112*pow(s,3)*pow(tL,7)*tR+4597832994912*pow(s,4)*pow(tL,7)*tR-2461662273600*pow(s,5)*pow(tL,7)*tR+893156998032*pow(s,6)*pow(tL,7)*tR-227716356636*pow(s,7)*pow(tL,7)*tR+41521137552*pow(s,8)*pow(tL,7)*tR-5428701324*pow(s,9)*pow(tL,7)*tR+502637328*pow(s,10)*pow(tL,7)*tR-31924692*pow(s,11)*pow(tL,7)*tR+1305936*pow(s,12)*pow(tL,7)*tR-30276*pow(s,13)*pow(tL,7)*tR+288*pow(s,14)*pow(tL,7)*tR+536838865920*t*pow(tL,7)*tR-2296948658688*s*t*pow(tL,7)*tR+4241510500608*pow(s,2)*t*pow(tL,7)*tR-4487973020352*pow(s,3)*t*pow(tL,7)*tR+3051441313344*pow(s,4)*t*pow(tL,7)*tR-1416678370560*pow(s,5)*t*pow(tL,7)*tR+465150201336*pow(s,6)*t*pow(tL,7)*tR-110108348568*pow(s,7)*t*pow(tL,7)*tR+18921839040*pow(s,8)*t*pow(tL,7)*tR-2349144072*pow(s,9)*t*pow(tL,7)*tR+206770464*pow(s,10)*t*pow(tL,7)*tR-12410280*pow(s,11)*t*pow(tL,7)*tR+471456*pow(s,12)*t*pow(tL,7)*tR-9720*pow(s,13)*t*pow(tL,7)*tR+72*pow(s,14)*t*pow(tL,7)*tR+99227358720*pow(t,2)*pow(tL,7)*tR-379331869824*s*pow(t,2)*pow(tL,7)*tR+631291539456*pow(s,2)*pow(t,2)*pow(tL,7)*tR-610050598848*pow(s,3)*pow(t,2)*pow(tL,7)*tR+383989415616*pow(s,4)*pow(t,2)*pow(tL,7)*tR-166982759208*pow(s,5)*pow(t,2)*pow(tL,7)*tR+51812173512*pow(s,6)*pow(t,2)*pow(tL,7)*tR-11654787744*pow(s,7)*pow(t,2)*pow(tL,7)*tR+1906606296*pow(s,8)*pow(t,2)*pow(tL,7)*tR-224671104*pow(s,9)*pow(t,2)*pow(tL,7)*tR+18583992*pow(s,10)*pow(t,2)*pow(tL,7)*tR-1024128*pow(s,11)*pow(t,2)*pow(tL,7)*tR+33768*pow(s,12)*pow(t,2)*pow(tL,7)*tR-504*pow(s,13)*pow(t,2)*pow(tL,7)*tR+65135508480*s*pow(tL,8)*tR-233880867072*pow(s,2)*pow(tL,8)*tR+347902579872*pow(s,3)*pow(tL,8)*tR-289536979752*pow(s,4)*pow(tL,8)*tR+152649321012*pow(s,5)*pow(tL,8)*tR-54430992306*pow(s,6)*pow(tL,8)*tR+13607454069*pow(s,7)*pow(tL,8)*tR-2425258953*pow(s,8)*pow(tL,8)*tR+308467521*pow(s,9)*pow(tL,8)*tR-27567873*pow(s,10)*pow(tL,8)*tR+1667439*pow(s,11)*pow(tL,8)*tR-63315*pow(s,12)*pow(tL,8)*tR+1287*pow(s,13)*pow(tL,8)*tR-9*pow(s,14)*pow(tL,8)*tR-14912190720*t*pow(tL,8)*tR+64903534848*s*t*pow(tL,8)*tR-121145228640*pow(s,2)*t*pow(tL,8)*tR+128741212368*pow(s,3)*t*pow(tL,8)*tR-87403529520*pow(s,4)*t*pow(tL,8)*tR+40307046336*pow(s,5)*t*pow(tL,8)*tR-13080688200*pow(s,6)*t*pow(tL,8)*tR+3044382480*pow(s,7)*t*pow(tL,8)*tR-511086024*pow(s,8)*t*pow(tL,8)*tR+61427952*pow(s,9)*t*pow(tL,8)*tR-5159160*pow(s,10)*t*pow(tL,8)*tR+287712*pow(s,11)*t*pow(tL,8)*tR-9576*pow(s,12)*t*pow(tL,8)*tR+144*pow(s,13)*t*pow(tL,8)*tR-1792385280*s*pow(tL,9)*tR+6376960512*pow(s,2)*pow(tL,9)*tR-9377256096*pow(s,3)*pow(tL,9)*tR+7696541568*pow(s,4)*pow(tL,9)*tR-3993003672*pow(s,5)*pow(tL,9)*tR+1397925900*pow(s,6)*pow(tL,9)*tR-342151398*pow(s,7)*pow(tL,9)*tR+59451084*pow(s,8)*pow(tL,9)*tR-7320510*pow(s,9)*pow(tL,9)*tR+625668*pow(s,10)*pow(tL,9)*tR-35346*pow(s,11)*pow(tL,9)*tR+1188*pow(s,12)*pow(tL,9)*tR-18*pow(s,13)*pow(tL,9)*tR-66806614425600*s*pow(tR,2)+231384178851840*pow(s,2)*pow(tR,2)-345797670219264*pow(s,3)*pow(tR,2)+299491543960704*pow(s,4)*pow(tR,2)-169341298818624*pow(s,5)*pow(tR,2)+66469221288864*pow(s,6)*pow(tR,2)-18729436817232*pow(s,7)*pow(tR,2)+3851105361552*pow(s,8)*pow(tR,2)-579632842512*pow(s,9)*pow(tR,2)+63229200912*pow(s,10)*pow(tR,2)-4868926704*pow(s,11)*pow(tR,2)+251056944*pow(s,12)*pow(tR,2)-7780464*pow(s,13)*pow(tR,2)+109584*pow(s,14)*pow(tR,2)+648116337254400*t*pow(tR,2)-2460784569384960*s*t*pow(tR,2)+4102963116886656*pow(s,2)*t*pow(tR,2)-4023719377283808*pow(s,3)*t*pow(tR,2)+2611337984115408*pow(s,4)*t*pow(tR,2)-1192457908131528*pow(s,5)*t*pow(tR,2)+396649098754980*pow(s,6)*t*pow(tR,2)-97928162061504*pow(s,7)*t*pow(tR,2)+18076916869104*pow(s,8)*t*pow(tR,2)-2487823266384*pow(s,9)*t*pow(tR,2)+251705470392*pow(s,10)*t*pow(tR,2)-18180701088*pow(s,11)*t*pow(tR,2)+887347488*pow(s,12)*t*pow(tR,2)-26223528*pow(s,13)*t*pow(tR,2)+354372*pow(s,14)*t*pow(tR,2)+1107510572851200*pow(t,2)*pow(tR,2)-4081967539937280*s*pow(t,2)*pow(tR,2)+6584996719421568*pow(s,2)*pow(t,2)*pow(tR,2)-6238836023892192*pow(s,3)*pow(t,2)*pow(tR,2)+3910633421898672*pow(s,4)*pow(t,2)*pow(tR,2)-1725765321567672*pow(s,5)*pow(t,2)*pow(tR,2)+555364460460348*pow(s,6)*pow(t,2)*pow(tR,2)-132841732696596*pow(s,7)*pow(t,2)*pow(tR,2)+23796421700436*pow(s,8)*pow(t,2)*pow(tR,2)-3183553830996*pow(s,9)*pow(t,2)*pow(tR,2)+313650757980*pow(s,10)*pow(t,2)*pow(tR,2)-22098958812*pow(s,11)*pow(t,2)*pow(tR,2)+1053869292*pow(s,12)*pow(t,2)*pow(tR,2)-30479652*pow(s,13)*pow(t,2)*pow(tR,2)+403704*pow(s,14)*pow(t,2)*pow(tR,2)+739031711846400*pow(t,3)*pow(tR,2)-2696488193064960*s*pow(t,3)*pow(tR,2)+4299307169322816*pow(s,2)*pow(t,3)*pow(tR,2)-4021440586104816*pow(s,3)*pow(t,3)*pow(tR,2)+2486824434510696*pow(s,4)*pow(t,3)*pow(tR,2)-1082206123177956*pow(s,5)*pow(t,3)*pow(tR,2)+343356332594898*pow(s,6)*pow(t,3)*pow(tR,2)-80970382001208*pow(s,7)*pow(t,3)*pow(tR,2)+14301287025648*pow(s,8)*pow(t,3)*pow(tR,2)-1886873290848*pow(s,9)*pow(t,3)*pow(tR,2)+183390460596*pow(s,10)*pow(t,3)*pow(tR,2)-12751570776*pow(s,11)*pow(t,3)*pow(tR,2)+600376056*pow(s,12)*pow(t,3)*pow(tR,2)-17151036*pow(s,13)*pow(t,3)*pow(tR,2)+224490*pow(s,14)*pow(t,3)*pow(tR,2)+248878780416000*pow(t,4)*pow(tR,2)-903469477478400*s*pow(t,4)*pow(tR,2)+1431886228093440*pow(s,2)*pow(t,4)*pow(tR,2)-1330417774385280*pow(s,3)*pow(t,4)*pow(tR,2)+816809903642880*pow(s,4)*pow(t,4)*pow(tR,2)-352764791124480*pow(s,5)*pow(t,4)*pow(tR,2)+111044231847360*pow(s,6)*pow(t,4)*pow(tR,2)-25975745855640*pow(s,7)*pow(t,4)*pow(tR,2)+4550468320440*pow(s,8)*pow(t,4)*pow(tR,2)-595441922040*pow(s,9)*pow(t,4)*pow(tR,2)+57397115160*pow(s,10)*pow(t,4)*pow(tR,2)-3958363080*pow(s,11)*pow(t,4)*pow(tR,2)+184864680*pow(s,12)*pow(t,4)*pow(tR,2)-5239080*pow(s,13)*pow(t,4)*pow(tR,2)+68040*pow(s,14)*pow(t,4)*pow(tR,2)+44936446464000*pow(t,5)*pow(tR,2)-162627139584000*s*pow(t,5)*pow(tR,2)+256805713120320*pow(s,2)*pow(t,5)*pow(tR,2)-237629925829296*pow(s,3)*pow(t,5)*pow(tR,2)+145241250355656*pow(s,4)*pow(t,5)*pow(tR,2)-62428033594836*pow(s,5)*pow(t,5)*pow(tR,2)+19552880704266*pow(s,6)*pow(t,5)*pow(tR,2)-4550086680048*pow(s,7)*pow(t,5)*pow(tR,2)+792830257128*pow(s,8)*pow(t,5)*pow(tR,2)-103178334168*pow(s,9)*pow(t,5)*pow(tR,2)+9890810748*pow(s,10)*pow(t,5)*pow(tR,2)-678315456*pow(s,11)*pow(t,5)*pow(tR,2)+31502016*pow(s,12)*pow(t,5)*pow(tR,2)-887796*pow(s,13)*pow(t,5)*pow(tR,2)+11466*pow(s,14)*pow(t,5)*pow(tR,2)+4147979673600*pow(t,6)*pow(tR,2)-14981010186240*s*pow(t,6)*pow(tR,2)+23598724270464*pow(s,2)*pow(t,6)*pow(tR,2)-21776030412192*pow(s,3)*pow(t,6)*pow(tR,2)+13269142150992*pow(s,4)*pow(t,6)*pow(tR,2)-5684704070472*pow(s,5)*pow(t,6)*pow(tR,2)+1774310694660*pow(s,6)*pow(t,6)*pow(tR,2)-411393936996*pow(s,7)*pow(t,6)*pow(tR,2)+71413126596*pow(s,8)*pow(t,6)*pow(tR,2)-9257568516*pow(s,9)*pow(t,6)*pow(tR,2)+883917468*pow(s,10)*pow(t,6)*pow(tR,2)-60374412*pow(s,11)*pow(t,6)*pow(tR,2)+2792412*pow(s,12)*pow(t,6)*pow(tR,2)-78372*pow(s,13)*pow(t,6)*pow(tR,2)+1008*pow(s,14)*pow(t,6)*pow(tR,2)+153628876800*pow(t,7)*pow(tR,2)-554039377920*s*pow(t,7)*pow(tR,2)+871211521152*pow(s,2)*pow(t,7)*pow(tR,2)-802312246368*pow(s,3)*pow(t,7)*pow(tR,2)+487805727888*pow(s,4)*pow(t,7)*pow(tR,2)-208484181288*pow(s,5)*pow(t,7)*pow(tR,2)+64906464852*pow(s,6)*pow(t,7)*pow(tR,2)-15008927184*pow(s,7)*pow(t,7)*pow(tR,2)+2598073344*pow(s,8)*pow(t,7)*pow(tR,2)-335820384*pow(s,9)*pow(t,7)*pow(tR,2)+31968360*pow(s,10)*pow(t,7)*pow(tR,2)-2176848*pow(s,11)*pow(t,7)*pow(tR,2)+100368*pow(s,12)*pow(t,7)*pow(tR,2)-2808*pow(s,13)*pow(t,7)*pow(tR,2)+36*pow(s,14)*pow(t,7)*pow(tR,2)+268429674885120*s*tL*pow(tR,2)-998759775817728*pow(s,2)*tL*pow(tR,2)+1567045120240512*pow(s,3)*tL*pow(tR,2)-1397173633770528*pow(s,4)*tL*pow(tR,2)+799732597139472*pow(s,5)*tL*pow(tR,2)-313222675805736*pow(s,6)*tL*pow(tR,2)+86971338703860*pow(s,7)*tL*pow(tR,2)-17429625361956*pow(s,8)*tL*pow(tR,2)+2531960699364*pow(s,9)*tL*pow(tR,2)-264219618564*pow(s,10)*tL*pow(tR,2)+19304090268*pow(s,11)*tL*pow(tR,2)-937065036*pow(s,12)*tL*pow(tR,2)+27132924*pow(s,13)*tL*pow(tR,2)-354372*pow(s,14)*tL*pow(tR,2)-1761487616609280*t*tL*pow(tR,2)+6814726037978112*s*t*tL*pow(tR,2)-11579698271485440*pow(s,2)*t*tL*pow(tR,2)+11549849002411680*pow(s,3)*t*tL*pow(tR,2)-7594362744799728*pow(s,4)*t*tL*pow(tR,2)+3495237889694424*pow(s,5)*t*tL*pow(tR,2)-1164519719875980*pow(s,6)*t*tL*pow(tR,2)+286009079888124*pow(s,7)*t*tL*pow(tR,2)-52141830224364*pow(s,8)*t*tL*pow(tR,2)+7034491707804*pow(s,9)*t*tL*pow(tR,2)-692407013172*pow(s,10)*t*tL*pow(tR,2)+48283109076*pow(s,11)*t*tL*pow(tR,2)-2257368948*pow(s,12)*t*tL*pow(tR,2)+63395100*pow(s,13)*t*tL*pow(tR,2)-807408*pow(s,14)*t*tL*pow(tR,2)-2461255236357120*pow(t,2)*tL*pow(tR,2)+9090061998845184*s*pow(t,2)*tL*pow(tR,2)-14681445372844992*pow(s,2)*pow(t,2)*tL*pow(tR,2)+13903377662004768*pow(s,3)*pow(t,2)*tL*pow(tR,2)-8690409166443984*pow(s,4)*pow(t,2)*tL*pow(tR,2)+3812693086778688*pow(s,5)*pow(t,2)*tL*pow(tR,2)-1215335163484008*pow(s,6)*pow(t,2)*tL*pow(tR,2)+286736546809818*pow(s,7)*pow(t,2)*tL*pow(tR,2)-50422418412282*pow(s,8)*pow(t,2)*tL*pow(tR,2)+6587252140770*pow(s,9)*pow(t,2)*tL*pow(tR,2)-630122478930*pow(s,10)*pow(t,2)*tL*pow(tR,2)+42838156494*pow(s,11)*pow(t,2)*tL*pow(tR,2)-1957915134*pow(s,12)*pow(t,2)*tL*pow(tR,2)+53874198*pow(s,13)*pow(t,2)*tL*pow(tR,2)-673470*pow(s,14)*pow(t,2)*tL*pow(tR,2)-1314393325620480*pow(t,3)*tL*pow(tR,2)+4771285901153856*s*pow(t,3)*tL*pow(tR,2)-7555151142366912*pow(s,2)*pow(t,3)*tL*pow(tR,2)+7003873414045872*pow(s,3)*pow(t,3)*tL*pow(tR,2)-4282190520218016*pow(s,4)*pow(t,3)*tL*pow(tR,2)+1837295031252576*pow(s,5)*pow(t,3)*tL*pow(tR,2)-572879563167744*pow(s,6)*pow(t,3)*tL*pow(tR,2)+132281420497128*pow(s,7)*pow(t,3)*tL*pow(tR,2)-22782213592992*pow(s,8)*pow(t,3)*tL*pow(tR,2)+2917266677640*pow(s,9)*pow(t,3)*tL*pow(tR,2)-273737995104*pow(s,10)*pow(t,3)*tL*pow(tR,2)+18267413640*pow(s,11)*pow(t,3)*tL*pow(tR,2)-819971712*pow(s,12)*pow(t,3)*tL*pow(tR,2)+22164408*pow(s,13)*pow(t,3)*tL*pow(tR,2)-272160*pow(s,14)*pow(t,3)*tL*pow(tR,2)-346127916960000*pow(t,4)*tL*pow(tR,2)+1244105660145600*s*pow(t,4)*tL*pow(tR,2)-1947195960585120*pow(s,2)*pow(t,4)*tL*pow(tR,2)+1781869207492080*pow(s,3)*pow(t,4)*tL*pow(tR,2)-1074337360782840*pow(s,4)*pow(t,4)*tL*pow(tR,2)+454214201081760*pow(s,5)*pow(t,4)*tL*pow(tR,2)-139475257620300*pow(s,6)*pow(t,4)*tL*pow(tR,2)+31701396222090*pow(s,7)*pow(t,4)*tL*pow(tR,2)-5372018244810*pow(s,8)*pow(t,4)*tL*pow(tR,2)+676536040530*pow(s,9)*pow(t,4)*tL*pow(tR,2)-62401937850*pow(s,10)*pow(t,4)*tL*pow(tR,2)+4090628430*pow(s,11)*pow(t,4)*tL*pow(tR,2)-180195750*pow(s,12)*pow(t,4)*tL*pow(tR,2)+4773510*pow(s,13)*pow(t,4)*tL*pow(tR,2)-57330*pow(s,14)*pow(t,4)*tL*pow(tR,2)-47152373184000*pow(t,5)*tL*pow(tR,2)+168175509465600*s*pow(t,5)*tL*pow(tR,2)-260766602480160*pow(s,2)*pow(t,5)*tL*pow(tR,2)+236075877485280*pow(s,3)*pow(t,5)*tL*pow(tR,2)-140638459628520*pow(s,4)*pow(t,5)*tL*pow(tR,2)+58680494463528*pow(s,5)*pow(t,5)*tL*pow(tR,2)-17761661947764*pow(s,6)*pow(t,5)*tL*pow(tR,2)+3974446967148*pow(s,7)*pow(t,5)*tL*pow(tR,2)-662139794484*pow(s,8)*pow(t,5)*tL*pow(tR,2)+81850833036*pow(s,9)*pow(t,5)*tL*pow(tR,2)-7396182108*pow(s,10)*pow(t,5)*tL*pow(tR,2)+473818212*pow(s,11)*pow(t,5)*tL*pow(tR,2)-20332116*pow(s,12)*pow(t,5)*tL*pow(tR,2)+522396*pow(s,13)*pow(t,5)*tL*pow(tR,2)-6048*pow(s,14)*pow(t,5)*tL*pow(tR,2)-3088351929600*pow(t,6)*tL*pow(tR,2)+10922786159040*s*pow(t,6)*tL*pow(tR,2)-16760632148064*pow(s,2)*pow(t,6)*tL*pow(tR,2)+14986965128688*pow(s,3)*pow(t,6)*tL*pow(tR,2)-8800920558360*pow(s,4)*pow(t,6)*tL*pow(tR,2)+3612052126872*pow(s,5)*pow(t,6)*tL*pow(tR,2)-1072854221040*pow(s,6)*pow(t,6)*tL*pow(tR,2)+234917769492*pow(s,7)*pow(t,6)*tL*pow(tR,2)-38167760484*pow(s,8)*pow(t,6)*tL*pow(tR,2)+4581657108*pow(s,9)*pow(t,6)*tL*pow(tR,2)-399794724*pow(s,10)*pow(t,6)*tL*pow(tR,2)+24546060*pow(s,11)*pow(t,6)*tL*pow(tR,2)-998676*pow(s,12)*pow(t,6)*tL*pow(tR,2)+23940*pow(s,13)*pow(t,6)*tL*pow(tR,2)-252*pow(s,14)*pow(t,6)*tL*pow(tR,2)-72013536000*pow(t,7)*tL*pow(tR,2)+251304379200*s*pow(t,7)*tL*pow(tR,2)-379056555360*pow(s,2)*pow(t,7)*tL*pow(tR,2)+331843815792*pow(s,3)*pow(t,7)*tL*pow(tR,2)-189919737720*pow(s,4)*pow(t,7)*tL*pow(tR,2)+75549823920*pow(s,5)*pow(t,7)*tL*pow(tR,2)-21600214848*pow(s,6)*pow(t,7)*tL*pow(tR,2)+4511568960*pow(s,7)*pow(t,7)*tL*pow(tR,2)-690509232*pow(s,8)*pow(t,7)*tL*pow(tR,2)+76674816*pow(s,9)*pow(t,7)*tL*pow(tR,2)-6016032*pow(s,10)*pow(t,7)*tL*pow(tR,2)+316368*pow(s,11)*pow(t,7)*tL*pow(tR,2)-10008*pow(s,12)*pow(t,7)*tL*pow(tR,2)+144*pow(s,13)*pow(t,7)*tL*pow(tR,2)-431790766848000*s*pow(tL,2)*pow(tR,2)+1657321890600960*pow(s,2)*pow(tL,2)*pow(tR,2)-2633400234104832*pow(s,3)*pow(tL,2)*pow(tR,2)+2346442735327680*pow(s,4)*pow(tL,2)*pow(tR,2)-1328685566574624*pow(s,5)*pow(tL,2)*pow(tR,2)+510628415307984*pow(s,6)*pow(tL,2)*pow(tR,2)-138171862089000*pow(s,7)*pow(tL,2)*pow(tR,2)+26822775214872*pow(s,8)*pow(tL,2)*pow(tR,2)-3753642597192*pow(s,9)*pow(tL,2)*pow(tR,2)+375388280664*pow(s,10)*pow(tL,2)*pow(tR,2)-26150858616*pow(s,11)*pow(tL,2)*pow(tR,2)+1204318728*pow(s,12)*pow(tL,2)*pow(tR,2)-32915448*pow(s,13)*pow(tL,2)*pow(tR,2)+403704*pow(s,14)*pow(tL,2)*pow(tR,2)+1898762257486080*t*pow(tL,2)*pow(tR,2)-7472587561661952*s*t*pow(tL,2)*pow(tR,2)+12895242720759360*pow(s,2)*t*pow(tL,2)*pow(tR,2)-13011594460263408*pow(s,3)*t*pow(tL,2)*pow(tR,2)+8608545882141000*pow(s,4)*t*pow(tL,2)*pow(tR,2)-3961768302180084*pow(s,5)*t*pow(tL,2)*pow(tR,2)+1311139636733274*pow(s,6)*t*pow(tL,2)*pow(tR,2)-317711468257932*pow(s,7)*t*pow(tL,2)*pow(tR,2)+56761317049668*pow(s,8)*t*pow(tL,2)*pow(tR,2)-7453955556036*pow(s,9)*t*pow(tL,2)*pow(tR,2)+709372467144*pow(s,10)*t*pow(tL,2)*pow(tR,2)-47500735572*pow(s,11)*t*pow(tL,2)*pow(tR,2)+2117640276*pow(s,12)*t*pow(tL,2)*pow(tR,2)-56295288*pow(s,13)*t*pow(tL,2)*pow(tR,2)+673470*pow(s,14)*t*pow(tL,2)*pow(tR,2)+2145352017715200*pow(t,2)*pow(tL,2)*pow(tR,2)-7935108531698880*s*pow(t,2)*pow(tL,2)*pow(tR,2)+12817624642115328*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-12112172342664912*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+7531288437256416*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-3274542299392560*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+1029913961277600*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-238577799531960*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)+40967612166096*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)-5195034537336*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)+479207216880*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,2)-31189054680*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,2)+1353783312*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,2)-35058744*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,2)+408240*pow(s,14)*pow(t,2)*pow(tL,2)*pow(tR,2)+900283762304640*pow(t,3)*pow(tL,2)*pow(tR,2)-3251052011880288*s*pow(t,3)*pow(tL,2)*pow(tR,2)+5110776292773312*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)-4692118535254248*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)+2832722542444872*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)-1195954159840440*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)+365456567803404*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)-82313238845040*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)+13753481811888*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)-1697934705768*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,2)+152493798240*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,2)-9657565848*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,2)+407256696*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,2)-10216080*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,2)+114660*pow(s,14)*pow(t,3)*pow(tL,2)*pow(tR,2)+179437156416000*pow(t,4)*pow(tL,2)*pow(tR,2)-638646076454400*s*pow(t,4)*pow(tL,2)*pow(tR,2)+986953131087840*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,2)-888993585234720*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,2)+525756171515400*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,2)-217164245031720*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,2)+64847217168720*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,2)-14255127832680*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,2)+2321234062560*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,2)-278730645480*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,2)+24281903520*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,2)-1485703800*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,2)+60170040*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,2)-1436400*pow(s,13)*pow(t,4)*pow(tL,2)*pow(tR,2)+15120*pow(s,14)*pow(t,4)*pow(tL,2)*pow(tR,2)+17399887344000*pow(t,5)*pow(tL,2)*pow(tR,2)-61165737813600*s*pow(t,5)*pow(tL,2)*pow(tR,2)+93102532256160*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,2)-82394844404040*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,2)+47761138222560*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,2)-19287637201728*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,2)+5615286123636*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,2)-1199513887992*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,2)+189016151688*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,2)-21842840880*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,2)+1817165448*pow(s,10)*pow(t,5)*pow(tL,2)*pow(tR,2)-104974128*pow(s,11)*pow(t,5)*pow(tL,2)*pow(tR,2)+3942792*pow(s,12)*pow(t,5)*pow(tL,2)*pow(tR,2)-84672*pow(s,13)*pow(t,5)*pow(tL,2)*pow(tR,2)+756*pow(s,14)*pow(t,5)*pow(tL,2)*pow(tR,2)+722192889600*pow(t,6)*pow(tL,2)*pow(tR,2)-2501301176640*s*pow(t,6)*pow(tL,2)*pow(tR,2)+3736653215904*pow(s,2)*pow(t,6)*pow(tL,2)*pow(tR,2)-3232802038032*pow(s,3)*pow(t,6)*pow(tL,2)*pow(tR,2)+1824133416840*pow(s,4)*pow(t,6)*pow(tL,2)*pow(tR,2)-713539148616*pow(s,5)*pow(t,6)*pow(tL,2)*pow(tR,2)+200005275960*pow(s,6)*pow(t,6)*pow(tL,2)*pow(tR,2)-40814459784*pow(s,7)*pow(t,6)*pow(tL,2)*pow(tR,2)+6078782808*pow(s,8)*pow(t,6)*pow(tL,2)*pow(tR,2)-653747976*pow(s,9)*pow(t,6)*pow(tL,2)*pow(tR,2)+49401576*pow(s,10)*pow(t,6)*pow(tL,2)*pow(tR,2)-2485224*pow(s,11)*pow(t,6)*pow(tL,2)*pow(tR,2)+74592*pow(s,12)*pow(t,6)*pow(tL,2)*pow(tR,2)-1008*pow(s,13)*pow(t,6)*pow(tL,2)*pow(tR,2)+8001504000*pow(t,7)*pow(tL,2)*pow(tR,2)-27033652800*s*pow(t,7)*pow(tL,2)*pow(tR,2)+39113655840*pow(s,2)*pow(t,7)*pow(tL,2)*pow(tR,2)-32525573328*pow(s,3)*pow(t,7)*pow(tL,2)*pow(tR,2)+17488240488*pow(s,4)*pow(t,7)*pow(tL,2)*pow(tR,2)-6451287048*pow(s,5)*pow(t,7)*pow(tL,2)*pow(tR,2)+1683214200*pow(s,6)*pow(t,7)*pow(tL,2)*pow(tR,2)-314261640*pow(s,7)*pow(t,7)*pow(tL,2)*pow(tR,2)+41805288*pow(s,8)*pow(t,7)*pow(tL,2)*pow(tR,2)-3874392*pow(s,9)*pow(t,7)*pow(tL,2)*pow(tR,2)+237960*pow(s,10)*pow(t,7)*pow(tL,2)*pow(tR,2)-8712*pow(s,11)*pow(t,7)*pow(tL,2)*pow(tR,2)+144*pow(s,12)*pow(t,7)*pow(tL,2)*pow(tR,2)+365950643385600*s*pow(tL,3)*pow(tR,2)-1418400988611840*pow(s,2)*pow(tL,3)*pow(tR,2)+2247168495639360*pow(s,3)*pow(tL,3)*pow(tR,2)-1978654121684304*pow(s,4)*pow(tL,3)*pow(tR,2)+1099578063452904*pow(s,5)*pow(tL,3)*pow(tR,2)-412361856935460*pow(s,6)*pow(tL,3)*pow(tR,2)+108342629029194*pow(s,7)*pow(tL,3)*pow(tR,2)-20327924444394*pow(s,8)*pow(tL,3)*pow(tR,2)+2737225880658*pow(s,9)*pow(tL,3)*pow(tR,2)-262195182954*pow(s,10)*pow(tL,3)*pow(tR,2)+17410025118*pow(s,11)*pow(tL,3)*pow(tR,2)-760101198*pow(s,12)*pow(tL,3)*pow(tR,2)+19572126*pow(s,13)*pow(tL,3)*pow(tR,2)-224490*pow(s,14)*pow(tL,3)*pow(tR,2)-1081544137793280*t*pow(tL,3)*pow(tR,2)+4323504452504832*s*t*pow(tL,3)*pow(tR,2)-7554999848489856*pow(s,2)*t*pow(tL,3)*pow(tR,2)+7679591074634976*pow(s,3)*t*pow(tL,3)*pow(tR,2)-5086545309735792*pow(s,4)*t*pow(tL,3)*pow(tR,2)+2327871992497968*pow(s,5)*t*pow(tL,3)*pow(tR,2)-760949109053280*pow(s,6)*t*pow(tL,3)*pow(tR,2)+180910603427400*pow(s,7)*t*pow(tL,3)*pow(tR,2)-31500383067216*pow(s,8)*t*pow(tL,3)*pow(tR,2)+4004581841064*pow(s,9)*t*pow(tL,3)*pow(tR,2)-366359202048*pow(s,10)*t*pow(tL,3)*pow(tR,2)+23405237016*pow(s,11)*t*pow(tL,3)*pow(tR,2)-987110208*pow(s,12)*t*pow(tL,3)*pow(tR,2)+24580584*pow(s,13)*t*pow(tL,3)*pow(tR,2)-272160*pow(s,14)*t*pow(tL,3)*pow(tR,2)-967039548854400*pow(t,2)*pow(tL,3)*pow(tR,2)+3580028223287040*s*pow(t,2)*pow(tL,3)*pow(tR,2)-5777448598166112*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)+5438878350597216*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)-3356686829256768*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)+1442209216324968*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)-445981198060440*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)+100998210227796*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)-16847255411532*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)+2060475768036*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,2)-181812112020*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,2)+11210501484*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,2)-455615748*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,2)+10885140*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,2)-114660*pow(s,14)*pow(t,2)*pow(tL,3)*pow(tR,2)-308237317315200*pow(t,3)*pow(tL,3)*pow(tR,2)+1107001831602240*s*pow(t,3)*pow(tL,3)*pow(tR,2)-1726734954752640*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,2)+1568448575714160*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,2)-933560860605240*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,2)+386957330047680*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,2)-115511114759040*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,2)+25265108441160*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,2)-4070520760320*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,2)+480413493000*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,2)-40811789760*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,2)+2411822280*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,2)-93207240*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,2)+2089080*pow(s,13)*pow(t,3)*pow(tL,3)*pow(tR,2)-20160*pow(s,14)*pow(t,3)*pow(tL,3)*pow(tR,2)-43845955776000*pow(t,4)*pow(tL,3)*pow(tR,2)+154500942758400*s*pow(t,4)*pow(tL,3)*pow(tR,2)-235639677601440*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,2)+208727092092960*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,2)-120886557908760*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,2)+48655568981880*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,2)-14072379466320*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,2)+2974092041340*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,2)-461268421740*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,2)+52123041180*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,2)-4204497780*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,2)+232841700*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,2)-8246700*pow(s,12)*pow(t,4)*pow(tL,3)*pow(tR,2)+162540*pow(s,13)*pow(t,4)*pow(tL,3)*pow(tR,2)-1260*pow(s,14)*pow(t,4)*pow(tL,3)*pow(tR,2)-2702385504000*pow(t,5)*pow(tL,3)*pow(tR,2)+9361209009600*s*pow(t,5)*pow(tL,3)*pow(tR,2)-13979438343360*pow(s,2)*pow(t,5)*pow(tL,3)*pow(tR,2)+12078656871120*pow(s,3)*pow(t,5)*pow(tL,3)*pow(tR,2)-6797164137120*pow(s,4)*pow(t,5)*pow(tL,3)*pow(tR,2)+2646700332192*pow(s,5)*pow(t,5)*pow(tL,3)*pow(tR,2)-736685465544*pow(s,6)*pow(t,5)*pow(tL,3)*pow(tR,2)+148818049632*pow(s,7)*pow(t,5)*pow(tL,3)*pow(tR,2)-21855087576*pow(s,8)*pow(t,5)*pow(tL,3)*pow(tR,2)+2306155824*pow(s,9)*pow(t,5)*pow(tL,3)*pow(tR,2)-169913016*pow(s,10)*pow(t,5)*pow(tL,3)*pow(tR,2)+8266608*pow(s,11)*pow(t,5)*pow(tL,3)*pow(tR,2)-237384*pow(s,12)*pow(t,5)*pow(tL,3)*pow(tR,2)+3024*pow(s,13)*pow(t,5)*pow(tL,3)*pow(tR,2)-53495769600*pow(t,6)*pow(tL,3)*pow(tR,2)+181412058240*s*pow(t,6)*pow(tL,3)*pow(tR,2)-263640956544*pow(s,2)*pow(t,6)*pow(tL,3)*pow(tR,2)+220313955456*pow(s,3)*pow(t,6)*pow(tL,3)*pow(tR,2)-119074221504*pow(s,4)*pow(t,6)*pow(tL,3)*pow(tR,2)+44158270968*pow(s,5)*pow(t,6)*pow(tL,3)*pow(tR,2)-11581286976*pow(s,6)*pow(t,6)*pow(tL,3)*pow(tR,2)+2172872520*pow(s,7)*pow(t,6)*pow(tL,3)*pow(tR,2)-290325168*pow(s,8)*pow(t,6)*pow(tL,3)*pow(tR,2)+27005832*pow(s,9)*pow(t,6)*pow(tL,3)*pow(tR,2)-1663200*pow(s,10)*pow(t,6)*pow(tL,3)*pow(tR,2)+60984*pow(s,11)*pow(t,6)*pow(tL,3)*pow(tR,2)-1008*pow(s,12)*pow(t,6)*pow(tL,3)*pow(tR,2)-182141664768000*s*pow(tL,4)*pow(tR,2)+704934803059200*pow(s,2)*pow(tL,4)*pow(tR,2)-1105293445867296*pow(s,3)*pow(tL,4)*pow(tR,2)+956787919069584*pow(s,4)*pow(tL,4)*pow(tR,2)-519895815798912*pow(s,5)*pow(tL,4)*pow(tR,2)+189740228584032*pow(s,6)*pow(tL,4)*pow(tR,2)-48302976845088*pow(s,7)*pow(tL,4)*pow(tR,2)+8743609951272*pow(s,8)*pow(tL,4)*pow(tR,2)-1130720758272*pow(s,9)*pow(tL,4)*pow(tR,2)+103486482456*pow(s,10)*pow(tL,4)*pow(tR,2)-6525232896*pow(s,11)*pow(tL,4)*pow(tR,2)+268433928*pow(s,12)*pow(tL,4)*pow(tR,2)-6447168*pow(s,13)*pow(tL,4)*pow(tR,2)+68040*pow(s,14)*pow(tL,4)*pow(tR,2)+360852273190080*t*pow(tL,4)*pow(tR,2)-1463261993528832*s*t*pow(tL,4)*pow(tR,2)+2582598330032112*pow(s,2)*t*pow(tL,4)*pow(tR,2)-2635511907127512*pow(s,3)*t*pow(tL,4)*pow(tR,2)+1740592504717584*pow(s,4)*t*pow(tL,4)*pow(tR,2)-788776071995604*pow(s,5)*t*pow(tL,4)*pow(tR,2)+253556343400794*pow(s,6)*t*pow(tL,4)*pow(tR,2)-58875568339728*pow(s,7)*t*pow(tL,4)*pow(tR,2)+9942882523224*pow(s,8)*t*pow(tL,4)*pow(tR,2)-1216912089456*pow(s,9)*t*pow(tL,4)*pow(tR,2)+106291444644*pow(s,10)*t*pow(tL,4)*pow(tR,2)-6419241864*pow(s,11)*t*pow(tL,4)*pow(tR,2)+252734328*pow(s,12)*t*pow(tL,4)*pow(tR,2)-5777100*pow(s,13)*t*pow(tL,4)*pow(tR,2)+57330*pow(s,14)*t*pow(tL,4)*pow(tR,2)+246307897180800*pow(t,2)*pow(tL,4)*pow(tR,2)-912101376432960*s*pow(t,2)*pow(tL,4)*pow(tR,2)+1469032937890560*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,2)-1375554888998640*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,2)+840806549702280*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,2)-355989222822240*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,2)+107853136185060*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,2)-23772087147060*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,2)+3830041979820*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,2)-448357509180*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,2)+37445427180*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,2)-2153809980*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,2)+80036460*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,2)-1697220*pow(s,13)*pow(t,2)*pow(tL,4)*pow(tR,2)+15120*pow(s,14)*pow(t,2)*pow(tL,4)*pow(tR,2)+56187744076800*pow(t,3)*pow(tL,4)*pow(tR,2)-200612729388960*s*pow(t,3)*pow(tL,4)*pow(tR,2)+310277073193920*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,2)-278522254391640*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,2)+163157278564560*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,2)-66224237929080*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,2)+19240221956340*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,2)-4065136058760*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,2)+626725716960*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,2)-69922319040*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,2)+5523099120*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,2)-296357040*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,2)+10019520*pow(s,12)*pow(t,3)*pow(tL,4)*pow(tR,2)-183960*pow(s,13)*pow(t,3)*pow(tL,4)*pow(tR,2)+1260*pow(s,14)*pow(t,3)*pow(tL,4)*pow(tR,2)+5092385760000*pow(t,4)*pow(tL,4)*pow(tR,2)-17759587608000*s*pow(t,4)*pow(tL,4)*pow(tR,2)+26713979107200*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,2)-23241990920400*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,2)+13155837211440*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,2)-5143416012000*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,2)+1433829320280*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,2)-289153713240*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,2)+42219177840*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,2)-4406693760*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,2)+319084920*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,2)-15127560*pow(s,11)*pow(t,4)*pow(tL,4)*pow(tR,2)+418320*pow(s,12)*pow(t,4)*pow(tL,4)*pow(tR,2)-5040*pow(s,13)*pow(t,4)*pow(tL,4)*pow(tR,2)+150132528000*pow(t,5)*pow(tL,4)*pow(tR,2)-512301736800*s*pow(t,5)*pow(tL,4)*pow(tR,2)+749948391360*pow(s,2)*pow(t,5)*pow(tL,4)*pow(tR,2)-631649053224*pow(s,3)*pow(t,5)*pow(tL,4)*pow(tR,2)+344155994280*pow(s,4)*pow(t,5)*pow(tL,4)*pow(tR,2)-128645056008*pow(s,5)*pow(t,5)*pow(tL,4)*pow(tR,2)+33992787024*pow(s,6)*pow(t,5)*pow(tL,4)*pow(tR,2)-6420907584*pow(s,7)*pow(t,5)*pow(tL,4)*pow(tR,2)+862882776*pow(s,8)*pow(t,5)*pow(tL,4)*pow(tR,2)-80631432*pow(s,9)*pow(t,5)*pow(tL,4)*pow(tR,2)+4981536*pow(s,10)*pow(t,5)*pow(tL,4)*pow(tR,2)-182952*pow(s,11)*pow(t,5)*pow(tL,4)*pow(tR,2)+3024*pow(s,12)*pow(t,5)*pow(tL,4)*pow(tR,2)+55876213229760*s*pow(tL,5)*pow(tR,2)-214600000031424*pow(s,2)*pow(tL,5)*pow(tR,2)+331680364534512*pow(s,3)*pow(tL,5)*pow(tR,2)-281468652548328*pow(s,4)*pow(tL,5)*pow(tR,2)+149214591201816*pow(s,5)*pow(tL,5)*pow(tR,2)-52894715776812*pow(s,6)*pow(tL,5)*pow(tR,2)+13022752834098*pow(s,7)*pow(tL,5)*pow(tR,2)-2269323021546*pow(s,8)*pow(tL,5)*pow(tR,2)+281007475434*pow(s,9)*pow(tL,5)*pow(tR,2)-24462003762*pow(s,10)*pow(tL,5)*pow(tR,2)+1453993254*pow(s,11)*pow(tL,5)*pow(tR,2)-55681542*pow(s,12)*pow(tL,5)*pow(tR,2)+1222326*pow(s,13)*pow(tL,5)*pow(tR,2)-11466*pow(s,14)*pow(tL,5)*pow(tR,2)-72913087941120*t*pow(tL,5)*pow(tR,2)+299533031094528*s*t*pow(tL,5)*pow(tR,2)-532759534687296*pow(s,2)*t*pow(tL,5)*pow(tR,2)+544202957610144*pow(s,3)*t*pow(tL,5)*pow(tR,2)-357177160325664*pow(s,4)*t*pow(tL,5)*pow(tR,2)+159698077351848*pow(s,5)*t*pow(tL,5)*pow(tR,2)-50289945675228*pow(s,6)*t*pow(tL,5)*pow(tR,2)+11356821105084*pow(s,7)*t*pow(tL,5)*pow(tR,2)-1850910384204*pow(s,8)*t*pow(tL,5)*pow(tR,2)+216684921852*pow(s,9)*t*pow(tL,5)*pow(tR,2)-17905693428*pow(s,10)*t*pow(tL,5)*pow(tR,2)+1008123732*pow(s,11)*t*pow(tL,5)*pow(tR,2)-36225252*pow(s,12)*t*pow(tL,5)*pow(tR,2)+731052*pow(s,13)*t*pow(tL,5)*pow(tR,2)-6048*pow(s,14)*t*pow(tL,5)*pow(tR,2)-35751565745280*pow(t,2)*pow(tL,5)*pow(tR,2)+132345473170176*s*pow(t,2)*pow(tL,5)*pow(tR,2)-212509653832224*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,2)+197614684108800*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,2)-119378266192080*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,2)+49667103900288*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,2)-14688597997080*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,2)+3135719583612*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,2)-484704629892*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,2)+53783739828*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,2)-4188379860*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,2)+219285108*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,2)-7133868*pow(s,12)*pow(t,2)*pow(tL,5)*pow(tR,2)+123228*pow(s,13)*pow(t,2)*pow(tL,5)*pow(tR,2)-756*pow(s,14)*pow(t,2)*pow(tL,5)*pow(tR,2)-5208459822720*pow(t,3)*pow(tL,5)*pow(tR,2)+18479069167104*s*pow(t,3)*pow(tL,5)*pow(tR,2)-28316510494272*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,2)+25087595666112*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,2)-14435440146792*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,2)+5720979043584*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,2)-1610795482128*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,2)+326671915248*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,2)-47727692208*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,2)+4956486192*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,2)-354679920*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,2)+16475760*pow(s,11)*pow(t,3)*pow(tL,5)*pow(tR,2)-441000*pow(s,12)*pow(t,3)*pow(tL,5)*pow(tR,2)+5040*pow(s,13)*pow(t,3)*pow(tL,5)*pow(tR,2)-226328256000*pow(t,4)*pow(tL,5)*pow(tR,2)+780848812800*s*pow(t,4)*pow(tL,5)*pow(tR,2)-1157449396320*pow(s,2)*pow(t,4)*pow(tL,5)*pow(tR,2)+987699484800*pow(s,3)*pow(t,4)*pow(tL,5)*pow(tR,2)-545142717000*pow(s,4)*pow(t,4)*pow(tL,5)*pow(tR,2)+206264409120*pow(s,5)*pow(t,4)*pow(tL,5)*pow(tR,2)-55101375000*pow(s,6)*pow(t,4)*pow(tL,5)*pow(tR,2)+10505877480*pow(s,7)*pow(t,4)*pow(tL,5)*pow(tR,2)-1422522360*pow(s,8)*pow(t,4)*pow(tL,5)*pow(tR,2)+133670880*pow(s,9)*pow(t,4)*pow(tL,5)*pow(tR,2)-8288280*pow(s,10)*pow(t,4)*pow(tL,5)*pow(tR,2)+304920*pow(s,11)*pow(t,4)*pow(tL,5)*pow(tR,2)-5040*pow(s,12)*pow(t,4)*pow(tL,5)*pow(tR,2)-10676292480000*s*pow(tL,6)*pow(tR,2)+40540998234240*pow(s,2)*pow(tL,6)*pow(tR,2)-61617222088128*pow(s,3)*pow(tL,6)*pow(tR,2)+51164207603040*pow(s,4)*pow(tL,6)*pow(tR,2)-26417043054528*pow(s,5)*pow(tL,6)*pow(tR,2)+9079758501912*pow(s,6)*pow(tL,6)*pow(tR,2)-2157401563632*pow(s,7)*pow(tL,6)*pow(tR,2)+360878246064*pow(s,8)*pow(tL,6)*pow(tR,2)-42603524712*pow(s,9)*pow(tL,6)*pow(tR,2)+3502417128*pow(s,10)*pow(tL,6)*pow(tR,2)-193876032*pow(s,11)*pow(tL,6)*pow(tR,2)+6765696*pow(s,12)*pow(tL,6)*pow(tR,2)-130536*pow(s,13)*pow(tL,6)*pow(tR,2)+1008*pow(s,14)*pow(tL,6)*pow(tR,2)+8776575400320*t*pow(tL,6)*pow(tR,2)-36482415717888*s*t*pow(tL,6)*pow(tR,2)+65256909643296*pow(s,2)*t*pow(tL,6)*pow(tR,2)-66549315123984*pow(s,3)*t*pow(tL,6)*pow(tR,2)+43278876004560*pow(s,4)*t*pow(tL,6)*pow(tR,2)-19030375173936*pow(s,5)*t*pow(tL,6)*pow(tR,2)+5849425310820*pow(s,6)*t*pow(tL,6)*pow(tR,2)-1279135611264*pow(s,7)*t*pow(tL,6)*pow(tR,2)+200043642120*pow(s,8)*t*pow(tL,6)*pow(tR,2)-22217682816*pow(s,9)*t*pow(tL,6)*pow(tR,2)+1714616064*pow(s,10)*t*pow(tL,6)*pow(tR,2)-88033680*pow(s,11)*t*pow(tL,6)*pow(tR,2)+2771496*pow(s,12)*t*pow(tL,6)*pow(tR,2)-45360*pow(s,13)*t*pow(tL,6)*pow(tR,2)+252*pow(s,14)*t*pow(tL,6)*pow(tR,2)+2756060899200*pow(t,2)*pow(tL,6)*pow(tR,2)-10192279870080*s*pow(t,2)*pow(tL,6)*pow(tR,2)+16298982399168*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,2)-15028437985344*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,2)+8952981741144*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,2)-3649627115064*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,2)+1049436240552*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,2)-215782700616*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,2)+31737641544*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,2)-3294805752*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,2)+233973432*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,2)-10693368*pow(s,11)*pow(t,2)*pow(tL,6)*pow(tR,2)+278208*pow(s,12)*pow(t,2)*pow(tL,6)*pow(tR,2)-3024*pow(s,13)*pow(t,2)*pow(tL,6)*pow(tR,2)+192905919360*pow(t,3)*pow(tL,6)*pow(tR,2)-679741034112*s*pow(t,3)*pow(tL,6)*pow(tR,2)+1031073519168*pow(s,2)*pow(t,3)*pow(tL,6)*pow(tR,2)-900343477824*pow(s,3)*pow(t,3)*pow(tL,6)*pow(tR,2)+507770691960*pow(s,4)*pow(t,3)*pow(tL,6)*pow(tR,2)-195850088952*pow(s,5)*pow(t,3)*pow(tL,6)*pow(tR,2)+53176816056*pow(s,6)*pow(t,3)*pow(tL,6)*pow(tR,2)-10272008040*pow(s,7)*pow(t,3)*pow(tL,6)*pow(tR,2)+1404571224*pow(s,8)*pow(t,3)*pow(tL,6)*pow(tR,2)-132882120*pow(s,9)*pow(t,3)*pow(tL,6)*pow(tR,2)+8273160*pow(s,10)*pow(t,3)*pow(tL,6)*pow(tR,2)-304920*pow(s,11)*pow(t,3)*pow(tL,6)*pow(tR,2)+5040*pow(s,12)*pow(t,3)*pow(tL,6)*pow(tR,2)+1235862230400*s*pow(tL,7)*pow(tR,2)-4629204725760*pow(s,2)*pow(tL,7)*pow(tR,2)+6907424084640*pow(s,3)*pow(tL,7)*pow(tR,2)-5603839237296*pow(s,4)*pow(tL,7)*pow(tR,2)+2813529354336*pow(s,5)*pow(tL,7)*pow(tR,2)-935862897672*pow(s,6)*pow(tL,7)*pow(tR,2)+214063719300*pow(s,7)*pow(tL,7)*pow(tR,2)-34242771996*pow(s,8)*pow(tL,7)*pow(tR,2)+3830225004*pow(s,9)*pow(tL,7)*pow(tR,2)-294176628*pow(s,10)*pow(tL,7)*pow(tR,2)+14868828*pow(s,11)*pow(tL,7)*pow(tR,2)-454932*pow(s,12)*pow(tL,7)*pow(tR,2)+7092*pow(s,13)*pow(tL,7)*pow(tR,2)-36*pow(s,14)*pow(tL,7)*pow(tR,2)-578675301120*t*pow(tL,7)*pow(tR,2)+2431121361408*s*t*pow(tL,7)*pow(tR,2)-4364944338240*pow(s,2)*t*pow(tL,7)*pow(tR,2)+4433565841632*pow(s,3)*t*pow(tL,7)*pow(tR,2)-2849190099264*pow(s,4)*t*pow(tL,7)*pow(tR,2)+1228327008624*pow(s,5)*t*pow(tL,7)*pow(tR,2)-367172218440*pow(s,6)*t*pow(tL,7)*pow(tR,2)+77379686352*pow(s,7)*t*pow(tL,7)*pow(tR,2)-11532612168*pow(s,8)*t*pow(tL,7)*pow(tR,2)+1201912992*pow(s,9)*t*pow(tL,7)*pow(tR,2)-84978936*pow(s,10)*t*pow(tL,7)*pow(tR,2)+3833424*pow(s,11)*t*pow(tL,7)*pow(tR,2)-97272*pow(s,12)*t*pow(tL,7)*pow(tR,2)+1008*pow(s,13)*t*pow(tL,7)*pow(tR,2)-87493996800*pow(t,2)*pow(tL,7)*pow(tR,2)+323028881280*s*pow(t,2)*pow(tL,7)*pow(tR,2)-513904535424*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,2)+469091504448*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,2)-274973863248*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,2)+109488083544*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,2)-30476288304*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,2)+5996219544*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,2)-830440800*pow(s,8)*pow(t,2)*pow(tL,7)*pow(tR,2)+79210152*pow(s,9)*pow(t,2)*pow(tL,7)*pow(tR,2)-4954320*pow(s,10)*pow(t,2)*pow(tL,7)*pow(tR,2)+182952*pow(s,11)*pow(t,2)*pow(tL,7)*pow(tR,2)-3024*pow(s,12)*pow(t,2)*pow(tL,7)*pow(tR,2)-79209446400*s*pow(tL,8)*pow(tR,2)+292201637760*pow(s,2)*pow(tL,8)*pow(tR,2)-427500865440*pow(s,3)*pow(tL,8)*pow(tR,2)+338393529360*pow(s,4)*pow(tL,8)*pow(tR,2)-164940000768*pow(s,5)*pow(tL,8)*pow(tR,2)+52982230536*pow(s,6)*pow(tL,8)*pow(tR,2)-11630346552*pow(s,7)*pow(tL,8)*pow(tR,2)+1770298992*pow(s,8)*pow(tL,8)*pow(tR,2)-185982336*pow(s,9)*pow(tL,8)*pow(tR,2)+13127976*pow(s,10)*pow(tL,8)*pow(tR,2)-586008*pow(s,11)*pow(tL,8)*pow(tR,2)+14544*pow(s,12)*pow(tL,8)*pow(tR,2)-144*pow(s,13)*pow(tL,8)*pow(tR,2)+16074313920*t*pow(tL,8)*pow(tR,2)-68175502848*s*t*pow(tL,8)*pow(tR,2)+122646422448*pow(s,2)*t*pow(tL,8)*pow(tR,2)-123802352424*pow(s,3)*t*pow(tL,8)*pow(tR,2)+78418672056*pow(s,4)*t*pow(tL,8)*pow(tR,2)-33045171768*pow(s,5)*t*pow(tL,8)*pow(tR,2)+9568878192*pow(s,6)*t*pow(tL,8)*pow(tR,2)-1932790608*pow(s,7)*t*pow(tL,8)*pow(tR,2)+272157480*pow(s,8)*t*pow(tL,8)*pow(tR,2)-26214552*pow(s,9)*t*pow(tL,8)*pow(tR,2)+1648080*pow(s,10)*t*pow(tL,8)*pow(tR,2)-60984*pow(s,11)*t*pow(tL,8)*pow(tR,2)+1008*pow(s,12)*t*pow(tL,8)*pow(tR,2)+2154237120*s*pow(tL,9)*pow(tR,2)-7817168448*pow(s,2)*pow(tL,9)*pow(tR,2)+11201156016*pow(s,3)*pow(tL,9)*pow(tR,2)-8639247000*pow(s,4)*pow(tL,9)*pow(tR,2)+4080808032*pow(s,5)*pow(tL,9)*pow(tR,2)-1262745192*pow(s,6)*pow(tL,9)*pow(tR,2)+264998328*pow(s,7)*pow(tL,9)*pow(tR,2)-38128440*pow(s,8)*pow(tL,9)*pow(tR,2)+3715632*pow(s,9)*pow(tL,9)*pow(tR,2)-234936*pow(s,10)*pow(tL,9)*pow(tR,2)+8712*pow(s,11)*pow(tL,9)*pow(tR,2)-144*pow(s,12)*pow(tL,9)*pow(tR,2)+72012926361600*s*pow(tR,3)-249416198922240*pow(s,2)*pow(tR,3)+372746057791104*pow(s,3)*pow(tR,3)-322831244878944*pow(s,4)*pow(tR,3)+182538249942064*pow(s,5)*pow(tR,3)-71649239811704*pow(s,6)*pow(tR,3)+20189042146652*pow(s,7)*pow(tR,3)-4151226180172*pow(s,8)*pow(tR,3)+624804258732*pow(s,9)*pow(tR,3)-68156721132*pow(s,10)*pow(tR,3)+5248367444*pow(s,11)*pow(tR,3)-270622084*pow(s,12)*pow(tR,3)+8386804*pow(s,13)*pow(tR,3)-118124*pow(s,14)*pow(tR,3)-369170190950400*t*pow(tR,3)+1442693666856960*s*t*pow(tR,3)-2479136245681536*pow(s,2)*t*pow(tR,3)+2504247911800992*pow(s,3)*t*pow(tR,3)-1671316941550032*pow(s,4)*t*pow(tR,3)+783204441940872*pow(s,5)*t*pow(tR,3)-266744991806244*pow(s,6)*t*pow(tR,3)+67280129084196*pow(s,7)*t*pow(tR,3)-12661257466116*pow(s,8)*t*pow(tR,3)+1772967647556*pow(s,9)*t*pow(tR,3)-182195046684*pow(s,10)*t*pow(tR,3)+13345310412*pow(s,11)*t*pow(tR,3)-659585052*pow(s,12)*t*pow(tR,3)+19714212*pow(s,13)*t*pow(tR,3)-269136*pow(s,14)*t*pow(tR,3)-492687807897600*pow(t,2)*pow(tR,3)+1843278036848640*s*pow(t,2)*pow(tR,3)-3024206660329344*pow(s,2)*pow(t,2)*pow(tR,3)+2917090114624224*pow(s,3)*pow(t,2)*pow(tR,3)-1862392302910944*pow(s,4)*pow(t,2)*pow(tR,3)+837106328711184*pow(s,5)*pow(t,2)*pow(tR,3)-274293072557112*pow(s,6)*pow(t,2)*pow(tR,3)+66769747267062*pow(s,7)*pow(t,2)*pow(tR,3)-12163938523422*pow(s,8)*pow(t,2)*pow(tR,3)+1653720805422*pow(s,9)*pow(t,2)*pow(tR,3)-165436693254*pow(s,10)*pow(t,2)*pow(tR,3)+11825818914*pow(s,11)*pow(t,2)*pow(tR,3)-571686234*pow(s,12)*pow(t,2)*pow(tR,3)+16746954*pow(s,13)*pow(t,2)*pow(tR,3)-224490*pow(s,14)*pow(t,2)*pow(tR,3)-248878780416000*pow(t,3)*pow(tR,3)+917296076390400*s*pow(t,3)*pow(tR,3)-1479774543690240*pow(s,2)*pow(t,3)*pow(tR,3)+1401985623346560*pow(s,3)*pow(t,3)*pow(tR,3)-878794027392960*pow(s,4)*pow(t,3)*pow(tR,3)+387812431812960*pow(s,5)*pow(t,3)*pow(tR,3)-124801002350640*pow(s,6)*pow(t,3)*pow(tR,3)+29852074763280*pow(s,7)*pow(t,3)*pow(tR,3)-5347510494480*pow(s,8)*pow(t,3)*pow(tR,3)+715405355280*pow(s,9)*pow(t,3)*pow(tR,3)-70483316400*pow(s,10)*pow(t,3)*pow(tR,3)+4966058160*pow(s,11)*pow(t,3)*pow(tR,3)-236824560*pow(s,12)*pow(t,3)*pow(tR,3)+6849360*pow(s,13)*pow(t,3)*pow(tR,3)-90720*pow(s,14)*pow(t,3)*pow(tR,3)-59915261952000*pow(t,4)*pow(tR,3)+219166224076800*s*pow(t,4)*pow(tR,3)-350477685492480*pow(s,2)*pow(t,4)*pow(tR,3)+328900408986240*pow(s,3)*pow(t,4)*pow(tR,3)-204100473180240*pow(s,4)*pow(t,4)*pow(tR,3)+89143554612840*pow(s,5)*pow(t,4)*pow(tR,3)-28388778190500*pow(s,6)*pow(t,4)*pow(tR,3)+6720015444870*pow(s,7)*pow(t,4)*pow(tR,3)-1191423375870*pow(s,8)*pow(t,4)*pow(tR,3)+157787172270*pow(s,9)*pow(t,4)*pow(tR,3)-15393014910*pow(s,10)*pow(t,4)*pow(tR,3)+1074235890*pow(s,11)*pow(t,4)*pow(tR,3)-50758890*pow(s,12)*pow(t,4)*pow(tR,3)+1455090*pow(s,13)*pow(t,4)*pow(tR,3)-19110*pow(s,14)*pow(t,4)*pow(tR,3)-6913299456000*pow(t,5)*pow(tR,3)+25173188812800*s*pow(t,5)*pow(tR,3)-40040663644800*pow(s,2)*pow(t,5)*pow(tR,3)+37353648449376*pow(s,3)*pow(t,5)*pow(tR,3)-23033520233136*pow(s,4)*pow(t,5)*pow(tR,3)+9993731090616*pow(s,5)*pow(t,5)*pow(tR,3)-3160988498556*pow(s,6)*pow(t,5)*pow(tR,3)+743083656588*pow(s,7)*pow(t,5)*pow(tR,3)-130829909868*pow(s,8)*pow(t,5)*pow(tR,3)+17206516908*pow(s,9)*pow(t,5)*pow(tR,3)-1667065428*pow(s,10)*pow(t,5)*pow(tR,3)+115552836*pow(s,11)*pow(t,5)*pow(tR,3)-5423796*pow(s,12)*pow(t,5)*pow(tR,3)+154476*pow(s,13)*pow(t,5)*pow(tR,3)-2016*pow(s,14)*pow(t,5)*pow(tR,3)-307257753600*pow(t,6)*pow(tR,3)+1115394416640*s*pow(t,6)*pow(tR,3)-1767760775424*pow(s,2)*pow(t,6)*pow(tR,3)+1642491079488*pow(s,3)*pow(t,6)*pow(tR,3)-1008407288448*pow(s,4)*pow(t,6)*pow(tR,3)+435512087808*pow(s,5)*pow(t,6)*pow(tR,3)-137091644256*pow(s,6)*pow(t,6)*pow(tR,3)+32068822044*pow(s,7)*pow(t,6)*pow(tR,3)-5617862124*pow(s,8)*pow(t,6)*pow(tR,3)+735113484*pow(s,9)*pow(t,6)*pow(tR,3)-70860636*pow(s,10)*pow(t,6)*pow(tR,3)+4886868*pow(s,11)*pow(t,6)*pow(tR,3)-228228*pow(s,12)*pow(t,6)*pow(tR,3)+6468*pow(s,13)*pow(t,6)*pow(tR,3)-84*pow(s,14)*pow(t,6)*pow(tR,3)-252742628920320*s*tL*pow(tR,3)+940597024601088*pow(s,2)*tL*pow(tR,3)-1469145966717312*pow(s,3)*tL*pow(tR,3)+1299137553485952*pow(s,4)*tL*pow(tR,3)-735306237460704*pow(s,5)*tL*pow(tR,3)+284072199111792*pow(s,6)*tL*pow(tR,3)-77644121819256*pow(s,7)*tL*pow(tR,3)+15289629828480*pow(s,8)*tL*pow(tR,3)-2178834814008*pow(s,9)*tL*pow(tR,3)+222681137664*pow(s,10)*tL*pow(tR,3)-15906225192*pow(s,11)*tL*pow(tR,3)+753403968*pow(s,12)*tL*pow(tR,3)-21234888*pow(s,13)*tL*pow(tR,3)+269136*pow(s,14)*tL*pow(tR,3)+1003351840404480*t*tL*pow(tR,3)-3969352222359552*s*t*tL*pow(tR,3)+6889754524117248*pow(s,2)*t*tL*pow(tR,3)-6997929607861920*pow(s,3)*t*tL*pow(tR,3)+4666082670517968*pow(s,4)*t*tL*pow(tR,3)-2167714458463512*pow(s,5)*t*tL*pow(tR,3)+725638851265020*pow(s,6)*t*tL*pow(tR,3)-178262478737952*pow(s,7)*t*tL*pow(tR,3)+32369217443976*pow(s,8)*t*tL*pow(tR,3)-4332053277216*pow(s,9)*t*tL*pow(tR,3)+421346801232*pow(s,10)*t*tL*pow(tR,3)-28919311008*pow(s,11)*t*tL*pow(tR,3)+1325331336*pow(s,12)*t*tL*pow(tR,3)-36319080*pow(s,13)*t*tL*pow(tR,3)+448980*pow(s,14)*t*tL*pow(tR,3)+1103573552014080*pow(t,2)*tL*pow(tR,3)-4108079314132416*s*pow(t,2)*tL*pow(tR,3)+6687609218125920*pow(s,2)*pow(t,2)*tL*pow(tR,3)-6377367837632400*pow(s,3)*pow(t,2)*tL*pow(tR,3)+4007341029122760*pow(s,4)*pow(t,2)*tL*pow(tR,3)-1763520694524456*pow(s,5)*pow(t,2)*tL*pow(tR,3)+562383118651032*pow(s,6)*pow(t,2)*tL*pow(tR,3)-132347512285380*pow(s,7)*pow(t,2)*tL*pow(tR,3)+23138478647424*pow(s,8)*pow(t,2)*tL*pow(tR,3)-2994664824396*pow(s,9)*pow(t,2)*tL*pow(tR,3)+282688010808*pow(s,10)*pow(t,2)*tL*pow(tR,3)-18882626700*pow(s,11)*pow(t,2)*tL*pow(tR,3)+843745896*pow(s,12)*pow(t,2)*tL*pow(tR,3)-22564332*pow(s,13)*pow(t,2)*tL*pow(tR,3)+272160*pow(s,14)*pow(t,2)*tL*pow(tR,3)+447075609926400*pow(t,3)*tL*pow(tR,3)-1626501109222080*s*pow(t,3)*tL*pow(tR,3)+2580333663972960*pow(s,2)*pow(t,3)*tL*pow(tR,3)-2394464913202320*pow(s,3)*pow(t,3)*tL*pow(tR,3)+1463499590885640*pow(s,4)*pow(t,3)*tL*pow(tR,3)-626598013264440*pow(s,5)*pow(t,3)*tL*pow(tR,3)+194534476883040*pow(s,6)*pow(t,3)*tL*pow(tR,3)-44606950043880*pow(s,7)*pow(t,3)*tL*pow(tR,3)+7605156126120*pow(s,8)*pow(t,3)*tL*pow(tR,3)-960490064520*pow(s,9)*pow(t,3)*tL*pow(tR,3)+88502256360*pow(s,10)*pow(t,3)*tL*pow(tR,3)-5769107400*pow(s,11)*pow(t,3)*tL*pow(tR,3)+251316240*pow(s,12)*pow(t,3)*tL*pow(tR,3)-6538560*pow(s,13)*pow(t,3)*tL*pow(tR,3)+76440*pow(s,14)*pow(t,3)*tL*pow(tR,3)+84092933030400*pow(t,4)*tL*pow(tR,3)-301866264362880*s*pow(t,4)*tL*pow(tR,3)+471437432141760*pow(s,2)*pow(t,4)*tL*pow(tR,3)-429950683673280*pow(s,3)*pow(t,4)*tL*pow(tR,3)+257939405124240*pow(s,4)*pow(t,4)*tL*pow(tR,3)-108291156910440*pow(s,5)*pow(t,4)*tL*pow(tR,3)+32937734246760*pow(s,6)*pow(t,4)*tL*pow(tR,3)-7392583687860*pow(s,7)*pow(t,4)*tL*pow(tR,3)+1232318843280*pow(s,8)*pow(t,4)*tL*pow(tR,3)-151947151020*pow(s,9)*pow(t,4)*tL*pow(tR,3)+13640562600*pow(s,10)*pow(t,4)*tL*pow(tR,3)-863638860*pow(s,11)*pow(t,4)*tL*pow(tR,3)+36373680*pow(s,12)*pow(t,4)*tL*pow(tR,3)-908460*pow(s,13)*pow(t,4)*tL*pow(tR,3)+10080*pow(s,14)*pow(t,4)*tL*pow(tR,3)+7298351424000*pow(t,5)*tL*pow(tR,3)-25915581417600*s*pow(t,5)*tL*pow(tR,3)+39943165772160*pow(s,2)*pow(t,5)*tL*pow(tR,3)-35876673796320*pow(s,3)*pow(t,5)*tL*pow(tR,3)+21155686403040*pow(s,4)*pow(t,5)*tL*pow(tR,3)-8712272036160*pow(s,5)*pow(t,5)*tL*pow(tR,3)+2593437435288*pow(s,6)*pow(t,5)*tL*pow(tR,3)-568132109496*pow(s,7)*pow(t,5)*tL*pow(tR,3)+92122208640*pow(s,8)*pow(t,5)*tL*pow(tR,3)-10998770328*pow(s,9)*pow(t,5)*tL*pow(tR,3)+950000688*pow(s,10)*pow(t,5)*tL*pow(tR,3)-57330504*pow(s,11)*pow(t,5)*tL*pow(tR,3)+2268000*pow(s,12)*pow(t,5)*tL*pow(tR,3)-51912*pow(s,13)*pow(t,5)*tL*pow(tR,3)+504*pow(s,14)*pow(t,5)*tL*pow(tR,3)+228766809600*pow(t,6)*tL*pow(tR,3)-802346912640*s*pow(t,6)*tL*pow(tR,3)+1217531637504*pow(s,2)*pow(t,6)*tL*pow(tR,3)-1073138193792*pow(s,3)*pow(t,6)*tL*pow(tR,3)+618716046144*pow(s,4)*pow(t,6)*tL*pow(tR,3)-248051639976*pow(s,5)*pow(t,6)*tL*pow(tR,3)+71496381096*pow(s,6)*pow(t,6)*tL*pow(tR,3)-15057329616*pow(s,7)*pow(t,6)*tL*pow(tR,3)+2323870920*pow(s,8)*pow(t,6)*tL*pow(tR,3)-260195040*pow(s,9)*pow(t,6)*tL*pow(tR,3)+20582520*pow(s,10)*pow(t,6)*tL*pow(tR,3)-1090992*pow(s,11)*pow(t,6)*tL*pow(tR,3)+34776*pow(s,12)*pow(t,6)*tL*pow(tR,3)-504*pow(s,13)*pow(t,6)*tL*pow(tR,3)+365950643385600*s*pow(tL,2)*pow(tR,3)-1418400988611840*pow(s,2)*pow(tL,2)*pow(tR,3)+2247168495639360*pow(s,3)*pow(tL,2)*pow(tR,3)-1978654121684304*pow(s,4)*pow(tL,2)*pow(tR,3)+1099578063452904*pow(s,5)*pow(tL,2)*pow(tR,3)-412361856935460*pow(s,6)*pow(tL,2)*pow(tR,3)+108342629029194*pow(s,7)*pow(tL,2)*pow(tR,3)-20327924444394*pow(s,8)*pow(tL,2)*pow(tR,3)+2737225880658*pow(s,9)*pow(tL,2)*pow(tR,3)-262195182954*pow(s,10)*pow(tL,2)*pow(tR,3)+17410025118*pow(s,11)*pow(tL,2)*pow(tR,3)-760101198*pow(s,12)*pow(tL,2)*pow(tR,3)+19572126*pow(s,13)*pow(tL,2)*pow(tR,3)-224490*pow(s,14)*pow(tL,2)*pow(tR,3)-1081544137793280*t*pow(tL,2)*pow(tR,3)+4323504452504832*s*t*pow(tL,2)*pow(tR,3)-7554999848489856*pow(s,2)*t*pow(tL,2)*pow(tR,3)+7679591074634976*pow(s,3)*t*pow(tL,2)*pow(tR,3)-5086545309735792*pow(s,4)*t*pow(tL,2)*pow(tR,3)+2327871992497968*pow(s,5)*t*pow(tL,2)*pow(tR,3)-760949109053280*pow(s,6)*t*pow(tL,2)*pow(tR,3)+180910603427400*pow(s,7)*t*pow(tL,2)*pow(tR,3)-31500383067216*pow(s,8)*t*pow(tL,2)*pow(tR,3)+4004581841064*pow(s,9)*t*pow(tL,2)*pow(tR,3)-366359202048*pow(s,10)*t*pow(tL,2)*pow(tR,3)+23405237016*pow(s,11)*t*pow(tL,2)*pow(tR,3)-987110208*pow(s,12)*t*pow(tL,2)*pow(tR,3)+24580584*pow(s,13)*t*pow(tL,2)*pow(tR,3)-272160*pow(s,14)*t*pow(tL,2)*pow(tR,3)-967039548854400*pow(t,2)*pow(tL,2)*pow(tR,3)+3580028223287040*s*pow(t,2)*pow(tL,2)*pow(tR,3)-5777448598166112*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)+5438878350597216*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)-3356686829256768*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)+1442209216324968*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)-445981198060440*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)+100998210227796*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)-16847255411532*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)+2060475768036*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,3)-181812112020*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,3)+11210501484*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,3)-455615748*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,3)+10885140*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,3)-114660*pow(s,14)*pow(t,2)*pow(tL,2)*pow(tR,3)-308237317315200*pow(t,3)*pow(tL,2)*pow(tR,3)+1107001831602240*s*pow(t,3)*pow(tL,2)*pow(tR,3)-1726734954752640*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,3)+1568448575714160*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,3)-933560860605240*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,3)+386957330047680*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,3)-115511114759040*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,3)+25265108441160*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,3)-4070520760320*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,3)+480413493000*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,3)-40811789760*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,3)+2411822280*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,3)-93207240*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,3)+2089080*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,3)-20160*pow(s,14)*pow(t,3)*pow(tL,2)*pow(tR,3)-43845955776000*pow(t,4)*pow(tL,2)*pow(tR,3)+154500942758400*s*pow(t,4)*pow(tL,2)*pow(tR,3)-235639677601440*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,3)+208727092092960*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,3)-120886557908760*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,3)+48655568981880*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,3)-14072379466320*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,3)+2974092041340*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,3)-461268421740*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,3)+52123041180*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,3)-4204497780*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,3)+232841700*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,3)-8246700*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,3)+162540*pow(s,13)*pow(t,4)*pow(tL,2)*pow(tR,3)-1260*pow(s,14)*pow(t,4)*pow(tL,2)*pow(tR,3)-2702385504000*pow(t,5)*pow(tL,2)*pow(tR,3)+9361209009600*s*pow(t,5)*pow(tL,2)*pow(tR,3)-13979438343360*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,3)+12078656871120*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,3)-6797164137120*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,3)+2646700332192*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,3)-736685465544*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,3)+148818049632*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,3)-21855087576*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,3)+2306155824*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,3)-169913016*pow(s,10)*pow(t,5)*pow(tL,2)*pow(tR,3)+8266608*pow(s,11)*pow(t,5)*pow(tL,2)*pow(tR,3)-237384*pow(s,12)*pow(t,5)*pow(tL,2)*pow(tR,3)+3024*pow(s,13)*pow(t,5)*pow(tL,2)*pow(tR,3)-53495769600*pow(t,6)*pow(tL,2)*pow(tR,3)+181412058240*s*pow(t,6)*pow(tL,2)*pow(tR,3)-263640956544*pow(s,2)*pow(t,6)*pow(tL,2)*pow(tR,3)+220313955456*pow(s,3)*pow(t,6)*pow(tL,2)*pow(tR,3)-119074221504*pow(s,4)*pow(t,6)*pow(tL,2)*pow(tR,3)+44158270968*pow(s,5)*pow(t,6)*pow(tL,2)*pow(tR,3)-11581286976*pow(s,6)*pow(t,6)*pow(tL,2)*pow(tR,3)+2172872520*pow(s,7)*pow(t,6)*pow(tL,2)*pow(tR,3)-290325168*pow(s,8)*pow(t,6)*pow(tL,2)*pow(tR,3)+27005832*pow(s,9)*pow(t,6)*pow(tL,2)*pow(tR,3)-1663200*pow(s,10)*pow(t,6)*pow(tL,2)*pow(tR,3)+60984*pow(s,11)*pow(t,6)*pow(tL,2)*pow(tR,3)-1008*pow(s,12)*pow(t,6)*pow(tL,2)*pow(tR,3)-287226160435200*s*pow(tL,3)*pow(tR,3)+1133886785031680*pow(s,2)*pow(tL,3)*pow(tR,3)-1791957257511040*pow(s,3)*pow(tL,3)*pow(tR,3)+1552166560119904*pow(s,4)*pow(tL,3)*pow(tR,3)-839560839105584*pow(s,5)*pow(tL,3)*pow(tR,3)+303726854257848*pow(s,6)*pow(tL,3)*pow(tR,3)-76362551872740*pow(s,7)*pow(tL,3)*pow(tR,3)+13604817881592*pow(s,8)*pow(tL,3)*pow(tR,3)-1726000029684*pow(s,9)*pow(tL,3)*pow(tR,3)+154494523848*pow(s,10)*pow(tL,3)*pow(tR,3)-9500174124*pow(s,11)*pow(tL,3)*pow(tR,3)+380188872*pow(s,12)*pow(tL,3)*pow(tR,3)-8865612*pow(s,13)*pow(tL,3)*pow(tR,3)+90720*pow(s,14)*pow(tL,3)*pow(tR,3)+616052756148480*t*pow(tL,3)*pow(tR,3)-2484493771963392*s*t*pow(tL,3)*pow(tR,3)+4358608891404768*pow(s,2)*t*pow(tL,3)*pow(tR,3)-4417316619036048*pow(s,3)*t*pow(tL,3)*pow(tR,3)+2893464638946000*pow(s,4)*t*pow(tL,3)*pow(tR,3)-1298175522400176*pow(s,5)*t*pow(tL,3)*pow(tR,3)+412268376947448*pow(s,6)*t*pow(tL,3)*pow(tR,3)-94340416571184*pow(s,7)*t*pow(tL,3)*pow(tR,3)+15658505279088*pow(s,8)*t*pow(tL,3)*pow(tR,3)-1878019055136*pow(s,9)*t*pow(tL,3)*pow(tR,3)+160253423568*pow(s,10)*t*pow(tL,3)*pow(tR,3)-9425543232*pow(s,11)*t*pow(tL,3)*pow(tR,3)+360318336*pow(s,12)*t*pow(tL,3)*pow(tR,3)-7974960*pow(s,13)*t*pow(tL,3)*pow(tR,3)+76440*pow(s,14)*t*pow(tL,3)*pow(tR,3)+437450128113600*pow(t,2)*pow(tL,3)*pow(tR,3)-1609638410308320*s*pow(t,2)*pow(tL,3)*pow(tR,3)+2572587553213440*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)-2387189373768864*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)+1443883050904560*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)-603889536438048*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)+180372987312336*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)-39103531989480*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)+6180185206944*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,3)-707543632152*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,3)+57594990432*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,3)-3216880968*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,3)+115617600*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,3)-2361240*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,3)+20160*pow(s,14)*pow(t,2)*pow(tL,3)*pow(tR,3)+105974164296000*pow(t,3)*pow(tL,3)*pow(tR,3)-375646266727200*s*pow(t,3)*pow(tL,3)*pow(tR,3)+575834307249600*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,3)-511469164281600*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,3)+295955683642080*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,3)-118431787272960*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,3)+33849041402400*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,3)-7017746215200*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,3)+1058519249760*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,3)-115138704240*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,3)+8830599120*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,3)-457850400*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,3)+14871360*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,3)-260400*pow(s,13)*pow(t,3)*pow(tL,3)*pow(tR,3)+1680*pow(s,14)*pow(t,3)*pow(tL,3)*pow(tR,3)+10749013632000*pow(t,4)*pow(tL,3)*pow(tR,3)-37179784857600*s*pow(t,4)*pow(tL,3)*pow(tR,3)+55354269378240*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,3)-47573169235200*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,3)+26545374638160*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,3)-10207711295040*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,3)+2791756074240*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,3)-550719164520*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,3)+78381394560*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,3)-7941263400*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,3)+555305520*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,3)-25264680*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,3)+665280*pow(s,12)*pow(t,4)*pow(tL,3)*pow(tR,3)-7560*pow(s,13)*pow(t,4)*pow(tL,3)*pow(tR,3)+420323904000*pow(t,5)*pow(tL,3)*pow(tR,3)-1420528233600*s*pow(t,5)*pow(tL,3)*pow(tR,3)+2054405928960*pow(s,2)*pow(t,5)*pow(tL,3)*pow(tR,3)-1705346304480*pow(s,3)*pow(t,5)*pow(tL,3)*pow(tR,3)+913472753760*pow(s,4)*pow(t,5)*pow(tL,3)*pow(tR,3)-334792170720*pow(s,5)*pow(t,5)*pow(tL,3)*pow(tR,3)+86479224048*pow(s,6)*pow(t,5)*pow(tL,3)*pow(tR,3)-15913512720*pow(s,7)*pow(t,5)*pow(tL,3)*pow(tR,3)+2074881312*pow(s,8)*pow(t,5)*pow(tL,3)*pow(tR,3)-187185600*pow(s,9)*pow(t,5)*pow(tL,3)*pow(tR,3)+11097072*pow(s,10)*pow(t,5)*pow(tL,3)*pow(tR,3)-388080*pow(s,11)*pow(t,5)*pow(tL,3)*pow(tR,3)+6048*pow(s,12)*pow(t,5)*pow(tL,3)*pow(tR,3)+3962649600*pow(t,6)*pow(tL,3)*pow(tR,3)-12997635840*s*pow(t,6)*pow(tL,3)*pow(tR,3)+18084777984*pow(s,2)*pow(t,6)*pow(tL,3)*pow(tR,3)-14310132480*pow(s,3)*pow(t,6)*pow(tL,3)*pow(tR,3)+7230297984*pow(s,4)*pow(t,6)*pow(tL,3)*pow(tR,3)-2467616592*pow(s,5)*pow(t,6)*pow(tL,3)*pow(tR,3)+583693488*pow(s,6)*pow(t,6)*pow(tL,3)*pow(tR,3)-96098688*pow(s,7)*pow(t,6)*pow(tL,3)*pow(tR,3)+10827936*pow(s,8)*pow(t,6)*pow(tL,3)*pow(tR,3)-797328*pow(s,9)*pow(t,6)*pow(tL,3)*pow(tR,3)+34608*pow(s,10)*pow(t,6)*pow(tL,3)*pow(tR,3)-672*pow(s,11)*pow(t,6)*pow(tL,3)*pow(tR,3)+135249796785600*s*pow(tL,4)*pow(tR,3)-535878107029440*pow(s,2)*pow(tL,4)*pow(tR,3)+836703340744656*pow(s,3)*pow(tL,4)*pow(tR,3)-708220943147256*pow(s,4)*pow(tL,4)*pow(tR,3)+371022146047224*pow(s,5)*pow(tL,4)*pow(tR,3)-128969507494044*pow(s,6)*pow(tL,4)*pow(tR,3)+30918213822174*pow(s,7)*pow(tL,4)*pow(tR,3)-5211319192590*pow(s,8)*pow(tL,4)*pow(tR,3)+620162213958*pow(s,9)*pow(tL,4)*pow(tR,3)-51560061462*pow(s,10)*pow(tL,4)*pow(tR,3)+2909913258*pow(s,11)*pow(tL,4)*pow(tR,3)-105259938*pow(s,12)*pow(tL,4)*pow(tR,3)+2173290*pow(s,13)*pow(tL,4)*pow(tR,3)-19110*pow(s,14)*pow(tL,4)*pow(tR,3)-205543194857280*t*pow(tL,4)*pow(tR,3)+835058137257792*s*t*pow(tL,4)*pow(tR,3)-1467199307173824*pow(s,2)*t*pow(tL,4)*pow(tR,3)+1477839784222368*pow(s,3)*t*pow(tL,4)*pow(tR,3)-953772135662976*pow(s,4)*t*pow(tL,4)*pow(tR,3)+417764669677320*pow(s,5)*t*pow(tL,4)*pow(tR,3)-128295433172844*pow(s,6)*t*pow(tL,4)*pow(tR,3)+28106835971004*pow(s,7)*t*pow(tL,4)*pow(tR,3)-4418057183148*pow(s,8)*t*pow(tL,4)*pow(tR,3)+495685412460*pow(s,9)*t*pow(tL,4)*pow(tR,3)-38990894628*pow(s,10)*t*pow(tL,4)*pow(tR,3)+2075086356*pow(s,11)*t*pow(tL,4)*pow(tR,3)-69989220*pow(s,12)*t*pow(tL,4)*pow(tR,3)+1316700*pow(s,13)*t*pow(tL,4)*pow(tR,3)-10080*pow(s,14)*t*pow(tL,4)*pow(tR,3)-111673553947200*pow(t,2)*pow(tL,4)*pow(tR,3)+408167956254240*s*pow(t,2)*pow(tL,4)*pow(tR,3)-645393996394560*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,3)+589383483862320*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,3)-348576035333400*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,3)+141466625004600*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,3)-40634612083800*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,3)+8382132580500*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,3)-1244467275660*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,3)+131710447260*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,3)-9705453660*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,3)+476503020*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,3)-14390460*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,3)+228060*pow(s,13)*pow(t,2)*pow(tL,4)*pow(tR,3)-1260*pow(s,14)*pow(t,2)*pow(tL,4)*pow(tR,3)-19364088744000*pow(t,3)*pow(tL,4)*pow(tR,3)+67724885440800*s*pow(t,3)*pow(tL,4)*pow(tR,3)-101954052043200*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,3)+88441121734560*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,3)-49646035427520*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,3)+19116456041760*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,3)-5204556796320*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,3)+1014824784960*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,3)-141585277680*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,3)+13925439360*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,3)-934392480*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,3)+40212480*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,3)-982800*pow(s,12)*pow(t,3)*pow(tL,4)*pow(tR,3)+10080*pow(s,13)*pow(t,3)*pow(tL,4)*pow(tR,3)-1250194176000*pow(t,4)*pow(tL,4)*pow(tR,3)+4243796323200*s*pow(t,4)*pow(tL,4)*pow(tR,3)-6163580757600*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,3)+5132434255200*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,3)-2752332324840*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,3)+1006975146240*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,3)-258667640280*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,3)+47110021560*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,3)-6044010840*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,3)+532748160*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,3)-30595320*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,3)+1025640*pow(s,11)*pow(t,4)*pow(tL,4)*pow(tR,3)-15120*pow(s,12)*pow(t,4)*pow(tL,4)*pow(tR,3)-23351328000*pow(t,5)*pow(tL,4)*pow(tR,3)+76984084800*s*pow(t,5)*pow(tL,4)*pow(tR,3)-107746148160*pow(s,2)*pow(t,5)*pow(tL,4)*pow(tR,3)+85783796784*pow(s,3)*pow(t,5)*pow(tL,4)*pow(tR,3)-43601975424*pow(s,4)*pow(t,5)*pow(tL,4)*pow(tR,3)+14959950768*pow(s,5)*pow(t,5)*pow(tL,4)*pow(tR,3)-3553454016*pow(s,6)*pow(t,5)*pow(tL,4)*pow(tR,3)+586538064*pow(s,7)*pow(t,5)*pow(tL,4)*pow(tR,3)-66116736*pow(s,8)*pow(t,5)*pow(tL,4)*pow(tR,3)+4857552*pow(s,9)*pow(t,5)*pow(tL,4)*pow(tR,3)-209664*pow(s,10)*pow(t,5)*pow(tL,4)*pow(tR,3)+4032*pow(s,11)*pow(t,5)*pow(tL,4)*pow(tR,3)-39849519648960*s*pow(tL,5)*pow(tR,3)+156957948323904*pow(s,2)*pow(tL,5)*pow(tR,3)-240704645060544*pow(s,3)*pow(tL,5)*pow(tR,3)+198265915771728*pow(s,4)*pow(tL,5)*pow(tR,3)-100250919369552*pow(s,5)*pow(tL,5)*pow(tR,3)+33372465934752*pow(s,6)*pow(tL,5)*pow(tR,3)-7600813727220*pow(s,7)*pow(tL,5)*pow(tR,3)+1206506745360*pow(s,8)*pow(tL,5)*pow(tR,3)-133820040564*pow(s,9)*pow(tL,5)*pow(tR,3)+10234196784*pow(s,10)*pow(tL,5)*pow(tR,3)-521941644*pow(s,11)*pow(tL,5)*pow(tR,3)+16628976*pow(s,12)*pow(tL,5)*pow(tR,3)-290556*pow(s,13)*pow(tL,5)*pow(tR,3)+2016*pow(s,14)*pow(tL,5)*pow(tR,3)+41531646481920*t*pow(tL,5)*pow(tR,3)-169744320482688*s*t*pow(tL,5)*pow(tR,3)+298048328329248*pow(s,2)*t*pow(tL,5)*pow(tR,3)-297530802091152*pow(s,3)*t*pow(tL,5)*pow(tR,3)+188565040005552*pow(s,4)*t*pow(tL,5)*pow(tR,3)-80322996133296*pow(s,5)*t*pow(tL,5)*pow(tR,3)+23743819992312*pow(s,6)*t*pow(tL,5)*pow(tR,3)-4951362530520*pow(s,7)*t*pow(tL,5)*pow(tR,3)+731398343760*pow(s,8)*t*pow(tL,5)*pow(tR,3)-75917765448*pow(s,9)*t*pow(tL,5)*pow(tR,3)+5412261456*pow(s,10)*t*pow(tL,5)*pow(tR,3)-253490328*pow(s,11)*t*pow(tL,5)*pow(tR,3)+7183008*pow(s,12)*t*pow(tL,5)*pow(tR,3)-104328*pow(s,13)*t*pow(tL,5)*pow(tR,3)+504*pow(s,14)*t*pow(tL,5)*pow(tR,3)+16230815536320*pow(t,2)*pow(tL,5)*pow(tR,3)-58888837040544*s*pow(t,2)*pow(tL,5)*pow(tR,3)+92022913928736*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,3)-82567338196896*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,3)+47633734453536*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,3)-18694050402888*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,3)+5138389696104*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,3)-1001311852464*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,3)+138145120344*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,3)-13288429728*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,3)+861736680*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,3)-35350560*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,3)+808920*pow(s,12)*pow(t,2)*pow(tL,5)*pow(tR,3)-7560*pow(s,13)*pow(t,2)*pow(tL,5)*pow(tR,3)+1796884689600*pow(t,3)*pow(tL,5)*pow(tR,3)-6197999562720*s*pow(t,3)*pow(tL,5)*pow(tR,3)+9155395992960*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,3)-7744843663200*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,3)+4207371729120*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,3)-1552864753440*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,3)+400272173280*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,3)-72694308960*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,3)+9233824320*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,3)-799374240*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,3)+44674560*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,3)-1441440*pow(s,11)*pow(t,3)*pow(tL,5)*pow(tR,3)+20160*pow(s,12)*pow(t,3)*pow(tL,5)*pow(tR,3)+55564185600*pow(t,4)*pow(tL,5)*pow(tR,3)-185033963520*s*pow(t,4)*pow(tL,5)*pow(tR,3)+261931380480*pow(s,2)*pow(t,4)*pow(tL,5)*pow(tR,3)-210976496640*pow(s,3)*pow(t,4)*pow(tL,5)*pow(tR,3)+108415581120*pow(s,4)*pow(t,4)*pow(tL,5)*pow(tR,3)-37552939200*pow(s,5)*pow(t,4)*pow(tL,5)*pow(tR,3)+8986007520*pow(s,6)*pow(t,4)*pow(tL,5)*pow(tR,3)-1490161680*pow(s,7)*pow(t,4)*pow(tL,5)*pow(tR,3)+168220080*pow(s,8)*pow(t,4)*pow(tL,5)*pow(tR,3)-12332880*pow(s,9)*pow(t,4)*pow(tL,5)*pow(tR,3)+529200*pow(s,10)*pow(t,4)*pow(tL,5)*pow(tR,3)-10080*pow(s,11)*pow(t,4)*pow(tL,5)*pow(tR,3)+7390125590400*s*pow(tL,6)*pow(tR,3)-28754278580160*pow(s,2)*pow(tL,6)*pow(tR,3)+43143486949920*pow(s,3)*pow(tL,6)*pow(tR,3)-34476355104576*pow(s,4)*pow(tL,6)*pow(tR,3)+16776030858048*pow(s,5)*pow(tL,6)*pow(tR,3)-5330398777704*pow(s,6)*pow(tL,6)*pow(tR,3)+1148560719684*pow(s,7)*pow(tL,6)*pow(tR,3)-170688269388*pow(s,8)*pow(tL,6)*pow(tR,3)+17486638092*pow(s,9)*pow(tL,6)*pow(tR,3)-1212049188*pow(s,10)*pow(tL,6)*pow(tR,3)+54439644*pow(s,11)*pow(tL,6)*pow(tR,3)-1456980*pow(s,12)*pow(tL,6)*pow(tR,3)+19572*pow(s,13)*pow(tL,6)*pow(tR,3)-84*pow(s,14)*pow(tL,6)*pow(tR,3)-4999179669120*t*pow(tL,6)*pow(tR,3)+20528568523008*s*t*pow(tL,6)*pow(tR,3)-35950184030880*pow(s,2)*t*pow(tL,6)*pow(tR,3)+35475982102512*pow(s,3)*t*pow(tL,6)*pow(tR,3)-22009909020288*pow(s,4)*t*pow(tL,6)*pow(tR,3)+9083025989184*pow(s,5)*t*pow(tL,6)*pow(tR,3)-2571927406776*pow(s,6)*t*pow(tL,6)*pow(tR,3)+507155854464*pow(s,7)*t*pow(tL,6)*pow(tR,3)-69728866200*pow(s,8)*t*pow(tL,6)*pow(tR,3)+6595986096*pow(s,9)*t*pow(tL,6)*pow(tR,3)-415448040*pow(s,10)*t*pow(tL,6)*pow(tR,3)+16335312*pow(s,11)*t*pow(tL,6)*pow(tR,3)-352296*pow(s,12)*t*pow(tL,6)*pow(tR,3)+3024*pow(s,13)*t*pow(tL,6)*pow(tR,3)-1251949608000*pow(t,2)*pow(tL,6)*pow(tR,3)+4505945461920*s*pow(t,2)*pow(tL,6)*pow(tR,3)-6950893428864*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,3)+6117038897760*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,3)-3433479310800*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,3)+1298079825336*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,3)-339495612624*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,3)+61952255064*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,3)-7831528992*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,3)+668402280*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,3)-36474480*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,3)+1136520*pow(s,11)*pow(t,2)*pow(tL,6)*pow(tR,3)-15120*pow(s,12)*pow(t,2)*pow(tL,6)*pow(tR,3)-66551284800*pow(t,3)*pow(tL,6)*pow(tR,3)+226276817760*s*pow(t,3)*pow(tL,6)*pow(tR,3)-327653091360*pow(s,2)*pow(t,3)*pow(tL,6)*pow(tR,3)+269842487040*pow(s,3)*pow(t,3)*pow(tL,6)*pow(tR,3)-141473972640*pow(s,4)*pow(t,3)*pow(tL,6)*pow(tR,3)+49824962880*pow(s,5)*pow(t,3)*pow(tL,6)*pow(tR,3)-12070487520*pow(s,6)*pow(t,3)*pow(tL,6)*pow(tR,3)+2016846720*pow(s,7)*pow(t,3)*pow(tL,6)*pow(tR,3)-228281760*pow(s,8)*pow(t,3)*pow(tL,6)*pow(tR,3)+16702560*pow(s,9)*pow(t,3)*pow(tL,6)*pow(tR,3)-712320*pow(s,10)*pow(t,3)*pow(tL,6)*pow(tR,3)+13440*pow(s,11)*pow(t,3)*pow(tL,6)*pow(tR,3)-836467228800*s*pow(tL,7)*pow(tR,3)+3201303261120*pow(s,2)*pow(tL,7)*pow(tR,3)-4686395252160*pow(s,3)*pow(tL,7)*pow(tR,3)+3623987549136*pow(s,4)*pow(tL,7)*pow(tR,3)-1692148210224*pow(s,5)*pow(tL,7)*pow(tR,3)+511328374128*pow(s,6)*pow(tL,7)*pow(tR,3)-103710791448*pow(s,7)*pow(tL,7)*pow(tR,3)+14318845632*pow(s,8)*pow(tL,7)*pow(tR,3)-1337693112*pow(s,9)*pow(tL,7)*pow(tR,3)+82128816*pow(s,10)*pow(tL,7)*pow(tR,3)-3108168*pow(s,11)*pow(tL,7)*pow(tR,3)+63504*pow(s,12)*pow(tL,7)*pow(tR,3)-504*pow(s,13)*pow(tL,7)*pow(tR,3)+329616241920*t*pow(tL,7)*pow(tR,3)-1358246994048*s*t*pow(tL,7)*pow(tR,3)+2367875720448*pow(s,2)*t*pow(tL,7)*pow(tR,3)-2304223248096*pow(s,3)*t*pow(tL,7)*pow(tR,3)+1395203777856*pow(s,4)*t*pow(tL,7)*pow(tR,3)-555613271136*pow(s,5)*t*pow(tL,7)*pow(tR,3)+149894560368*pow(s,6)*t*pow(tL,7)*pow(tR,3)-27731508336*pow(s,7)*t*pow(tL,7)*pow(tR,3)+3505172832*pow(s,8)*t*pow(tL,7)*pow(tR,3)-295781472*pow(s,9)*t*pow(tL,7)*pow(tR,3)+15800400*pow(s,10)*t*pow(tL,7)*pow(tR,3)-476784*pow(s,11)*t*pow(tL,7)*pow(tR,3)+6048*pow(s,12)*t*pow(tL,7)*pow(tR,3)+39744432000*pow(t,2)*pow(tL,7)*pow(tR,3)-141798948480*s*pow(t,2)*pow(tL,7)*pow(tR,3)+215682931296*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,3)-185829469056*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,3)+101201266656*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,3)-36701154000*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,3)+9072349776*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,3)-1533484512*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,3)+174273120*pow(s,8)*pow(t,2)*pow(tL,7)*pow(tR,3)-12726000*pow(s,9)*pow(t,2)*pow(tL,7)*pow(tR,3)+539280*pow(s,10)*pow(t,2)*pow(tL,7)*pow(tR,3)-10080*pow(s,11)*pow(t,2)*pow(tL,7)*pow(tR,3)+52698340800*s*pow(tL,8)*pow(tR,3)-197780296320*pow(s,2)*pow(tL,8)*pow(tR,3)+281863195920*pow(s,3)*pow(tL,8)*pow(tR,3)-210430014264*pow(s,4)*pow(tL,8)*pow(tR,3)+94001456448*pow(s,5)*pow(tL,8)*pow(tR,3)-26901460872*pow(s,6)*pow(tL,8)*pow(tR,3)+5104180872*pow(s,7)*pow(tL,8)*pow(tR,3)-648013464*pow(s,8)*pow(tL,8)*pow(tR,3)+54185040*pow(s,9)*pow(tL,8)*pow(tR,3)-2839032*pow(s,10)*pow(tL,8)*pow(tR,3)+83160*pow(s,11)*pow(tL,8)*pow(tR,3)-1008*pow(s,12)*pow(tL,8)*pow(tR,3)-9156006720*t*pow(tL,8)*pow(tR,3)+37815761088*s*t*pow(tL,8)*pow(tR,3)-65511434016*pow(s,2)*t*pow(tL,8)*pow(tR,3)+62718345648*pow(s,3)*t*pow(tL,8)*pow(tR,3)-36948885120*pow(s,4)*t*pow(tL,8)*pow(tR,3)+14139416592*pow(s,5)*t*pow(tL,8)*pow(tR,3)-3612168000*pow(s,6)*t*pow(tL,8)*pow(tR,3)+620977392*pow(s,7)*t*pow(tL,8)*pow(tR,3)-70965216*pow(s,8)*t*pow(tL,8)*pow(tR,3)+5172048*pow(s,9)*t*pow(tL,8)*pow(tR,3)-217728*pow(s,10)*t*pow(tL,8)*pow(tR,3)+4032*pow(s,11)*t*pow(tL,8)*pow(tR,3)-1414230720*s*pow(tL,9)*pow(tR,3)+5193188608*pow(s,2)*pow(tL,9)*pow(tR,3)-7191347264*pow(s,3)*pow(tL,9)*pow(tR,3)+5171064800*pow(s,4)*pow(tL,9)*pow(tR,3)-2202619936*pow(s,5)*pow(tL,9)*pow(tR,3)+594058752*pow(s,6)*pow(tL,9)*pow(tR,3)-104617296*pow(s,7)*pow(tL,9)*pow(tR,3)+12042576*pow(s,8)*pow(tL,9)*pow(tR,3)-875952*pow(s,9)*pow(tL,9)*pow(tR,3)+36624*pow(s,10)*pow(tL,9)*pow(tR,3)-672*pow(s,11)*pow(tL,9)*pow(tR,3)-41018910105600*s*pow(tR,4)+142068669603840*pow(s,2)*pow(tR,4)-212317951918464*pow(s,3)*pow(tR,4)+183886233791904*pow(s,4)*pow(tR,4)-103974667375824*pow(s,5)*pow(tR,4)+40811752493064*pow(s,6)*pow(tR,4)-11499775759332*pow(s,7)*pow(tR,4)+2364558449652*pow(s,8)*pow(tR,4)-355891518612*pow(s,9)*pow(tR,4)+38822397012*pow(s,10)*pow(tR,4)-2989495404*pow(s,11)*pow(tR,4)+154147644*pow(s,12)*pow(tR,4)-4777164*pow(s,13)*pow(tR,4)+67284*pow(s,14)*pow(tR,4)+123171951974400*t*pow(tR,4)-495033940316160*s*t*pow(tR,4)+874553075667936*pow(s,2)*t*pow(tR,4)-906369821571816*pow(s,3)*t*pow(tR,4)+618980085655596*pow(s,4)*t*pow(tR,4)-296003267122206*pow(s,5)*t*pow(tR,4)+102614906259663*pow(s,6)*t*pow(tR,4)-26284556266458*pow(s,7)*t*pow(tR,4)+5013295010598*pow(s,8)*t*pow(tR,4)-710284159998*pow(s,9)*t*pow(tR,4)+73741462956*pow(s,10)*t*pow(tR,4)-5450033526*pow(s,11)*t*pow(tR,4)+271498206*pow(s,12)*t*pow(tR,4)-8171436*pow(s,13)*t*pow(tR,4)+112245*pow(s,14)*t*pow(tR,4)+124439390208000*pow(t,2)*pow(tR,4)-472474637107200*s*pow(t,2)*pow(tR,4)+787775587441920*pow(s,2)*pow(t,2)*pow(tR,4)-772560660634560*pow(s,3)*pow(t,2)*pow(tR,4)+501381137446560*pow(s,4)*pow(t,2)*pow(tR,4)-228953856594960*pow(s,5)*pow(t,2)*pow(tR,4)+76157271678600*pow(s,6)*pow(t,2)*pow(tR,4)-18802366289280*pow(s,7)*pow(t,2)*pow(tR,4)+3470797421280*pow(s,8)*pow(t,2)*pow(tR,4)-477666110880*pow(s,9)*pow(t,2)*pow(tR,4)+48327859440*pow(s,10)*pow(t,2)*pow(tR,4)-3490724160*pow(s,11)*pow(t,2)*pow(tR,4)+170372160*pow(s,12)*pow(t,2)*pow(tR,4)-5034960*pow(s,13)*pow(t,2)*pow(tR,4)+68040*pow(s,14)*pow(t,2)*pow(tR,4)+44936446464000*pow(t,3)*pow(tR,4)-167287215513600*s*pow(t,3)*pow(tR,4)+272945849117760*pow(s,2)*pow(t,3)*pow(tR,4)-261750941590320*pow(s,3)*pow(t,3)*pow(tR,4)+166132195767720*pow(s,4)*pow(t,3)*pow(tR,4)-74240386567620*pow(s,5)*pow(t,3)*pow(tR,4)+24189421873890*pow(s,6)*pow(t,3)*pow(tR,4)-5856553089660*pow(s,7)*pow(t,3)*pow(tR,4)+1061462989860*pow(s,8)*pow(t,3)*pow(tR,4)-143610454260*pow(s,9)*pow(t,3)*pow(tR,4)+14301345240*pow(s,10)*pow(t,3)*pow(tR,4)-1017946020*pow(s,11)*pow(t,3)*pow(tR,4)+49014420*pow(s,12)*pow(t,3)*pow(tR,4)-1430520*pow(s,13)*pow(t,3)*pow(tR,4)+19110*pow(s,14)*pow(t,3)*pow(tR,4)+6913299456000*pow(t,4)*pow(tR,4)-25480446566400*s*pow(t,4)*pow(tR,4)+41104848435840*pow(s,2)*pow(t,4)*pow(tR,4)-38944045092960*pow(s,3)*pow(t,4)*pow(tR,4)+24410945205360*pow(s,4)*pow(t,4)*pow(tR,4)-10772567550360*pow(s,5)*pow(t,4)*pow(tR,4)+3466694509740*pow(s,6)*pow(t,4)*pow(tR,4)-829224298980*pow(s,7)*pow(t,4)*pow(tR,4)+148541958180*pow(s,8)*pow(t,4)*pow(tR,4)-19872370980*pow(s,9)*pow(t,4)*pow(tR,4)+1957869900*pow(s,10)*pow(t,4)*pow(tR,4)-137946060*pow(s,11)*pow(t,4)*pow(tR,4)+6578460*pow(s,12)*pow(t,4)*pow(tR,4)-190260*pow(s,13)*pow(t,4)*pow(tR,4)+2520*pow(s,14)*pow(t,4)*pow(tR,4)+384072192000*pow(t,5)*pow(tR,4)-1407045427200*s*pow(t,5)*pow(tR,4)+2254042002240*pow(s,2)*pow(t,5)*pow(tR,4)-2119380376176*pow(s,3)*pow(t,5)*pow(tR,4)+1317901817736*pow(s,4)*pow(t,5)*pow(tR,4)-576841628916*pow(s,5)*pow(t,5)*pow(tR,4)+184102305786*pow(s,6)*pow(t,5)*pow(tR,4)-43675220988*pow(s,7)*pow(t,5)*pow(tR,4)+7760329668*pow(s,8)*pow(t,5)*pow(tR,4)-1029969108*pow(s,9)*pow(t,5)*pow(tR,4)+100692648*pow(s,10)*pow(t,5)*pow(tR,4)-7041636*pow(s,11)*pow(t,5)*pow(tR,4)+333396*pow(s,12)*pow(t,5)*pow(tR,4)-9576*pow(s,13)*pow(t,5)*pow(tR,4)+126*pow(s,14)*pow(t,5)*pow(tR,4)+134284623621120*s*tL*pow(tR,4)-497510910425088*pow(s,2)*tL*pow(tR,4)+771025016274912*pow(s,3)*tL*pow(tR,4)-674623189579752*pow(s,4)*tL*pow(tR,4)+376947318369972*pow(s,5)*tL*pow(tR,4)-143487635804898*pow(s,6)*tL*pow(tR,4)+38578711206273*pow(s,7)*tL*pow(tR,4)-7461455469069*pow(s,8)*tL*pow(tR,4)+1042700464701*pow(s,9)*tL*pow(tR,4)-104317922709*pow(s,10)*tL*pow(tR,4)+7278334035*pow(s,11)*tL*pow(tR,4)-335760159*pow(s,12)*tL*pow(tR,4)+9180507*pow(s,13)*tL*pow(tR,4)-112245*pow(s,14)*tL*pow(tR,4)-334763769473280*t*tL*pow(tR,4)+1352706765887232*s*t*tL*pow(tR,4)-2392229760691680*pow(s,2)*t*tL*pow(tR,4)+2465144260176528*pow(s,3)*t*tL*pow(tR,4)-1659495286457904*pow(s,4)*t*tL*pow(tR,4)+774534477058944*pow(s,5)*t*tL*pow(tR,4)-259267272620328*pow(s,6)*t*tL*pow(tR,4)+63414314540640*pow(s,7)*t*tL*pow(tR,4)-11417793879240*pow(s,8)*t*tL*pow(tR,4)+1509159886416*pow(s,9)*t*tL*pow(tR,4)-144375525672*pow(s,10)*t*tL*pow(tR,4)+9702849072*pow(s,11)*t*tL*pow(tR,4)-433096776*pow(s,12)*t*tL*pow(tR,4)+11482128*pow(s,13)*t*tL*pow(tR,4)-136080*pow(s,14)*t*tL*pow(tR,4)-280132361107200*pow(t,2)*tL*pow(tR,4)+1050547488661440*s*pow(t,2)*tL*pow(tR,4)-1722084277384800*pow(s,2)*pow(t,2)*tL*pow(tR,4)+1651130027613360*pow(s,3)*pow(t,2)*tL*pow(tR,4)-1040853813489000*pow(s,4)*pow(t,2)*tL*pow(tR,4)+458270123061240*pow(s,5)*pow(t,2)*tL*pow(tR,4)-145755942512040*pow(s,6)*pow(t,2)*tL*pow(tR,4)+34092818200350*pow(s,7)*pow(t,2)*tL*pow(tR,4)-5901748166790*pow(s,8)*pow(t,2)*tL*pow(tR,4)+753076115190*pow(s,9)*pow(t,2)*tL*pow(tR,4)-69742726830*pow(s,10)*pow(t,2)*tL*pow(tR,4)+4543246890*pow(s,11)*pow(t,2)*tL*pow(tR,4)-196488810*pow(s,12)*pow(t,2)*tL*pow(tR,4)+5034330*pow(s,13)*pow(t,2)*tL*pow(tR,4)-57330*pow(s,14)*pow(t,2)*tL*pow(tR,4)-81188419737600*pow(t,3)*tL*pow(tR,4)+295934008446720*s*pow(t,3)*tL*pow(tR,4)-470081525487840*pow(s,2)*pow(t,3)*tL*pow(tR,4)+436238883864000*pow(s,3)*pow(t,3)*tL*pow(tR,4)-266163577156680*pow(s,4)*pow(t,3)*tL*pow(tR,4)+113495443922280*pow(s,5)*pow(t,3)*tL*pow(tR,4)-34992830452860*pow(s,6)*pow(t,3)*tL*pow(tR,4)+7941029744340*pow(s,7)*pow(t,3)*tL*pow(tR,4)-1334301228540*pow(s,8)*pow(t,3)*tL*pow(tR,4)+165221429940*pow(s,9)*pow(t,3)*tL*pow(tR,4)-14828932020*pow(s,10)*pow(t,3)*tL*pow(tR,4)+933451260*pow(s,11)*pow(t,3)*tL*pow(tR,4)-38799180*pow(s,12)*pow(t,3)*tL*pow(tR,4)+946260*pow(s,13)*pow(t,3)*tL*pow(tR,4)-10080*pow(s,14)*pow(t,3)*tL*pow(tR,4)-9742304678400*pow(t,4)*tL*pow(tR,4)+34916034545280*s*pow(t,4)*tL*pow(tR,4)-54382279633920*pow(s,2)*pow(t,4)*tL*pow(tR,4)+49384084125600*pow(s,3)*pow(t,4)*tL*pow(tR,4)-29437859762640*pow(s,4)*pow(t,4)*tL*pow(tR,4)+12246802860600*pow(s,5)*pow(t,4)*tL*pow(tR,4)-3678424420860*pow(s,6)*pow(t,4)*tL*pow(tR,4)+811671354270*pow(s,7)*pow(t,4)*tL*pow(tR,4)-132258838950*pow(s,8)*pow(t,4)*tL*pow(tR,4)+15818942790*pow(s,9)*pow(t,4)*tL*pow(tR,4)-1362937590*pow(s,10)*pow(t,4)*tL*pow(tR,4)+81541530*pow(s,11)*pow(t,4)*tL*pow(tR,4)-3167010*pow(s,12)*pow(t,4)*tL*pow(tR,4)+69930*pow(s,13)*pow(t,4)*tL*pow(tR,4)-630*pow(s,14)*pow(t,4)*tL*pow(tR,4)-405463968000*pow(t,5)*tL*pow(tR,4)+1432830772800*s*pow(t,5)*tL*pow(tR,4)-2193585831360*pow(s,2)*pow(t,5)*tL*pow(tR,4)+1952338724784*pow(s,3)*pow(t,5)*tL*pow(tR,4)-1137245751936*pow(s,4)*pow(t,5)*tL*pow(tR,4)+460773815040*pow(s,5)*pow(t,5)*tL*pow(tR,4)-134224706952*pow(s,6)*pow(t,5)*tL*pow(tR,4)+28565102160*pow(s,7)*pow(t,5)*tL*pow(tR,4)-4453555176*pow(s,8)*pow(t,5)*tL*pow(tR,4)+503515152*pow(s,9)*pow(t,5)*tL*pow(tR,4)-40197528*pow(s,10)*pow(t,5)*tL*pow(tR,4)+2149056*pow(s,11)*pow(t,5)*tL*pow(tR,4)-69048*pow(s,12)*pow(t,5)*tL*pow(tR,4)+1008*pow(s,13)*pow(t,5)*tL*pow(tR,4)-182141664768000*s*pow(tL,2)*pow(tR,4)+704934803059200*pow(s,2)*pow(tL,2)*pow(tR,4)-1105293445867296*pow(s,3)*pow(tL,2)*pow(tR,4)+956787919069584*pow(s,4)*pow(tL,2)*pow(tR,4)-519895815798912*pow(s,5)*pow(tL,2)*pow(tR,4)+189740228584032*pow(s,6)*pow(tL,2)*pow(tR,4)-48302976845088*pow(s,7)*pow(tL,2)*pow(tR,4)+8743609951272*pow(s,8)*pow(tL,2)*pow(tR,4)-1130720758272*pow(s,9)*pow(tL,2)*pow(tR,4)+103486482456*pow(s,10)*pow(tL,2)*pow(tR,4)-6525232896*pow(s,11)*pow(tL,2)*pow(tR,4)+268433928*pow(s,12)*pow(tL,2)*pow(tR,4)-6447168*pow(s,13)*pow(tL,2)*pow(tR,4)+68040*pow(s,14)*pow(tL,2)*pow(tR,4)+360852273190080*t*pow(tL,2)*pow(tR,4)-1463261993528832*s*t*pow(tL,2)*pow(tR,4)+2582598330032112*pow(s,2)*t*pow(tL,2)*pow(tR,4)-2635511907127512*pow(s,3)*t*pow(tL,2)*pow(tR,4)+1740592504717584*pow(s,4)*t*pow(tL,2)*pow(tR,4)-788776071995604*pow(s,5)*t*pow(tL,2)*pow(tR,4)+253556343400794*pow(s,6)*t*pow(tL,2)*pow(tR,4)-58875568339728*pow(s,7)*t*pow(tL,2)*pow(tR,4)+9942882523224*pow(s,8)*t*pow(tL,2)*pow(tR,4)-1216912089456*pow(s,9)*t*pow(tL,2)*pow(tR,4)+106291444644*pow(s,10)*t*pow(tL,2)*pow(tR,4)-6419241864*pow(s,11)*t*pow(tL,2)*pow(tR,4)+252734328*pow(s,12)*t*pow(tL,2)*pow(tR,4)-5777100*pow(s,13)*t*pow(tL,2)*pow(tR,4)+57330*pow(s,14)*t*pow(tL,2)*pow(tR,4)+246307897180800*pow(t,2)*pow(tL,2)*pow(tR,4)-912101376432960*s*pow(t,2)*pow(tL,2)*pow(tR,4)+1469032937890560*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,4)-1375554888998640*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,4)+840806549702280*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,4)-355989222822240*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,4)+107853136185060*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,4)-23772087147060*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,4)+3830041979820*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,4)-448357509180*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,4)+37445427180*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,4)-2153809980*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,4)+80036460*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,4)-1697220*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,4)+15120*pow(s,14)*pow(t,2)*pow(tL,2)*pow(tR,4)+56187744076800*pow(t,3)*pow(tL,2)*pow(tR,4)-200612729388960*s*pow(t,3)*pow(tL,2)*pow(tR,4)+310277073193920*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,4)-278522254391640*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,4)+163157278564560*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,4)-66224237929080*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,4)+19240221956340*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,4)-4065136058760*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,4)+626725716960*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,4)-69922319040*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,4)+5523099120*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,4)-296357040*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,4)+10019520*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,4)-183960*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,4)+1260*pow(s,14)*pow(t,3)*pow(tL,2)*pow(tR,4)+5092385760000*pow(t,4)*pow(tL,2)*pow(tR,4)-17759587608000*s*pow(t,4)*pow(tL,2)*pow(tR,4)+26713979107200*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,4)-23241990920400*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,4)+13155837211440*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,4)-5143416012000*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,4)+1433829320280*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,4)-289153713240*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,4)+42219177840*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,4)-4406693760*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,4)+319084920*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,4)-15127560*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,4)+418320*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,4)-5040*pow(s,13)*pow(t,4)*pow(tL,2)*pow(tR,4)+150132528000*pow(t,5)*pow(tL,2)*pow(tR,4)-512301736800*s*pow(t,5)*pow(tL,2)*pow(tR,4)+749948391360*pow(s,2)*pow(t,5)*pow(tL,2)*pow(tR,4)-631649053224*pow(s,3)*pow(t,5)*pow(tL,2)*pow(tR,4)+344155994280*pow(s,4)*pow(t,5)*pow(tL,2)*pow(tR,4)-128645056008*pow(s,5)*pow(t,5)*pow(tL,2)*pow(tR,4)+33992787024*pow(s,6)*pow(t,5)*pow(tL,2)*pow(tR,4)-6420907584*pow(s,7)*pow(t,5)*pow(tL,2)*pow(tR,4)+862882776*pow(s,8)*pow(t,5)*pow(tL,2)*pow(tR,4)-80631432*pow(s,9)*pow(t,5)*pow(tL,2)*pow(tR,4)+4981536*pow(s,10)*pow(t,5)*pow(tL,2)*pow(tR,4)-182952*pow(s,11)*pow(t,5)*pow(tL,2)*pow(tR,4)+3024*pow(s,12)*pow(t,5)*pow(tL,2)*pow(tR,4)+135249796785600*s*pow(tL,3)*pow(tR,4)-535878107029440*pow(s,2)*pow(tL,3)*pow(tR,4)+836703340744656*pow(s,3)*pow(tL,3)*pow(tR,4)-708220943147256*pow(s,4)*pow(tL,3)*pow(tR,4)+371022146047224*pow(s,5)*pow(tL,3)*pow(tR,4)-128969507494044*pow(s,6)*pow(tL,3)*pow(tR,4)+30918213822174*pow(s,7)*pow(tL,3)*pow(tR,4)-5211319192590*pow(s,8)*pow(tL,3)*pow(tR,4)+620162213958*pow(s,9)*pow(tL,3)*pow(tR,4)-51560061462*pow(s,10)*pow(tL,3)*pow(tR,4)+2909913258*pow(s,11)*pow(tL,3)*pow(tR,4)-105259938*pow(s,12)*pow(tL,3)*pow(tR,4)+2173290*pow(s,13)*pow(tL,3)*pow(tR,4)-19110*pow(s,14)*pow(tL,3)*pow(tR,4)-205543194857280*t*pow(tL,3)*pow(tR,4)+835058137257792*s*t*pow(tL,3)*pow(tR,4)-1467199307173824*pow(s,2)*t*pow(tL,3)*pow(tR,4)+1477839784222368*pow(s,3)*t*pow(tL,3)*pow(tR,4)-953772135662976*pow(s,4)*t*pow(tL,3)*pow(tR,4)+417764669677320*pow(s,5)*t*pow(tL,3)*pow(tR,4)-128295433172844*pow(s,6)*t*pow(tL,3)*pow(tR,4)+28106835971004*pow(s,7)*t*pow(tL,3)*pow(tR,4)-4418057183148*pow(s,8)*t*pow(tL,3)*pow(tR,4)+495685412460*pow(s,9)*t*pow(tL,3)*pow(tR,4)-38990894628*pow(s,10)*t*pow(tL,3)*pow(tR,4)+2075086356*pow(s,11)*t*pow(tL,3)*pow(tR,4)-69989220*pow(s,12)*t*pow(tL,3)*pow(tR,4)+1316700*pow(s,13)*t*pow(tL,3)*pow(tR,4)-10080*pow(s,14)*t*pow(tL,3)*pow(tR,4)-111673553947200*pow(t,2)*pow(tL,3)*pow(tR,4)+408167956254240*s*pow(t,2)*pow(tL,3)*pow(tR,4)-645393996394560*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,4)+589383483862320*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,4)-348576035333400*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,4)+141466625004600*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,4)-40634612083800*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,4)+8382132580500*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,4)-1244467275660*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,4)+131710447260*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,4)-9705453660*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,4)+476503020*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,4)-14390460*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,4)+228060*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,4)-1260*pow(s,14)*pow(t,2)*pow(tL,3)*pow(tR,4)-19364088744000*pow(t,3)*pow(tL,3)*pow(tR,4)+67724885440800*s*pow(t,3)*pow(tL,3)*pow(tR,4)-101954052043200*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,4)+88441121734560*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,4)-49646035427520*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,4)+19116456041760*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,4)-5204556796320*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,4)+1014824784960*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,4)-141585277680*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,4)+13925439360*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,4)-934392480*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,4)+40212480*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,4)-982800*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,4)+10080*pow(s,13)*pow(t,3)*pow(tL,3)*pow(tR,4)-1250194176000*pow(t,4)*pow(tL,3)*pow(tR,4)+4243796323200*s*pow(t,4)*pow(tL,3)*pow(tR,4)-6163580757600*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,4)+5132434255200*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,4)-2752332324840*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,4)+1006975146240*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,4)-258667640280*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,4)+47110021560*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,4)-6044010840*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,4)+532748160*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,4)-30595320*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,4)+1025640*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,4)-15120*pow(s,12)*pow(t,4)*pow(tL,3)*pow(tR,4)-23351328000*pow(t,5)*pow(tL,3)*pow(tR,4)+76984084800*s*pow(t,5)*pow(tL,3)*pow(tR,4)-107746148160*pow(s,2)*pow(t,5)*pow(tL,3)*pow(tR,4)+85783796784*pow(s,3)*pow(t,5)*pow(tL,3)*pow(tR,4)-43601975424*pow(s,4)*pow(t,5)*pow(tL,3)*pow(tR,4)+14959950768*pow(s,5)*pow(t,5)*pow(tL,3)*pow(tR,4)-3553454016*pow(s,6)*pow(t,5)*pow(tL,3)*pow(tR,4)+586538064*pow(s,7)*pow(t,5)*pow(tL,3)*pow(tR,4)-66116736*pow(s,8)*pow(t,5)*pow(tL,3)*pow(tR,4)+4857552*pow(s,9)*pow(t,5)*pow(tL,3)*pow(tR,4)-209664*pow(s,10)*pow(t,5)*pow(tL,3)*pow(tR,4)+4032*pow(s,11)*pow(t,5)*pow(tL,3)*pow(tR,4)-60887444688000*s*pow(tL,4)*pow(tR,4)+243178158787200*pow(s,2)*pow(tL,4)*pow(tR,4)-374229291405312*pow(s,3)*pow(tL,4)*pow(tR,4)+307487330889312*pow(s,4)*pow(tL,4)*pow(tR,4)-154417715749248*pow(s,5)*pow(tL,4)*pow(tR,4)+50861703418848*pow(s,6)*pow(tL,4)*pow(tR,4)-11421260906328*pow(s,7)*pow(tL,4)*pow(tR,4)+1781257664088*pow(s,8)*pow(tL,4)*pow(tR,4)-193458272616*pow(s,9)*pow(tL,4)*pow(tR,4)+14440837992*pow(s,10)*pow(tL,4)*pow(tR,4)-716781576*pow(s,11)*pow(tL,4)*pow(tR,4)+22173480*pow(s,12)*pow(tL,4)*pow(tR,4)-375480*pow(s,13)*pow(tL,4)*pow(tR,4)+2520*pow(s,14)*pow(tL,4)*pow(tR,4)+68578550344080*t*pow(tL,4)*pow(tR,4)-278730723372192*s*t*pow(tL,4)*pow(tR,4)+486438472008720*pow(s,2)*t*pow(tL,4)*pow(tR,4)-482204762833584*pow(s,3)*t*pow(tL,4)*pow(tR,4)+303028068172200*pow(s,4)*t*pow(tL,4)*pow(tR,4)-127736275519524*pow(s,5)*t*pow(tL,4)*pow(tR,4)+37273414052490*pow(s,6)*t*pow(tL,4)*pow(tR,4)-7650359552388*pow(s,7)*t*pow(tL,4)*pow(tR,4)+1108639017276*pow(s,8)*t*pow(tL,4)*pow(tR,4)-112486641372*pow(s,9)*t*pow(tL,4)*pow(tR,4)+7809629184*pow(s,10)*t*pow(tL,4)*pow(tR,4)-354892860*pow(s,11)*t*pow(tL,4)*pow(tR,4)+9723420*pow(s,12)*t*pow(tL,4)*pow(tR,4)-136080*pow(s,13)*t*pow(tL,4)*pow(tR,4)+630*pow(s,14)*t*pow(tL,4)*pow(tR,4)+28550060280000*pow(t,2)*pow(tL,4)*pow(tR,4)-102940907076000*s*pow(t,2)*pow(tL,4)*pow(tR,4)+159647159952000*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,4)-141964821457200*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,4)+81038440264320*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,4)-31406979638160*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,4)+8504396586000*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,4)-1627797900960*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,4)+219813340320*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,4)-20610974160*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,4)+1296867600*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,4)-51362640*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,4)+1128960*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,4)-10080*pow(s,13)*pow(t,2)*pow(tL,4)*pow(tR,4)+3543164856000*pow(t,3)*pow(tL,4)*pow(tR,4)-12136551235200*s*pow(t,3)*pow(tL,4)*pow(tR,4)+17772128438400*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,4)-14877730822920*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,4)+7982996455560*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,4)-2903703694080*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,4)+735650418720*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,4)-130883063640*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,4)+16220605800*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,4)-1363234320*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,4)+73518480*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,4)-2273040*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,4)+30240*pow(s,12)*pow(t,3)*pow(tL,4)*pow(tR,4)+145496736000*pow(t,4)*pow(tL,4)*pow(tR,4)-480717115200*s*pow(t,4)*pow(tL,4)*pow(tR,4)+673721193600*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,4)-536116316400*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,4)+271553874480*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,4)-92472528960*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,4)+21686152320*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,4)-3510869040*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,4)+385020720*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,4)-27246240*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,4)+1118880*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,4)-20160*pow(s,11)*pow(t,4)*pow(tL,4)*pow(tR,4)+1297296000*pow(t,5)*pow(tL,4)*pow(tR,4)-4132749600*s*pow(t,5)*pow(tL,4)*pow(tR,4)+5526702720*pow(s,2)*pow(t,5)*pow(tL,4)*pow(tR,4)-4151688408*pow(s,3)*pow(t,5)*pow(tL,4)*pow(tR,4)+1961033256*pow(s,4)*pow(t,5)*pow(tL,4)*pow(tR,4)-613215792*pow(s,5)*pow(t,5)*pow(tL,4)*pow(tR,4)+129279024*pow(s,6)*pow(t,5)*pow(tL,4)*pow(tR,4)-18221112*pow(s,7)*pow(t,5)*pow(tL,4)*pow(tR,4)+1648584*pow(s,8)*pow(t,5)*pow(tL,4)*pow(tR,4)-86688*pow(s,9)*pow(t,5)*pow(tL,4)*pow(tR,4)+2016*pow(s,10)*pow(t,5)*pow(tL,4)*pow(tR,4)+17309606927760*s*pow(tL,5)*pow(tR,4)-68899394191824*pow(s,2)*pow(tL,5)*pow(tR,4)+103782109197312*pow(s,3)*pow(tL,5)*pow(tR,4)-82353679795296*pow(s,4)*pow(tL,5)*pow(tR,4)+39462801976584*pow(s,5)*pow(tL,5)*pow(tR,4)-12255654682404*pow(s,6)*pow(tL,5)*pow(tR,4)+2562302223054*pow(s,7)*pow(tL,5)*pow(tR,4)-366775647462*pow(s,8)*pow(tL,5)*pow(tR,4)+35931174678*pow(s,9)*pow(tL,5)*pow(tR,4)-2365029702*pow(s,10)*pow(tL,5)*pow(tR,4)+100246986*pow(s,11)*pow(tL,5)*pow(tR,4)-2518866*pow(s,12)*pow(tL,5)*pow(tR,4)+31626*pow(s,13)*pow(tL,5)*pow(tR,4)-126*pow(s,14)*pow(tL,5)*pow(tR,4)-13856844597120*t*pow(tL,5)*pow(tR,4)+56266894228608*s*t*pow(tL,5)*pow(tR,4)-97338543444576*pow(s,2)*t*pow(tL,5)*pow(tR,4)+94708010866896*pow(s,3)*t*pow(tL,5)*pow(tR,4)-57753744780816*pow(s,4)*t*pow(tL,5)*pow(tR,4)+23324918495760*pow(s,5)*t*pow(tL,5)*pow(tR,4)-6428479660344*pow(s,6)*t*pow(tL,5)*pow(tR,4)+1225827885744*pow(s,7)*t*pow(tL,5)*pow(tR,4)-161772206904*pow(s,8)*t*pow(tL,5)*pow(tR,4)+14567902272*pow(s,9)*t*pow(tL,5)*pow(tR,4)-865909800*pow(s,10)*t*pow(tL,5)*pow(tR,4)+31852800*pow(s,11)*t*pow(tL,5)*pow(tR,4)-637560*pow(s,12)*t*pow(tL,5)*pow(tR,4)+5040*pow(s,13)*t*pow(tL,5)*pow(tR,4)-4153033684800*pow(t,2)*pow(tL,5)*pow(tR,4)+14763093579360*s*pow(t,2)*pow(tL,5)*pow(tR,4)-22432720373280*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,4)+19390541582160*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,4)-10653608440440*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,4)+3925559111040*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,4)-995190416640*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,4)+174842997840*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,4)-21102457320*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,4)+1702436400*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,4)-86798880*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,4)+2494800*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,4)-30240*pow(s,12)*pow(t,2)*pow(tL,5)*pow(tR,4)-328984286400*pow(t,3)*pow(tL,5)*pow(tR,4)+1103269416480*s*pow(t,3)*pow(tL,5)*pow(tR,4)-1570145653440*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,4)+1266332523120*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,4)-647521580160*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,4)+221328152640*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,4)-51721296480*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,4)+8271441360*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,4)-887070240*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,4)+60691680*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,4)-2378880*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,4)+40320*pow(s,11)*pow(t,3)*pow(tL,5)*pow(tR,4)-6466521600*pow(t,4)*pow(tL,5)*pow(tR,4)+20790846720*s*pow(t,4)*pow(tL,5)*pow(tR,4)-28092264480*pow(s,2)*pow(t,4)*pow(tL,5)*pow(tR,4)+21320107200*pow(s,3)*pow(t,4)*pow(tL,5)*pow(tR,4)-10161459000*pow(s,4)*pow(t,4)*pow(tL,5)*pow(tR,4)+3198731760*pow(s,5)*pow(t,4)*pow(tL,5)*pow(tR,4)-676549440*pow(s,6)*pow(t,4)*pow(tL,5)*pow(tR,4)+95230800*pow(s,7)*pow(t,4)*pow(tL,5)*pow(tR,4)-8555400*pow(s,8)*pow(t,4)*pow(tL,5)*pow(tR,4)+443520*pow(s,9)*pow(t,4)*pow(tL,5)*pow(tR,4)-10080*pow(s,10)*pow(t,4)*pow(tL,5)*pow(tR,4)-3120586560000*s*pow(tL,6)*pow(tR,4)+12277639281600*pow(s,2)*pow(tL,6)*pow(tR,4)-18012295584864*pow(s,3)*pow(tL,6)*pow(tR,4)+13748059034976*pow(s,4)*pow(tL,6)*pow(tR,4)-6259063445376*pow(s,5)*pow(tL,6)*pow(tR,4)+1822991285304*pow(s,6)*pow(tL,6)*pow(tR,4)-352276774920*pow(s,7)*pow(tL,6)*pow(tR,4)+45791095392*pow(s,8)*pow(tL,6)*pow(tR,4)-3979188864*pow(s,9)*pow(tL,6)*pow(tR,4)+224547288*pow(s,10)*pow(tL,6)*pow(tR,4)-7724136*pow(s,11)*pow(tL,6)*pow(tR,4)+142128*pow(s,12)*pow(tL,6)*pow(tR,4)-1008*pow(s,13)*pow(tL,6)*pow(tR,4)+1667953516320*t*pow(tL,6)*pow(tR,4)-6757842244608*s*t*pow(tL,6)*pow(tR,4)+11566543512384*pow(s,2)*t*pow(tL,6)*pow(tR,4)-11017594868448*pow(s,3)*t*pow(tL,6)*pow(tR,4)+6497132700912*pow(s,4)*t*pow(tL,6)*pow(tR,4)-2502025037400*pow(s,5)*t*pow(tL,6)*pow(tR,4)+646827313776*pow(s,6)*t*pow(tL,6)*pow(tR,4)-113411089848*pow(s,7)*t*pow(tL,6)*pow(tR,4)+13410029472*pow(s,8)*t*pow(tL,6)*pow(tR,4)-1043005320*pow(s,9)*t*pow(tL,6)*pow(tR,4)+50515920*pow(s,10)*t*pow(tL,6)*pow(tR,4)-1358280*pow(s,11)*t*pow(tL,6)*pow(tR,4)+15120*pow(s,12)*t*pow(tL,6)*pow(tR,4)+320460235200*pow(t,2)*pow(tL,6)*pow(tR,4)-1122360351840*s*pow(t,2)*pow(tL,6)*pow(tR,4)+1669062296160*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,4)-1399693836240*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,4)+737840759040*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,4)-257158067040*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,4)+60524190720*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,4)-9623522160*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,4)+1012989600*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,4)-67173120*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,4)+2520000*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,4)-40320*pow(s,11)*pow(t,2)*pow(tL,6)*pow(tR,4)+12184603200*pow(t,3)*pow(tL,6)*pow(tR,4)-39986987040*s*pow(t,3)*pow(tL,6)*pow(tR,4)+55250606880*pow(s,2)*pow(t,3)*pow(tL,6)*pow(tR,4)-42843156720*pow(s,3)*pow(t,3)*pow(tL,6)*pow(tR,4)+20801197200*pow(s,4)*pow(t,3)*pow(tL,6)*pow(tR,4)-6638795520*pow(s,5)*pow(t,3)*pow(tL,6)*pow(tR,4)+1414902720*pow(s,6)*pow(t,3)*pow(tL,6)*pow(tR,4)-199253040*pow(s,7)*pow(t,3)*pow(tL,6)*pow(tR,4)+17769360*pow(s,8)*pow(t,3)*pow(tL,6)*pow(tR,4)-907200*pow(s,9)*pow(t,3)*pow(tL,6)*pow(tR,4)+20160*pow(s,10)*pow(t,3)*pow(tL,6)*pow(tR,4)+345388730400*s*pow(tL,7)*pow(tR,4)-1335134374560*pow(s,2)*pow(tL,7)*pow(tR,4)+1900611304704*pow(s,3)*pow(tL,7)*pow(tR,4)-1390338399744*pow(s,4)*pow(tL,7)*pow(tR,4)+598709333376*pow(s,5)*pow(tL,7)*pow(tR,4)-162530437608*pow(s,6)*pow(tL,7)*pow(tR,4)+28766747016*pow(s,7)*pow(tL,7)*pow(tR,4)-3347049888*pow(s,8)*pow(tL,7)*pow(tR,4)+251686512*pow(s,9)*pow(tL,7)*pow(tR,4)-11621736*pow(s,10)*pow(tL,7)*pow(tR,4)+293832*pow(s,11)*pow(tL,7)*pow(tR,4)-3024*pow(s,12)*pow(tL,7)*pow(tR,4)-109974957120*t*pow(tL,7)*pow(tR,4)+444040688448*s*t*pow(tL,7)*pow(tR,4)-750574968192*pow(s,2)*t*pow(tL,7)*pow(tR,4)+698165088768*pow(s,3)*t*pow(tL,7)*pow(tR,4)-396709731936*pow(s,4)*t*pow(tL,7)*pow(tR,4)+144898099920*pow(s,5)*t*pow(tL,7)*pow(tR,4)-34850354112*pow(s,6)*t*pow(tL,7)*pow(tR,4)+5544743904*pow(s,7)*t*pow(tL,7)*pow(tR,4)-574267680*pow(s,8)*t*pow(tL,7)*pow(tR,4)+36968400*pow(s,9)*t*pow(tL,7)*pow(tR,4)-1330560*pow(s,10)*t*pow(tL,7)*pow(tR,4)+20160*pow(s,11)*t*pow(tL,7)*pow(tR,4)-10173340800*pow(t,2)*pow(tL,7)*pow(tR,4)+35080335360*s*pow(t,2)*pow(tL,7)*pow(tR,4)-50992431840*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,4)+41399880480*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,4)-20863679760*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,4)+6836094720*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,4)-1477969920*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,4)+208666080*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,4)-18461520*pow(s,8)*pow(t,2)*pow(tL,7)*pow(tR,4)+927360*pow(s,9)*pow(t,2)*pow(tL,7)*pow(tR,4)-20160*pow(s,10)*pow(t,2)*pow(tL,7)*pow(tR,4)-21375446400*s*pow(tL,8)*pow(tR,4)+80822266560*pow(s,2)*pow(tL,8)*pow(tR,4)-111295929024*pow(s,3)*pow(tL,8)*pow(tR,4)+77759632944*pow(s,4)*pow(tL,8)*pow(tR,4)-31516942464*pow(s,5)*pow(tL,8)*pow(tR,4)+7915795776*pow(s,6)*pow(tL,8)*pow(tR,4)-1268332128*pow(s,7)*pow(tL,8)*pow(tR,4)+129444336*pow(s,8)*pow(tL,8)*pow(tR,4)-8098272*pow(s,9)*pow(tL,8)*pow(tR,4)+280224*pow(s,10)*pow(tL,8)*pow(tR,4)-4032*pow(s,11)*pow(tL,8)*pow(tR,4)+3054859920*t*pow(tL,8)*pow(tR,4)-12277627488*s*t*pow(tL,8)*pow(tR,4)+20459577600*pow(s,2)*t*pow(tL,8)*pow(tR,4)-18536644728*pow(s,3)*t*pow(tL,8)*pow(tR,4)+10110084264*pow(s,4)*t*pow(tL,8)*pow(tR,4)-3481151184*pow(s,5)*t*pow(tL,8)*pow(tR,4)+771162336*pow(s,6)*t*pow(tL,8)*pow(tR,4)-109390680*pow(s,7)*t*pow(tL,8)*pow(tR,4)+9593640*pow(s,8)*t*pow(tL,8)*pow(tR,4)-473760*pow(s,9)*t*pow(tL,8)*pow(tR,4)+10080*pow(s,10)*t*pow(tL,8)*pow(tR,4)+565503120*s*pow(tL,9)*pow(tR,4)-2084353488*pow(s,2)*pow(tL,9)*pow(tR,4)+2769040176*pow(s,3)*pow(tL,9)*pow(tR,4)-1841167272*pow(s,4)*pow(tL,9)*pow(tR,4)+698437824*pow(s,5)*pow(tL,9)*pow(tR,4)-160824720*pow(s,6)*pow(tL,9)*pow(tR,4)+22967952*pow(s,7)*pow(tL,9)*pow(tR,4)-1994664*pow(s,8)*pow(tL,9)*pow(tR,4)+96768*pow(s,9)*pow(tL,9)*pow(tR,4)-2016*pow(s,10)*pow(tL,9)*pow(tR,4)+13685772441600*s*pow(tR,5)-47400564234240*pow(s,2)*pow(tR,5)+70838917166304*pow(s,3)*pow(tR,5)-61352803971144*pow(s,4)*pow(tR,5)+34690673977764*pow(s,5)*pow(tR,5)-13616655248154*pow(s,6)*pow(tR,5)+3836847779877*pow(s,7)*pow(tR,5)-788924151897*pow(s,8)*pow(tR,5)+118741583457*pow(s,9)*pow(tR,5)-12952915857*pow(s,10)*pow(tR,5)+997431519*pow(s,11)*pow(tR,5)-51430659*pow(s,12)*pow(tR,5)+1593879*pow(s,13)*pow(tR,5)-22449*pow(s,14)*pow(tR,5)-24887878041600*t*pow(tR,5)+102790886768640*s*t*pow(tR,5)-186288106846464*pow(s,2)*t*pow(tR,5)+197452841503680*pow(s,3)*t*pow(tR,5)-137466701739360*pow(s,4)*t*pow(tR,5)+66819355732080*pow(s,5)*t*pow(tR,5)-23485516637688*pow(s,6)*t*pow(tR,5)+6086270602440*pow(s,7)*t*pow(tR,5)-1172384788680*pow(s,8)*t*pow(tR,5)+167511282120*pow(s,9)*t*pow(tR,5)-17517292632*pow(s,10)*t*pow(tR,5)+1302761880*pow(s,11)*t*pow(tR,5)-65250360*pow(s,12)*t*pow(tR,5)+1973160*pow(s,13)*t*pow(tR,5)-27216*pow(s,14)*t*pow(tR,5)-17974578585600*pow(t,2)*pow(tR,5)+69244924170240*s*pow(t,2)*pow(tR,5)-117248407645824*pow(s,2)*pow(t,2)*pow(tR,5)+116760884516640*pow(s,3)*pow(t,2)*pow(tR,5)-76898351013120*pow(s,4)*pow(t,2)*pow(tR,5)+35602331113440*pow(s,5)*pow(t,2)*pow(tR,5)-11994039334368*pow(s,6)*pow(t,2)*pow(tR,5)+2995854440670*pow(s,7)*pow(t,2)*pow(tR,5)-558901562310*pow(s,8)*pow(t,2)*pow(tR,5)+77660241750*pow(s,9)*pow(t,2)*pow(tR,5)-7925805342*pow(s,10)*pow(t,2)*pow(tR,5)+576993690*pow(s,11)*pow(t,2)*pow(tR,5)-28361970*pow(s,12)*pow(t,2)*pow(tR,5)+843570*pow(s,13)*pow(t,2)*pow(tR,5)-11466*pow(s,14)*pow(t,2)*pow(tR,5)-4147979673600*pow(t,3)*pow(tR,5)+15595525693440*s*pow(t,3)*pow(tR,5)-25727093852544*pow(s,2)*pow(t,3)*pow(tR,5)+24956823699360*pow(s,3)*pow(t,3)*pow(tR,5)-16023992095440*pow(s,4)*pow(t,3)*pow(tR,5)+7242376989960*pow(s,5)*pow(t,3)*pow(tR,5)-2385722717028*pow(s,6)*pow(t,3)*pow(tR,5)+583675221780*pow(s,7)*pow(t,3)*pow(tR,5)-106837223220*pow(s,8)*pow(t,3)*pow(tR,5)+14589276660*pow(s,9)*pow(t,3)*pow(tR,5)-1465526412*pow(s,10)*pow(t,3)*pow(tR,5)+105160860*pow(s,11)*pow(t,3)*pow(tR,5)-5101740*pow(s,12)*pow(t,3)*pow(tR,5)+149940*pow(s,13)*pow(t,3)*pow(tR,5)-2016*pow(s,14)*pow(t,3)*pow(tR,5)-307257753600*pow(t,4)*pow(tR,5)+1140999229440*s*pow(t,4)*pow(tR,5)-1856442841344*pow(s,2)*pow(t,4)*pow(tR,5)+1775024133120*pow(s,3)*pow(t,4)*pow(tR,5)-1123192702800*pow(s,4)*pow(t,4)*pow(tR,5)+500415126120*pow(s,5)*pow(t,4)*pow(tR,5)-162567145188*pow(s,6)*pow(t,4)*pow(tR,5)+39247208910*pow(s,7)*pow(t,4)*pow(tR,5)-7093866150*pow(s,8)*pow(t,4)*pow(tR,5)+957267990*pow(s,9)*pow(t,4)*pow(tR,5)-95094342*pow(s,10)*pow(t,4)*pow(tR,5)+6752970*pow(s,11)*pow(t,4)*pow(tR,5)-324450*pow(s,12)*pow(t,4)*pow(tR,5)+9450*pow(s,13)*pow(t,4)*pow(tR,5)-126*pow(s,14)*pow(t,4)*pow(tR,5)-43002576933120*s*tL*pow(tR,5)+158277249946368*pow(s,2)*tL*pow(tR,5)-243030144964320*pow(s,3)*tL*pow(tR,5)+210182516093088*pow(s,4)*tL*pow(tR,5)-115845393762504*pow(s,5)*tL*pow(tR,5)+43423062178356*pow(s,6)*tL*pow(tR,5)-11478292636230*pow(s,7)*tL*pow(tR,5)+2179136516004*pow(s,8)*tL*pow(tR,5)-298368649278*pow(s,9)*tL*pow(tR,5)+29178214380*pow(s,10)*tL*pow(tR,5)-1983458610*pow(s,11)*tL*pow(tR,5)+88731468*pow(s,12)*tL*pow(tR,5)-2336418*pow(s,13)*tL*pow(tR,5)+27216*pow(s,14)*tL*pow(tR,5)+67641697105920*t*tL*pow(tR,5)-278872866897408*s*t*tL*pow(tR,5)+501335044809984*pow(s,2)*t*tL*pow(tR,5)-522513564816096*pow(s,3)*t*tL*pow(tR,5)+353886535504656*pow(s,4)*t*tL*pow(tR,5)-165339611551800*pow(s,5)*t*tL*pow(tR,5)+55146738565044*pow(s,6)*t*tL*pow(tR,5)-13382168074128*pow(s,7)*t*tL*pow(tR,5)+2380560609168*pow(s,8)*t*tL*pow(tR,5)-309538315296*pow(s,9)*t*tL*pow(tR,5)+28989215640*pow(s,10)*t*tL*pow(tR,5)-1895792976*pow(s,11)*t*tL*pow(tR,5)+81680256*pow(s,12)*t*tL*pow(tR,5)-2065896*pow(s,13)*t*tL*pow(tR,5)+22932*pow(s,14)*t*tL*pow(tR,5)+40581283357440*pow(t,2)*tL*pow(tR,5)-153241922651328*s*pow(t,2)*tL*pow(tR,5)+252703304588448*pow(s,2)*pow(t,2)*tL*pow(tR,5)-243259181521776*pow(s,3)*pow(t,2)*tL*pow(tR,5)+153546781192056*pow(s,4)*pow(t,2)*tL*pow(tR,5)-67476756569040*pow(s,5)*pow(t,2)*tL*pow(tR,5)+21344576288112*pow(s,6)*pow(t,2)*tL*pow(tR,5)-4945615491348*pow(s,7)*pow(t,2)*tL*pow(tR,5)+844231397688*pow(s,8)*pow(t,2)*tL*pow(tR,5)-105657545196*pow(s,9)*pow(t,2)*tL*pow(tR,5)+9532276992*pow(s,10)*pow(t,2)*tL*pow(tR,5)-599435676*pow(s,11)*pow(t,2)*tL*pow(tR,5)+24698016*pow(s,12)*pow(t,2)*tL*pow(tR,5)-590436*pow(s,13)*pow(t,2)*tL*pow(tR,5)+6048*pow(s,14)*pow(t,2)*tL*pow(tR,5)+7513451447040*pow(t,3)*tL*pow(tR,5)-27428991000768*s*pow(t,3)*tL*pow(tR,5)+43597611281952*pow(s,2)*pow(t,3)*tL*pow(tR,5)-40419047115216*pow(s,3)*pow(t,3)*tL*pow(tR,5)+24581130280056*pow(s,4)*pow(t,3)*tL*pow(tR,5)-10417588173720*pow(s,5)*pow(t,3)*tL*pow(tR,5)+3180841483680*pow(s,6)*pow(t,3)*tL*pow(tR,5)-711657481248*pow(s,7)*pow(t,3)*tL*pow(tR,5)+117221331528*pow(s,8)*pow(t,3)*tL*pow(tR,5)-14122273536*pow(s,9)*pow(t,3)*tL*pow(tR,5)+1220280264*pow(s,10)*pow(t,3)*tL*pow(tR,5)-72794736*pow(s,11)*pow(t,3)*tL*pow(tR,5)+2794176*pow(s,12)*pow(t,3)*tL*pow(tR,5)-59976*pow(s,13)*pow(t,3)*tL*pow(tR,5)+504*pow(s,14)*pow(t,3)*tL*pow(tR,5)+432991319040*pow(t,4)*tL*pow(tR,5)-1548765163008*s*pow(t,4)*tL*pow(tR,5)+2404108607040*pow(s,2)*pow(t,4)*tL*pow(tR,5)-2171456763840*pow(s,3)*pow(t,4)*tL*pow(tR,5)+1284002874000*pow(s,4)*pow(t,4)*tL*pow(tR,5)-527996002464*pow(s,5)*pow(t,4)*tL*pow(tR,5)+156016397880*pow(s,6)*pow(t,4)*tL*pow(tR,5)-33652983420*pow(s,7)*pow(t,4)*tL*pow(tR,5)+5312850480*pow(s,8)*pow(t,4)*tL*pow(tR,5)-607586868*pow(s,9)*pow(t,4)*tL*pow(tR,5)+49011480*pow(s,10)*pow(t,4)*tL*pow(tR,5)-2644740*pow(s,11)*pow(t,4)*tL*pow(tR,5)+85680*pow(s,12)*pow(t,4)*tL*pow(tR,5)-1260*pow(s,13)*pow(t,4)*tL*pow(tR,5)+55876213229760*s*pow(tL,2)*pow(tR,5)-214600000031424*pow(s,2)*pow(tL,2)*pow(tR,5)+331680364534512*pow(s,3)*pow(tL,2)*pow(tR,5)-281468652548328*pow(s,4)*pow(tL,2)*pow(tR,5)+149214591201816*pow(s,5)*pow(tL,2)*pow(tR,5)-52894715776812*pow(s,6)*pow(tL,2)*pow(tR,5)+13022752834098*pow(s,7)*pow(tL,2)*pow(tR,5)-2269323021546*pow(s,8)*pow(tL,2)*pow(tR,5)+281007475434*pow(s,9)*pow(tL,2)*pow(tR,5)-24462003762*pow(s,10)*pow(tL,2)*pow(tR,5)+1453993254*pow(s,11)*pow(tL,2)*pow(tR,5)-55681542*pow(s,12)*pow(tL,2)*pow(tR,5)+1222326*pow(s,13)*pow(tL,2)*pow(tR,5)-11466*pow(s,14)*pow(tL,2)*pow(tR,5)-72913087941120*t*pow(tL,2)*pow(tR,5)+299533031094528*s*t*pow(tL,2)*pow(tR,5)-532759534687296*pow(s,2)*t*pow(tL,2)*pow(tR,5)+544202957610144*pow(s,3)*t*pow(tL,2)*pow(tR,5)-357177160325664*pow(s,4)*t*pow(tL,2)*pow(tR,5)+159698077351848*pow(s,5)*t*pow(tL,2)*pow(tR,5)-50289945675228*pow(s,6)*t*pow(tL,2)*pow(tR,5)+11356821105084*pow(s,7)*t*pow(tL,2)*pow(tR,5)-1850910384204*pow(s,8)*t*pow(tL,2)*pow(tR,5)+216684921852*pow(s,9)*t*pow(tL,2)*pow(tR,5)-17905693428*pow(s,10)*t*pow(tL,2)*pow(tR,5)+1008123732*pow(s,11)*t*pow(tL,2)*pow(tR,5)-36225252*pow(s,12)*t*pow(tL,2)*pow(tR,5)+731052*pow(s,13)*t*pow(tL,2)*pow(tR,5)-6048*pow(s,14)*t*pow(tL,2)*pow(tR,5)-35751565745280*pow(t,2)*pow(tL,2)*pow(tR,5)+132345473170176*s*pow(t,2)*pow(tL,2)*pow(tR,5)-212509653832224*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,5)+197614684108800*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,5)-119378266192080*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,5)+49667103900288*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,5)-14688597997080*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,5)+3135719583612*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,5)-484704629892*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,5)+53783739828*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,5)-4188379860*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,5)+219285108*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,5)-7133868*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,5)+123228*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,5)-756*pow(s,14)*pow(t,2)*pow(tL,2)*pow(tR,5)-5208459822720*pow(t,3)*pow(tL,2)*pow(tR,5)+18479069167104*s*pow(t,3)*pow(tL,2)*pow(tR,5)-28316510494272*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,5)+25087595666112*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,5)-14435440146792*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,5)+5720979043584*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,5)-1610795482128*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,5)+326671915248*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,5)-47727692208*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,5)+4956486192*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,5)-354679920*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,5)+16475760*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,5)-441000*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,5)+5040*pow(s,13)*pow(t,3)*pow(tL,2)*pow(tR,5)-226328256000*pow(t,4)*pow(tL,2)*pow(tR,5)+780848812800*s*pow(t,4)*pow(tL,2)*pow(tR,5)-1157449396320*pow(s,2)*pow(t,4)*pow(tL,2)*pow(tR,5)+987699484800*pow(s,3)*pow(t,4)*pow(tL,2)*pow(tR,5)-545142717000*pow(s,4)*pow(t,4)*pow(tL,2)*pow(tR,5)+206264409120*pow(s,5)*pow(t,4)*pow(tL,2)*pow(tR,5)-55101375000*pow(s,6)*pow(t,4)*pow(tL,2)*pow(tR,5)+10505877480*pow(s,7)*pow(t,4)*pow(tL,2)*pow(tR,5)-1422522360*pow(s,8)*pow(t,4)*pow(tL,2)*pow(tR,5)+133670880*pow(s,9)*pow(t,4)*pow(tL,2)*pow(tR,5)-8288280*pow(s,10)*pow(t,4)*pow(tL,2)*pow(tR,5)+304920*pow(s,11)*pow(t,4)*pow(tL,2)*pow(tR,5)-5040*pow(s,12)*pow(t,4)*pow(tL,2)*pow(tR,5)-39849519648960*s*pow(tL,3)*pow(tR,5)+156957948323904*pow(s,2)*pow(tL,3)*pow(tR,5)-240704645060544*pow(s,3)*pow(tL,3)*pow(tR,5)+198265915771728*pow(s,4)*pow(tL,3)*pow(tR,5)-100250919369552*pow(s,5)*pow(tL,3)*pow(tR,5)+33372465934752*pow(s,6)*pow(tL,3)*pow(tR,5)-7600813727220*pow(s,7)*pow(tL,3)*pow(tR,5)+1206506745360*pow(s,8)*pow(tL,3)*pow(tR,5)-133820040564*pow(s,9)*pow(tL,3)*pow(tR,5)+10234196784*pow(s,10)*pow(tL,3)*pow(tR,5)-521941644*pow(s,11)*pow(tL,3)*pow(tR,5)+16628976*pow(s,12)*pow(tL,3)*pow(tR,5)-290556*pow(s,13)*pow(tL,3)*pow(tR,5)+2016*pow(s,14)*pow(tL,3)*pow(tR,5)+41531646481920*t*pow(tL,3)*pow(tR,5)-169744320482688*s*t*pow(tL,3)*pow(tR,5)+298048328329248*pow(s,2)*t*pow(tL,3)*pow(tR,5)-297530802091152*pow(s,3)*t*pow(tL,3)*pow(tR,5)+188565040005552*pow(s,4)*t*pow(tL,3)*pow(tR,5)-80322996133296*pow(s,5)*t*pow(tL,3)*pow(tR,5)+23743819992312*pow(s,6)*t*pow(tL,3)*pow(tR,5)-4951362530520*pow(s,7)*t*pow(tL,3)*pow(tR,5)+731398343760*pow(s,8)*t*pow(tL,3)*pow(tR,5)-75917765448*pow(s,9)*t*pow(tL,3)*pow(tR,5)+5412261456*pow(s,10)*t*pow(tL,3)*pow(tR,5)-253490328*pow(s,11)*t*pow(tL,3)*pow(tR,5)+7183008*pow(s,12)*t*pow(tL,3)*pow(tR,5)-104328*pow(s,13)*t*pow(tL,3)*pow(tR,5)+504*pow(s,14)*t*pow(tL,3)*pow(tR,5)+16230815536320*pow(t,2)*pow(tL,3)*pow(tR,5)-58888837040544*s*pow(t,2)*pow(tL,3)*pow(tR,5)+92022913928736*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,5)-82567338196896*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,5)+47633734453536*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,5)-18694050402888*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,5)+5138389696104*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,5)-1001311852464*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,5)+138145120344*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,5)-13288429728*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,5)+861736680*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,5)-35350560*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,5)+808920*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,5)-7560*pow(s,13)*pow(t,2)*pow(tL,3)*pow(tR,5)+1796884689600*pow(t,3)*pow(tL,3)*pow(tR,5)-6197999562720*s*pow(t,3)*pow(tL,3)*pow(tR,5)+9155395992960*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,5)-7744843663200*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,5)+4207371729120*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,5)-1552864753440*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,5)+400272173280*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,5)-72694308960*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,5)+9233824320*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,5)-799374240*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,5)+44674560*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,5)-1441440*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,5)+20160*pow(s,12)*pow(t,3)*pow(tL,3)*pow(tR,5)+55564185600*pow(t,4)*pow(tL,3)*pow(tR,5)-185033963520*s*pow(t,4)*pow(tL,3)*pow(tR,5)+261931380480*pow(s,2)*pow(t,4)*pow(tL,3)*pow(tR,5)-210976496640*pow(s,3)*pow(t,4)*pow(tL,3)*pow(tR,5)+108415581120*pow(s,4)*pow(t,4)*pow(tL,3)*pow(tR,5)-37552939200*pow(s,5)*pow(t,4)*pow(tL,3)*pow(tR,5)+8986007520*pow(s,6)*pow(t,4)*pow(tL,3)*pow(tR,5)-1490161680*pow(s,7)*pow(t,4)*pow(tL,3)*pow(tR,5)+168220080*pow(s,8)*pow(t,4)*pow(tL,3)*pow(tR,5)-12332880*pow(s,9)*pow(t,4)*pow(tL,3)*pow(tR,5)+529200*pow(s,10)*pow(t,4)*pow(tL,3)*pow(tR,5)-10080*pow(s,11)*pow(t,4)*pow(tL,3)*pow(tR,5)+17309606927760*s*pow(tL,4)*pow(tR,5)-68899394191824*pow(s,2)*pow(tL,4)*pow(tR,5)+103782109197312*pow(s,3)*pow(tL,4)*pow(tR,5)-82353679795296*pow(s,4)*pow(tL,4)*pow(tR,5)+39462801976584*pow(s,5)*pow(tL,4)*pow(tR,5)-12255654682404*pow(s,6)*pow(tL,4)*pow(tR,5)+2562302223054*pow(s,7)*pow(tL,4)*pow(tR,5)-366775647462*pow(s,8)*pow(tL,4)*pow(tR,5)+35931174678*pow(s,9)*pow(tL,4)*pow(tR,5)-2365029702*pow(s,10)*pow(tL,4)*pow(tR,5)+100246986*pow(s,11)*pow(tL,4)*pow(tR,5)-2518866*pow(s,12)*pow(tL,4)*pow(tR,5)+31626*pow(s,13)*pow(tL,4)*pow(tR,5)-126*pow(s,14)*pow(tL,4)*pow(tR,5)-13856844597120*t*pow(tL,4)*pow(tR,5)+56266894228608*s*t*pow(tL,4)*pow(tR,5)-97338543444576*pow(s,2)*t*pow(tL,4)*pow(tR,5)+94708010866896*pow(s,3)*t*pow(tL,4)*pow(tR,5)-57753744780816*pow(s,4)*t*pow(tL,4)*pow(tR,5)+23324918495760*pow(s,5)*t*pow(tL,4)*pow(tR,5)-6428479660344*pow(s,6)*t*pow(tL,4)*pow(tR,5)+1225827885744*pow(s,7)*t*pow(tL,4)*pow(tR,5)-161772206904*pow(s,8)*t*pow(tL,4)*pow(tR,5)+14567902272*pow(s,9)*t*pow(tL,4)*pow(tR,5)-865909800*pow(s,10)*t*pow(tL,4)*pow(tR,5)+31852800*pow(s,11)*t*pow(tL,4)*pow(tR,5)-637560*pow(s,12)*t*pow(tL,4)*pow(tR,5)+5040*pow(s,13)*t*pow(tL,4)*pow(tR,5)-4153033684800*pow(t,2)*pow(tL,4)*pow(tR,5)+14763093579360*s*pow(t,2)*pow(tL,4)*pow(tR,5)-22432720373280*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,5)+19390541582160*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,5)-10653608440440*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,5)+3925559111040*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,5)-995190416640*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,5)+174842997840*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,5)-21102457320*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,5)+1702436400*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,5)-86798880*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,5)+2494800*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,5)-30240*pow(s,12)*pow(t,2)*pow(tL,4)*pow(tR,5)-328984286400*pow(t,3)*pow(tL,4)*pow(tR,5)+1103269416480*s*pow(t,3)*pow(tL,4)*pow(tR,5)-1570145653440*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,5)+1266332523120*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,5)-647521580160*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,5)+221328152640*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,5)-51721296480*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,5)+8271441360*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,5)-887070240*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,5)+60691680*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,5)-2378880*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,5)+40320*pow(s,11)*pow(t,3)*pow(tL,4)*pow(tR,5)-6466521600*pow(t,4)*pow(tL,4)*pow(tR,5)+20790846720*s*pow(t,4)*pow(tL,4)*pow(tR,5)-28092264480*pow(s,2)*pow(t,4)*pow(tL,4)*pow(tR,5)+21320107200*pow(s,3)*pow(t,4)*pow(tL,4)*pow(tR,5)-10161459000*pow(s,4)*pow(t,4)*pow(tL,4)*pow(tR,5)+3198731760*pow(s,5)*pow(t,4)*pow(tL,4)*pow(tR,5)-676549440*pow(s,6)*pow(t,4)*pow(tL,4)*pow(tR,5)+95230800*pow(s,7)*pow(t,4)*pow(tL,4)*pow(tR,5)-8555400*pow(s,8)*pow(t,4)*pow(tL,4)*pow(tR,5)+443520*pow(s,9)*pow(t,4)*pow(tL,4)*pow(tR,5)-10080*pow(s,10)*pow(t,4)*pow(tL,4)*pow(tR,5)-4772596338720*s*pow(tL,5)*pow(tR,5)+18971740585728*pow(s,2)*pow(tL,5)*pow(tR,5)-27862099900992*pow(s,3)*pow(tL,5)*pow(tR,5)+21176771999040*pow(s,4)*pow(tL,5)*pow(tR,5)-9560809739376*pow(s,5)*pow(tL,5)*pow(tR,5)+2750548267656*pow(s,6)*pow(tL,5)*pow(tR,5)-522902072196*pow(s,7)*pow(tL,5)*pow(tR,5)+66594245256*pow(s,8)*pow(tL,5)*pow(tR,5)-5647088916*pow(s,9)*pow(tL,5)*pow(tR,5)+309841560*pow(s,10)*pow(tL,5)*pow(tR,5)-10333260*pow(s,11)*pow(tL,5)*pow(tR,5)+183960*pow(s,12)*pow(tL,5)*pow(tR,5)-1260*pow(s,13)*pow(tL,5)*pow(tR,5)+2799886279680*t*pow(tL,5)*pow(tR,5)-11280839818752*s*t*pow(tL,5)*pow(tR,5)+19191345596640*pow(s,2)*t*pow(tL,5)*pow(tR,5)-18152372241360*pow(s,3)*t*pow(tL,5)*pow(tR,5)+10611604871280*pow(s,4)*t*pow(tL,5)*pow(tR,5)-4041248089536*pow(s,5)*t*pow(tL,5)*pow(tR,5)+1029945087360*pow(s,6)*t*pow(tL,5)*pow(tR,5)-177341910480*pow(s,7)*t*pow(tL,5)*pow(tR,5)+20500537680*pow(s,8)*t*pow(tL,5)*pow(tR,5)-1551174912*pow(s,9)*t*pow(tL,5)*pow(tR,5)+72727200*pow(s,10)*t*pow(tL,5)*pow(tR,5)-1884960*pow(s,11)*t*pow(tL,5)*pow(tR,5)+20160*pow(s,12)*t*pow(tL,5)*pow(tR,5)+604418189760*pow(t,2)*pow(tL,5)*pow(tR,5)-2104053430752*s*pow(t,2)*pow(tL,5)*pow(tR,5)+3105755372160*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,5)-2581371767520*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,5)+1346151093840*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,5)-463003175376*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,5)+107193013200*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,5)-16695579600*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,5)+1712289600*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,5)-109906272*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,5)+3961440*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,5)-60480*pow(s,11)*pow(t,2)*pow(tL,5)*pow(tR,5)+30554314560*pow(t,3)*pow(tL,5)*pow(tR,5)-99601905312*s*pow(t,3)*pow(tL,5)*pow(tR,5)+136451407680*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,5)-104708751840*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,5)+50197351680*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,5)-15774425856*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,5)+3298024800*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,5)-453317760*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,5)+39180960*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,5)-1919232*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,5)+40320*pow(s,10)*pow(t,3)*pow(tL,5)*pow(tR,5)+287400960*pow(t,4)*pow(tL,5)*pow(tR,5)-892104192*s*pow(t,4)*pow(tL,5)*pow(tR,5)+1149422400*pow(s,2)*pow(t,4)*pow(tL,5)*pow(tR,5)-819846720*pow(s,3)*pow(t,4)*pow(tL,5)*pow(tR,5)+360526320*pow(s,4)*pow(t,4)*pow(tL,5)*pow(tR,5)-102107376*pow(s,5)*pow(t,4)*pow(tL,5)*pow(tR,5)+18723600*pow(s,6)*pow(t,4)*pow(tL,5)*pow(tR,5)-2152080*pow(s,7)*pow(t,4)*pow(tL,5)*pow(tR,5)+141120*pow(s,8)*pow(t,4)*pow(tL,5)*pow(tR,5)-4032*pow(s,9)*pow(t,4)*pow(tL,5)*pow(tR,5)+838570955040*s*pow(tL,6)*pow(tR,5)-3298229305056*pow(s,2)*pow(tL,6)*pow(tR,5)+4696210149120*pow(s,3)*pow(tL,6)*pow(tR,5)-3401879545008*pow(s,4)*pow(tL,6)*pow(tR,5)+1438440861312*pow(s,5)*pow(tL,6)*pow(tR,5)-380194383240*pow(s,6)*pow(tL,6)*pow(tR,5)+64933479576*pow(s,7)*pow(tL,6)*pow(tR,5)-7222619376*pow(s,8)*pow(tL,6)*pow(tR,5)+514441872*pow(s,9)*pow(tL,6)*pow(tR,5)-22314600*pow(s,10)*pow(tL,6)*pow(tR,5)+526680*pow(s,11)*pow(tL,6)*pow(tR,5)-5040*pow(s,12)*pow(tL,6)*pow(tR,5)-337023348480*t*pow(tL,6)*pow(tR,5)+1345688370432*s*t*pow(tL,6)*pow(tR,5)-2247313789728*pow(s,2)*t*pow(tL,6)*pow(tR,5)+2060994933648*pow(s,3)*t*pow(tL,6)*pow(tR,5)-1150376145408*pow(s,4)*t*pow(tL,6)*pow(tR,5)+410508512064*pow(s,5)*t*pow(tL,6)*pow(tR,5)-95763582432*pow(s,6)*t*pow(tL,6)*pow(tR,5)+14642065872*pow(s,7)*t*pow(tL,6)*pow(tR,5)-1441222272*pow(s,8)*t*pow(tL,6)*pow(tR,5)+87069024*pow(s,9)*t*pow(tL,6)*pow(tR,5)-2903040*pow(s,10)*t*pow(tL,6)*pow(tR,5)+40320*pow(s,11)*t*pow(tL,6)*pow(tR,5)-46648768320*pow(t,2)*pow(tL,6)*pow(tR,5)+158933111904*s*pow(t,2)*pow(tL,6)*pow(tR,5)-227626445088*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,5)+181517732928*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,5)-89483164848*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,5)+28520805600*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,5)-5952002112*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,5)+802513152*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,5)-66819312*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,5)+3096576*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,5)-60480*pow(s,10)*pow(t,2)*pow(tL,6)*pow(tR,5)-1131641280*pow(t,3)*pow(tL,6)*pow(tR,5)+3584510496*s*pow(t,3)*pow(tL,6)*pow(tR,5)-4721558688*pow(s,2)*pow(t,3)*pow(tL,6)*pow(tR,5)+3438626688*pow(s,3)*pow(t,3)*pow(tL,6)*pow(tR,5)-1537820928*pow(s,4)*pow(t,3)*pow(tL,6)*pow(tR,5)+440074656*pow(s,5)*pow(t,3)*pow(tL,6)*pow(tR,5)-80815392*pow(s,6)*pow(t,3)*pow(tL,6)*pow(tR,5)+9196992*pow(s,7)*pow(t,3)*pow(tL,6)*pow(tR,5)-588672*pow(s,8)*pow(t,3)*pow(tL,6)*pow(tR,5)+16128*pow(s,9)*pow(t,3)*pow(tL,6)*pow(tR,5)-90850515840*s*pow(tL,7)*pow(tR,5)+351008554176*pow(s,2)*pow(tL,7)*pow(tR,5)-482374787328*pow(s,3)*pow(tL,7)*pow(tR,5)+331464866544*pow(s,4)*pow(tL,7)*pow(tR,5)-130400481456*pow(s,5)*pow(tL,7)*pow(tR,5)+31346260848*pow(s,6)*pow(tL,7)*pow(tR,5)-4733505504*pow(s,7)*pow(tL,7)*pow(tR,5)+447782832*pow(s,8)*pow(tL,7)*pow(tR,5)-25521552*pow(s,9)*pow(tL,7)*pow(tR,5)+791280*pow(s,10)*pow(tL,7)*pow(tR,5)-10080*pow(s,11)*pow(tL,7)*pow(tR,5)+22221319680*t*pow(tL,7)*pow(tR,5)-87827628672*s*t*pow(tL,7)*pow(tR,5)+143728534656*pow(s,2)*t*pow(tL,7)*pow(tR,5)-127455816096*pow(s,3)*t*pow(tL,7)*pow(tR,5)+67625199936*pow(s,4)*t*pow(tL,7)*pow(tR,5)-22442166432*pow(s,5)*t*pow(tL,7)*pow(tR,5)+4729775904*pow(s,6)*t*pow(tL,7)*pow(tR,5)-627367104*pow(s,7)*t*pow(tL,7)*pow(tR,5)+50317344*pow(s,8)*t*pow(tL,7)*pow(tR,5)-2209536*pow(s,9)*t*pow(tL,7)*pow(tR,5)+40320*pow(s,10)*t*pow(tL,7)*pow(tR,5)+1480913280*pow(t,2)*pow(tL,7)*pow(tR,5)-4934837376*s*pow(t,2)*pow(tL,7)*pow(tR,5)+6848612064*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,5)-5226346944*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,5)+2423774304*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,5)-709343712*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,5)+131092416*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,5)-14759136*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,5)+919296*pow(s,8)*pow(t,2)*pow(tL,7)*pow(tR,5)-24192*pow(s,9)*pow(t,2)*pow(tL,7)*pow(tR,5)+5523895440*s*pow(tL,8)*pow(tR,5)-20846576016*pow(s,2)*pow(tL,8)*pow(tR,5)+27544191696*pow(s,3)*pow(tL,8)*pow(tR,5)-17868025224*pow(s,4)*pow(tL,8)*pow(tR,5)+6489866880*pow(s,5)*pow(tL,8)*pow(tR,5)-1400667408*pow(s,6)*pow(tL,8)*pow(tR,5)+182940912*pow(s,7)*pow(tL,8)*pow(tR,5)-14123592*pow(s,8)*pow(tL,8)*pow(tR,5)+588672*pow(s,9)*pow(tL,8)*pow(tR,5)-10080*pow(s,10)*pow(tL,8)*pow(tR,5)-617258880*t*pow(tL,8)*pow(tR,5)+2412208512*s*t*pow(tL,8)*pow(tR,5)-3861514944*pow(s,2)*t*pow(tL,8)*pow(tR,5)+3301621344*pow(s,3)*t*pow(tL,8)*pow(tR,5)-1656807264*pow(s,4)*t*pow(tL,8)*pow(tR,5)+506630880*pow(s,5)*t*pow(tL,8)*pow(tR,5)-94794336*pow(s,6)*t*pow(tL,8)*pow(tR,5)+10535616*pow(s,7)*t*pow(tL,8)*pow(tR,5)-637056*pow(s,8)*t*pow(tL,8)*pow(tR,5)+16128*pow(s,9)*t*pow(tL,8)*pow(tR,5)-144012960*s*pow(tL,9)*pow(tR,5)+528509184*pow(s,2)*pow(tL,9)*pow(tR,5)-669053280*pow(s,3)*pow(tL,9)*pow(tR,5)+407607312*pow(s,4)*pow(tL,9)*pow(tR,5)-135408336*pow(s,5)*pow(tL,9)*pow(tR,5)+25793712*pow(s,6)*pow(tL,9)*pow(tR,5)-2821392*pow(s,7)*pow(tL,9)*pow(tR,5)+165312*pow(s,8)*pow(tL,9)*pow(tR,5)-4032*pow(s,9)*pow(tL,9)*pow(tR,5)-2765319782400*s*pow(tR,6)+9577663119360*pow(s,2)*pow(tR,6)-14313569792256*pow(s,3)*pow(tR,6)+12396824750016*pow(s,4)*pow(tR,6)-7009528137696*pow(s,5)*pow(tR,6)+2751354100656*pow(s,6)*pow(tR,6)-775265781528*pow(s,7)*pow(tR,6)+159408434808*pow(s,8)*pow(tR,6)-23992686648*pow(s,9)*pow(tR,6)+2617240248*pow(s,10)*pow(tR,6)-201539016*pow(s,11)*pow(tR,6)+10391976*pow(s,12)*pow(tR,6)-322056*pow(s,13)*pow(tR,6)+4536*pow(s,14)*pow(tR,6)+2995763097600*t*pow(tR,6)-12705839677440*s*t*pow(tR,6)+23576435273664*pow(s,2)*t*pow(tR,6)-25490401359696*pow(s,3)*t*pow(tR,6)+18039128188536*pow(s,4)*t*pow(tR,6)-8886810095436*pow(s,5)*t*pow(tR,6)+3158141848134*pow(s,6)*t*pow(tR,6)-825925675848*pow(s,7)*t*pow(tR,6)+160308443568*pow(s,8)*t*pow(tR,6)-23051403648*pow(s,9)*t*pow(tR,6)+2423601180*pow(s,10)*t*pow(tR,6)-181073256*pow(s,11)*t*pow(tR,6)+9105096*pow(s,12)*t*pow(tR,6)-276276*pow(s,13)*t*pow(tR,6)+3822*pow(s,14)*t*pow(tR,6)+1382659891200*pow(t,2)*pow(tR,6)-5403347066880*s*pow(t,2)*pow(tR,6)+9285154478208*pow(s,2)*pow(t,2)*pow(tR,6)-9379205662176*pow(s,3)*pow(t,2)*pow(tR,6)+6259614013296*pow(s,4)*pow(t,2)*pow(tR,6)-2933349969816*pow(s,5)*pow(t,2)*pow(tR,6)+999044913132*pow(s,6)*pow(t,2)*pow(tR,6)-251985502188*pow(s,7)*pow(t,2)*pow(tR,6)+47420439948*pow(s,8)*pow(t,2)*pow(tR,6)-6640328268*pow(s,9)*pow(t,2)*pow(tR,6)+682378452*pow(s,10)*pow(t,2)*pow(tR,6)-49982436*pow(s,11)*pow(t,2)*pow(tR,6)+2470356*pow(s,12)*pow(t,2)*pow(tR,6)-73836*pow(s,13)*pow(t,2)*pow(tR,6)+1008*pow(s,14)*pow(t,2)*pow(tR,6)+153628876800*pow(t,3)*pow(tR,6)-583302021120*s*pow(t,3)*pow(tR,6)+972562453632*pow(s,2)*pow(t,3)*pow(tR,6)-953778593376*pow(s,3)*pow(t,3)*pow(tR,6)+618989058576*pow(s,4)*pow(t,3)*pow(tR,6)-282659082216*pow(s,5)*pow(t,3)*pow(tR,6)+94021323060*pow(s,6)*pow(t,3)*pow(tR,6)-23212797888*pow(s,7)*pow(t,3)*pow(tR,6)+4284935088*pow(s,8)*pow(t,3)*pow(tR,6)-589711248*pow(s,9)*pow(t,3)*pow(tR,6)+59664024*pow(s,10)*pow(t,3)*pow(tR,6)-4309536*pow(s,11)*pow(t,3)*pow(tR,6)+210336*pow(s,12)*pow(t,3)*pow(tR,6)-6216*pow(s,13)*pow(t,3)*pow(tR,6)+84*pow(s,14)*pow(t,3)*pow(tR,6)+8463122196480*s*tL*pow(tR,6)-30912446783232*pow(s,2)*tL*pow(tR,6)+46990185080832*pow(s,3)*tL*pow(tR,6)-40142687424336*pow(s,4)*tL*pow(tR,6)+21812434383432*pow(s,5)*tL*pow(tR,6)-8046608165988*pow(s,6)*tL*pow(tR,6)+2089838606982*pow(s,7)*tL*pow(tR,6)-389089538166*pow(s,8)*tL*pow(tR,6)+52119102798*pow(s,9)*tL*pow(tR,6)-4969305558*pow(s,10)*tL*pow(tR,6)+327676146*pow(s,11)*tL*pow(tR,6)-14108178*pow(s,12)*tL*pow(tR,6)+353010*pow(s,13)*tL*pow(tR,6)-3822*pow(s,14)*tL*pow(tR,6)-8142056133120*t*tL*pow(tR,6)+34213772694528*s*t*tL*pow(tR,6)-62395442133696*pow(s,2)*t*tL*pow(tR,6)+65600079084288*pow(s,3)*t*tL*pow(tR,6)-44570884436400*pow(s,4)*t*tL*pow(tR,6)+20784449585256*pow(s,5)*t*tL*pow(tR,6)-6887162011716*pow(s,6)*t*tL*pow(tR,6)+1653072006852*pow(s,7)*t*tL*pow(tR,6)-289552944996*pow(s,8)*t*tL*pow(tR,6)+36882706644*pow(s,9)*t*tL*pow(tR,6)-3362004492*pow(s,10)*t*tL*pow(tR,6)+212077740*pow(s,11)*t*tL*pow(tR,6)-8693244*pow(s,12)*t*tL*pow(tR,6)+204372*pow(s,13)*t*tL*pow(tR,6)-2016*pow(s,14)*t*tL*pow(tR,6)-3125661799680*pow(t,2)*tL*pow(tR,6)+11878835685696*s*pow(t,2)*tL*pow(tR,6)-19687781387232*pow(s,2)*pow(t,2)*tL*pow(tR,6)+19001446790256*pow(s,3)*pow(t,2)*tL*pow(tR,6)-11987625387528*pow(s,4)*pow(t,2)*tL*pow(tR,6)+5246275024872*pow(s,5)*pow(t,2)*tL*pow(tR,6)-1645950665520*pow(s,6)*pow(t,2)*tL*pow(tR,6)+376485722676*pow(s,7)*pow(t,2)*tL*pow(tR,6)-63087362100*pow(s,8)*pow(t,2)*tL*pow(tR,6)+7694577828*pow(s,9)*pow(t,2)*tL*pow(tR,6)-669710916*pow(s,10)*pow(t,2)*tL*pow(tR,6)+40004748*pow(s,11)*pow(t,2)*tL*pow(tR,6)-1524852*pow(s,12)*pow(t,2)*tL*pow(tR,6)+32004*pow(s,13)*pow(t,2)*tL*pow(tR,6)-252*pow(s,14)*pow(t,2)*tL*pow(tR,6)-278275979520*pow(t,3)*tL*pow(tR,6)+1017042433344*s*pow(t,3)*tL*pow(tR,6)-1616444974368*pow(s,2)*pow(t,3)*tL*pow(tR,6)+1495478866896*pow(s,3)*pow(t,3)*tL*pow(tR,6)-905096563224*pow(s,4)*pow(t,3)*tL*pow(tR,6)+380381638224*pow(s,5)*pow(t,3)*tL*pow(tR,6)-114655132368*pow(s,6)*pow(t,3)*tL*pow(tR,6)+25174995552*pow(s,7)*pow(t,3)*tL*pow(tR,6)-4037122656*pow(s,8)*pow(t,3)*tL*pow(tR,6)+468022464*pow(s,9)*pow(t,3)*tL*pow(tR,6)-38199504*pow(s,10)*pow(t,3)*tL*pow(tR,6)+2082192*pow(s,11)*pow(t,3)*tL*pow(tR,6)-68040*pow(s,12)*pow(t,3)*tL*pow(tR,6)+1008*pow(s,13)*pow(t,3)*tL*pow(tR,6)-10676292480000*s*pow(tL,2)*pow(tR,6)+40540998234240*pow(s,2)*pow(tL,2)*pow(tR,6)-61617222088128*pow(s,3)*pow(tL,2)*pow(tR,6)+51164207603040*pow(s,4)*pow(tL,2)*pow(tR,6)-26417043054528*pow(s,5)*pow(tL,2)*pow(tR,6)+9079758501912*pow(s,6)*pow(tL,2)*pow(tR,6)-2157401563632*pow(s,7)*pow(tL,2)*pow(tR,6)+360878246064*pow(s,8)*pow(tL,2)*pow(tR,6)-42603524712*pow(s,9)*pow(tL,2)*pow(tR,6)+3502417128*pow(s,10)*pow(tL,2)*pow(tR,6)-193876032*pow(s,11)*pow(tL,2)*pow(tR,6)+6765696*pow(s,12)*pow(tL,2)*pow(tR,6)-130536*pow(s,13)*pow(tL,2)*pow(tR,6)+1008*pow(s,14)*pow(tL,2)*pow(tR,6)+8776575400320*t*pow(tL,2)*pow(tR,6)-36482415717888*s*t*pow(tL,2)*pow(tR,6)+65256909643296*pow(s,2)*t*pow(tL,2)*pow(tR,6)-66549315123984*pow(s,3)*t*pow(tL,2)*pow(tR,6)+43278876004560*pow(s,4)*t*pow(tL,2)*pow(tR,6)-19030375173936*pow(s,5)*t*pow(tL,2)*pow(tR,6)+5849425310820*pow(s,6)*t*pow(tL,2)*pow(tR,6)-1279135611264*pow(s,7)*t*pow(tL,2)*pow(tR,6)+200043642120*pow(s,8)*t*pow(tL,2)*pow(tR,6)-22217682816*pow(s,9)*t*pow(tL,2)*pow(tR,6)+1714616064*pow(s,10)*t*pow(tL,2)*pow(tR,6)-88033680*pow(s,11)*t*pow(tL,2)*pow(tR,6)+2771496*pow(s,12)*t*pow(tL,2)*pow(tR,6)-45360*pow(s,13)*t*pow(tL,2)*pow(tR,6)+252*pow(s,14)*t*pow(tL,2)*pow(tR,6)+2756060899200*pow(t,2)*pow(tL,2)*pow(tR,6)-10192279870080*s*pow(t,2)*pow(tL,2)*pow(tR,6)+16298982399168*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,6)-15028437985344*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,6)+8952981741144*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,6)-3649627115064*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,6)+1049436240552*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,6)-215782700616*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,6)+31737641544*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,6)-3294805752*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,6)+233973432*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,6)-10693368*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,6)+278208*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,6)-3024*pow(s,13)*pow(t,2)*pow(tL,2)*pow(tR,6)+192905919360*pow(t,3)*pow(tL,2)*pow(tR,6)-679741034112*s*pow(t,3)*pow(tL,2)*pow(tR,6)+1031073519168*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,6)-900343477824*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,6)+507770691960*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,6)-195850088952*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,6)+53176816056*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,6)-10272008040*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,6)+1404571224*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,6)-132882120*pow(s,9)*pow(t,3)*pow(tL,2)*pow(tR,6)+8273160*pow(s,10)*pow(t,3)*pow(tL,2)*pow(tR,6)-304920*pow(s,11)*pow(t,3)*pow(tL,2)*pow(tR,6)+5040*pow(s,12)*pow(t,3)*pow(tL,2)*pow(tR,6)+7390125590400*s*pow(tL,3)*pow(tR,6)-28754278580160*pow(s,2)*pow(tL,3)*pow(tR,6)+43143486949920*pow(s,3)*pow(tL,3)*pow(tR,6)-34476355104576*pow(s,4)*pow(tL,3)*pow(tR,6)+16776030858048*pow(s,5)*pow(tL,3)*pow(tR,6)-5330398777704*pow(s,6)*pow(tL,3)*pow(tR,6)+1148560719684*pow(s,7)*pow(tL,3)*pow(tR,6)-170688269388*pow(s,8)*pow(tL,3)*pow(tR,6)+17486638092*pow(s,9)*pow(tL,3)*pow(tR,6)-1212049188*pow(s,10)*pow(tL,3)*pow(tR,6)+54439644*pow(s,11)*pow(tL,3)*pow(tR,6)-1456980*pow(s,12)*pow(tL,3)*pow(tR,6)+19572*pow(s,13)*pow(tL,3)*pow(tR,6)-84*pow(s,14)*pow(tL,3)*pow(tR,6)-4999179669120*t*pow(tL,3)*pow(tR,6)+20528568523008*s*t*pow(tL,3)*pow(tR,6)-35950184030880*pow(s,2)*t*pow(tL,3)*pow(tR,6)+35475982102512*pow(s,3)*t*pow(tL,3)*pow(tR,6)-22009909020288*pow(s,4)*t*pow(tL,3)*pow(tR,6)+9083025989184*pow(s,5)*t*pow(tL,3)*pow(tR,6)-2571927406776*pow(s,6)*t*pow(tL,3)*pow(tR,6)+507155854464*pow(s,7)*t*pow(tL,3)*pow(tR,6)-69728866200*pow(s,8)*t*pow(tL,3)*pow(tR,6)+6595986096*pow(s,9)*t*pow(tL,3)*pow(tR,6)-415448040*pow(s,10)*t*pow(tL,3)*pow(tR,6)+16335312*pow(s,11)*t*pow(tL,3)*pow(tR,6)-352296*pow(s,12)*t*pow(tL,3)*pow(tR,6)+3024*pow(s,13)*t*pow(tL,3)*pow(tR,6)-1251949608000*pow(t,2)*pow(tL,3)*pow(tR,6)+4505945461920*s*pow(t,2)*pow(tL,3)*pow(tR,6)-6950893428864*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,6)+6117038897760*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,6)-3433479310800*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,6)+1298079825336*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,6)-339495612624*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,6)+61952255064*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,6)-7831528992*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,6)+668402280*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,6)-36474480*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,6)+1136520*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,6)-15120*pow(s,12)*pow(t,2)*pow(tL,3)*pow(tR,6)-66551284800*pow(t,3)*pow(tL,3)*pow(tR,6)+226276817760*s*pow(t,3)*pow(tL,3)*pow(tR,6)-327653091360*pow(s,2)*pow(t,3)*pow(tL,3)*pow(tR,6)+269842487040*pow(s,3)*pow(t,3)*pow(tL,3)*pow(tR,6)-141473972640*pow(s,4)*pow(t,3)*pow(tL,3)*pow(tR,6)+49824962880*pow(s,5)*pow(t,3)*pow(tL,3)*pow(tR,6)-12070487520*pow(s,6)*pow(t,3)*pow(tL,3)*pow(tR,6)+2016846720*pow(s,7)*pow(t,3)*pow(tL,3)*pow(tR,6)-228281760*pow(s,8)*pow(t,3)*pow(tL,3)*pow(tR,6)+16702560*pow(s,9)*pow(t,3)*pow(tL,3)*pow(tR,6)-712320*pow(s,10)*pow(t,3)*pow(tL,3)*pow(tR,6)+13440*pow(s,11)*pow(t,3)*pow(tL,3)*pow(tR,6)-3120586560000*s*pow(tL,4)*pow(tR,6)+12277639281600*pow(s,2)*pow(tL,4)*pow(tR,6)-18012295584864*pow(s,3)*pow(tL,4)*pow(tR,6)+13748059034976*pow(s,4)*pow(tL,4)*pow(tR,6)-6259063445376*pow(s,5)*pow(tL,4)*pow(tR,6)+1822991285304*pow(s,6)*pow(tL,4)*pow(tR,6)-352276774920*pow(s,7)*pow(tL,4)*pow(tR,6)+45791095392*pow(s,8)*pow(tL,4)*pow(tR,6)-3979188864*pow(s,9)*pow(tL,4)*pow(tR,6)+224547288*pow(s,10)*pow(tL,4)*pow(tR,6)-7724136*pow(s,11)*pow(tL,4)*pow(tR,6)+142128*pow(s,12)*pow(tL,4)*pow(tR,6)-1008*pow(s,13)*pow(tL,4)*pow(tR,6)+1667953516320*t*pow(tL,4)*pow(tR,6)-6757842244608*s*t*pow(tL,4)*pow(tR,6)+11566543512384*pow(s,2)*t*pow(tL,4)*pow(tR,6)-11017594868448*pow(s,3)*t*pow(tL,4)*pow(tR,6)+6497132700912*pow(s,4)*t*pow(tL,4)*pow(tR,6)-2502025037400*pow(s,5)*t*pow(tL,4)*pow(tR,6)+646827313776*pow(s,6)*t*pow(tL,4)*pow(tR,6)-113411089848*pow(s,7)*t*pow(tL,4)*pow(tR,6)+13410029472*pow(s,8)*t*pow(tL,4)*pow(tR,6)-1043005320*pow(s,9)*t*pow(tL,4)*pow(tR,6)+50515920*pow(s,10)*t*pow(tL,4)*pow(tR,6)-1358280*pow(s,11)*t*pow(tL,4)*pow(tR,6)+15120*pow(s,12)*t*pow(tL,4)*pow(tR,6)+320460235200*pow(t,2)*pow(tL,4)*pow(tR,6)-1122360351840*s*pow(t,2)*pow(tL,4)*pow(tR,6)+1669062296160*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,6)-1399693836240*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,6)+737840759040*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,6)-257158067040*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,6)+60524190720*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,6)-9623522160*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,6)+1012989600*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,6)-67173120*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,6)+2520000*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,6)-40320*pow(s,11)*pow(t,2)*pow(tL,4)*pow(tR,6)+12184603200*pow(t,3)*pow(tL,4)*pow(tR,6)-39986987040*s*pow(t,3)*pow(tL,4)*pow(tR,6)+55250606880*pow(s,2)*pow(t,3)*pow(tL,4)*pow(tR,6)-42843156720*pow(s,3)*pow(t,3)*pow(tL,4)*pow(tR,6)+20801197200*pow(s,4)*pow(t,3)*pow(tL,4)*pow(tR,6)-6638795520*pow(s,5)*pow(t,3)*pow(tL,4)*pow(tR,6)+1414902720*pow(s,6)*pow(t,3)*pow(tL,4)*pow(tR,6)-199253040*pow(s,7)*pow(t,3)*pow(tL,4)*pow(tR,6)+17769360*pow(s,8)*pow(t,3)*pow(tL,4)*pow(tR,6)-907200*pow(s,9)*pow(t,3)*pow(tL,4)*pow(tR,6)+20160*pow(s,10)*pow(t,3)*pow(tL,4)*pow(tR,6)+838570955040*s*pow(tL,5)*pow(tR,6)-3298229305056*pow(s,2)*pow(tL,5)*pow(tR,6)+4696210149120*pow(s,3)*pow(tL,5)*pow(tR,6)-3401879545008*pow(s,4)*pow(tL,5)*pow(tR,6)+1438440861312*pow(s,5)*pow(tL,5)*pow(tR,6)-380194383240*pow(s,6)*pow(tL,5)*pow(tR,6)+64933479576*pow(s,7)*pow(tL,5)*pow(tR,6)-7222619376*pow(s,8)*pow(tL,5)*pow(tR,6)+514441872*pow(s,9)*pow(tL,5)*pow(tR,6)-22314600*pow(s,10)*pow(tL,5)*pow(tR,6)+526680*pow(s,11)*pow(tL,5)*pow(tR,6)-5040*pow(s,12)*pow(tL,5)*pow(tR,6)-337023348480*t*pow(tL,5)*pow(tR,6)+1345688370432*s*t*pow(tL,5)*pow(tR,6)-2247313789728*pow(s,2)*t*pow(tL,5)*pow(tR,6)+2060994933648*pow(s,3)*t*pow(tL,5)*pow(tR,6)-1150376145408*pow(s,4)*t*pow(tL,5)*pow(tR,6)+410508512064*pow(s,5)*t*pow(tL,5)*pow(tR,6)-95763582432*pow(s,6)*t*pow(tL,5)*pow(tR,6)+14642065872*pow(s,7)*t*pow(tL,5)*pow(tR,6)-1441222272*pow(s,8)*t*pow(tL,5)*pow(tR,6)+87069024*pow(s,9)*t*pow(tL,5)*pow(tR,6)-2903040*pow(s,10)*t*pow(tL,5)*pow(tR,6)+40320*pow(s,11)*t*pow(tL,5)*pow(tR,6)-46648768320*pow(t,2)*pow(tL,5)*pow(tR,6)+158933111904*s*pow(t,2)*pow(tL,5)*pow(tR,6)-227626445088*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,6)+181517732928*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,6)-89483164848*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,6)+28520805600*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,6)-5952002112*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,6)+802513152*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,6)-66819312*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,6)+3096576*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,6)-60480*pow(s,10)*pow(t,2)*pow(tL,5)*pow(tR,6)-1131641280*pow(t,3)*pow(tL,5)*pow(tR,6)+3584510496*s*pow(t,3)*pow(tL,5)*pow(tR,6)-4721558688*pow(s,2)*pow(t,3)*pow(tL,5)*pow(tR,6)+3438626688*pow(s,3)*pow(t,3)*pow(tL,5)*pow(tR,6)-1537820928*pow(s,4)*pow(t,3)*pow(tL,5)*pow(tR,6)+440074656*pow(s,5)*pow(t,3)*pow(tL,5)*pow(tR,6)-80815392*pow(s,6)*pow(t,3)*pow(tL,5)*pow(tR,6)+9196992*pow(s,7)*pow(t,3)*pow(tL,5)*pow(tR,6)-588672*pow(s,8)*pow(t,3)*pow(tL,5)*pow(tR,6)+16128*pow(s,9)*pow(t,3)*pow(tL,5)*pow(tR,6)-144027072000*s*pow(tL,6)*pow(tR,6)+560907970560*pow(s,2)*pow(tL,6)*pow(tR,6)-770484218112*pow(s,3)*pow(tL,6)*pow(tR,6)+526566008640*pow(s,4)*pow(tL,6)*pow(tR,6)-205102453920*pow(s,5)*pow(tL,6)*pow(tR,6)+48577207392*pow(s,6)*pow(tL,6)*pow(tR,6)-7188352416*pow(s,7)*pow(tL,6)*pow(tR,6)+662568480*pow(s,8)*pow(tL,6)*pow(tR,6)-36598464*pow(s,9)*pow(tL,6)*pow(tR,6)+1095360*pow(s,10)*pow(tL,6)*pow(tR,6)-13440*pow(s,11)*pow(tL,6)*pow(tR,6)+40567625280*t*pow(tL,6)*pow(tR,6)-159456511872*s*t*pow(tL,6)*pow(tR,6)+259390581408*pow(s,2)*t*pow(tL,6)*pow(tR,6)-228398583504*pow(s,3)*t*pow(tL,6)*pow(tR,6)+120079826160*pow(s,4)*t*pow(tL,6)*pow(tR,6)-39361064736*pow(s,5)*t*pow(tL,6)*pow(tR,6)+8156601600*pow(s,6)*t*pow(tL,6)*pow(tR,6)-1057295568*pow(s,7)*t*pow(tL,6)*pow(tR,6)+82232304*pow(s,8)*t*pow(tL,6)*pow(tR,6)-3471552*pow(s,9)*t*pow(tL,6)*pow(tR,6)+60480*pow(s,10)*t*pow(tL,6)*pow(tR,6)+3600676800*pow(t,2)*pow(tL,6)*pow(tR,6)-11927956320*s*pow(t,2)*pow(tL,6)*pow(tR,6)+16432621632*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,6)-12427426368*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,6)+5698357056*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,6)-1643304096*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,6)+297734976*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,6)-32606784*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,6)+1951488*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,6)-48384*pow(s,9)*pow(t,2)*pow(tL,6)*pow(tR,6)+41912640*pow(t,3)*pow(tL,6)*pow(tR,6)-128102688*s*pow(t,3)*pow(tL,6)*pow(tR,6)+160638912*pow(s,2)*pow(t,3)*pow(tL,6)*pow(tR,6)-109507776*pow(s,3)*pow(t,3)*pow(tL,6)*pow(tR,6)+44788800*pow(s,4)*pow(t,3)*pow(tL,6)*pow(tR,6)-11322528*pow(s,5)*pow(t,3)*pow(tL,6)*pow(tR,6)+1735104*pow(s,6)*pow(t,3)*pow(tL,6)*pow(tR,6)-147840*pow(s,7)*pow(t,3)*pow(tL,6)*pow(tR,6)+5376*pow(s,8)*pow(t,3)*pow(tL,6)*pow(tR,6)+15298113600*s*pow(tL,7)*pow(tR,6)-58528794240*pow(s,2)*pow(tL,7)*pow(tR,6)+77168105280*pow(s,3)*pow(tL,7)*pow(tR,6)-49456938384*pow(s,4)*pow(tL,7)*pow(tR,6)+17573596992*pow(s,5)*pow(tL,7)*pow(tR,6)-3668089824*pow(s,6)*pow(tL,7)*pow(tR,6)+457132032*pow(s,7)*pow(tL,7)*pow(tR,6)-33182352*pow(s,8)*pow(tL,7)*pow(tR,6)+1282176*pow(s,9)*pow(tL,7)*pow(tR,6)-20160*pow(s,10)*pow(tL,7)*pow(tR,6)-2674788480*t*pow(tL,7)*pow(tR,6)+10338596352*s*t*pow(tL,7)*pow(tR,6)-16353840384*pow(s,2)*t*pow(tL,7)*pow(tR,6)+13783724640*pow(s,3)*t*pow(tL,7)*pow(tR,6)-6786745056*pow(s,4)*t*pow(tL,7)*pow(tR,6)+2020792032*pow(s,5)*t*pow(tL,7)*pow(tR,6)-363918240*pow(s,6)*t*pow(tL,7)*pow(tR,6)+38267712*pow(s,7)*t*pow(tL,7)*pow(tR,6)-2136960*pow(s,8)*t*pow(tL,7)*pow(tR,6)+48384*pow(s,9)*t*pow(tL,7)*pow(tR,6)-114307200*pow(t,2)*pow(tL,7)*pow(tR,6)+367960320*s*pow(t,2)*pow(tL,7)*pow(tR,6)-486886176*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,6)+348072480*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,6)-147440160*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,6)+37918944*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,6)-5777856*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,6)+475776*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,6)-16128*pow(s,8)*pow(t,2)*pow(tL,7)*pow(tR,6)-914457600*s*pow(tL,8)*pow(tR,6)+3414882240*pow(s,2)*pow(tL,8)*pow(tR,6)-4301952480*pow(s,3)*pow(tL,8)*pow(tR,6)+2568746880*pow(s,4)*pow(tL,8)*pow(tR,6)-822606624*pow(s,5)*pow(tL,8)*pow(tR,6)+147869568*pow(s,6)*pow(tL,8)*pow(tR,6)-14857920*pow(s,7)*pow(tL,8)*pow(tR,6)+774144*pow(s,8)*pow(tL,8)*pow(tR,6)-16128*pow(s,9)*pow(tL,8)*pow(tR,6)+74299680*t*pow(tL,8)*pow(tR,6)-282102912*s*t*pow(tL,8)*pow(tR,6)+433149696*pow(s,2)*t*pow(tL,8)*pow(tR,6)-348278112*pow(s,3)*t*pow(tL,8)*pow(tR,6)+159491808*pow(s,4)*t*pow(tL,8)*pow(tR,6)-42507360*pow(s,5)*t*pow(tL,8)*pow(tR,6)+6439104*pow(s,6)*t*pow(tL,8)*pow(tR,6)-508032*pow(s,7)*t*pow(tL,8)*pow(tR,6)+16128*pow(s,8)*t*pow(tL,8)*pow(tR,6)+23496480*s*pow(tL,9)*pow(tR,6)-85190112*pow(s,2)*pow(tL,9)*pow(tR,6)+102103008*pow(s,3)*pow(tL,9)*pow(tR,6)-56380800*pow(s,4)*pow(tL,9)*pow(tR,6)+16015776*pow(s,5)*pow(tL,9)*pow(tR,6)-2396352*pow(s,6)*pow(tL,9)*pow(tR,6)+180096*pow(s,7)*pow(tL,9)*pow(tR,6)-5376*pow(s,8)*pow(tL,9)*pow(tR,6)+332862566400*s*pow(tR,7)-1152866856960*pow(s,2)*pow(tR,7)+1722929697216*pow(s,3)*pow(tR,7)-1492210386576*pow(s,4)*pow(tR,7)+843739498056*pow(s,5)*pow(tR,7)-331181512116*pow(s,6)*pow(tR,7)+93319029258*pow(s,7)*pow(tR,7)-19188052338*pow(s,8)*pow(tR,7)+2888008578*pow(s,9)*pow(tR,7)-315038178*pow(s,10)*pow(tR,7)+24259326*pow(s,11)*pow(tR,7)-1250886*pow(s,12)*pow(tR,7)+38766*pow(s,13)*pow(tR,7)-546*pow(s,14)*pow(tR,7)-197522841600*t*pow(tR,7)+859694653440*s*t*pow(tR,7)-1630503437184*pow(s,2)*t*pow(tR,7)+1794285564192*pow(s,3)*t*pow(tR,7)-1287780565392*pow(s,4)*t*pow(tR,7)+641574698472*pow(s,5)*t*pow(tR,7)-230065276500*pow(s,6)*t*pow(tR,7)+60609540996*pow(s,7)*t*pow(tR,7)-11834933796*pow(s,8)*t*pow(tR,7)+1710290916*pow(s,9)*t*pow(tR,7)-180569628*pow(s,10)*t*pow(tR,7)+13538412*pow(s,11)*t*pow(tR,7)-682812*pow(s,12)*t*pow(tR,7)+20772*pow(s,13)*t*pow(tR,7)-288*pow(s,14)*t*pow(tR,7)-43893964800*pow(t,2)*pow(tR,7)+173973381120*s*pow(t,2)*pow(tR,7)-303212719872*pow(s,2)*pow(t,2)*pow(tR,7)+310374756288*pow(s,3)*pow(t,2)*pow(tR,7)-209649849408*pow(s,4)*pow(t,2)*pow(tR,7)+99303463008*pow(s,5)*pow(t,2)*pow(tR,7)-34141949712*pow(s,6)*pow(t,2)*pow(tR,7)+8683195644*pow(s,7)*pow(t,2)*pow(tR,7)-1645982604*pow(s,8)*pow(t,2)*pow(tR,7)+231961644*pow(s,9)*pow(t,2)*pow(tR,7)-23970780*pow(s,10)*pow(t,2)*pow(tR,7)+1764468*pow(s,11)*pow(t,2)*pow(tR,7)-87588*pow(s,12)*pow(t,2)*pow(tR,7)+2628*pow(s,13)*pow(t,2)*pow(tR,7)-36*pow(s,14)*pow(t,2)*pow(tR,7)-1000589345280*s*tL*pow(tR,7)+3624517193472*pow(s,2)*tL*pow(tR,7)-5451536570112*pow(s,3)*tL*pow(tR,7)+4597832994912*pow(s,4)*tL*pow(tR,7)-2461662273600*pow(s,5)*tL*pow(tR,7)+893156998032*pow(s,6)*tL*pow(tR,7)-227716356636*pow(s,7)*tL*pow(tR,7)+41521137552*pow(s,8)*tL*pow(tR,7)-5428701324*pow(s,9)*tL*pow(tR,7)+502637328*pow(s,10)*tL*pow(tR,7)-31924692*pow(s,11)*tL*pow(tR,7)+1305936*pow(s,12)*tL*pow(tR,7)-30276*pow(s,13)*tL*pow(tR,7)+288*pow(s,14)*tL*pow(tR,7)+536838865920*t*tL*pow(tR,7)-2296948658688*s*t*tL*pow(tR,7)+4241510500608*pow(s,2)*t*tL*pow(tR,7)-4487973020352*pow(s,3)*t*tL*pow(tR,7)+3051441313344*pow(s,4)*t*tL*pow(tR,7)-1416678370560*pow(s,5)*t*tL*pow(tR,7)+465150201336*pow(s,6)*t*tL*pow(tR,7)-110108348568*pow(s,7)*t*tL*pow(tR,7)+18921839040*pow(s,8)*t*tL*pow(tR,7)-2349144072*pow(s,9)*t*tL*pow(tR,7)+206770464*pow(s,10)*t*tL*pow(tR,7)-12410280*pow(s,11)*t*tL*pow(tR,7)+471456*pow(s,12)*t*tL*pow(tR,7)-9720*pow(s,13)*t*tL*pow(tR,7)+72*pow(s,14)*t*tL*pow(tR,7)+99227358720*pow(t,2)*tL*pow(tR,7)-379331869824*s*pow(t,2)*tL*pow(tR,7)+631291539456*pow(s,2)*pow(t,2)*tL*pow(tR,7)-610050598848*pow(s,3)*pow(t,2)*tL*pow(tR,7)+383989415616*pow(s,4)*pow(t,2)*tL*pow(tR,7)-166982759208*pow(s,5)*pow(t,2)*tL*pow(tR,7)+51812173512*pow(s,6)*pow(t,2)*tL*pow(tR,7)-11654787744*pow(s,7)*pow(t,2)*tL*pow(tR,7)+1906606296*pow(s,8)*pow(t,2)*tL*pow(tR,7)-224671104*pow(s,9)*pow(t,2)*tL*pow(tR,7)+18583992*pow(s,10)*pow(t,2)*tL*pow(tR,7)-1024128*pow(s,11)*pow(t,2)*tL*pow(tR,7)+33768*pow(s,12)*pow(t,2)*tL*pow(tR,7)-504*pow(s,13)*pow(t,2)*tL*pow(tR,7)+1235862230400*s*pow(tL,2)*pow(tR,7)-4629204725760*pow(s,2)*pow(tL,2)*pow(tR,7)+6907424084640*pow(s,3)*pow(tL,2)*pow(tR,7)-5603839237296*pow(s,4)*pow(tL,2)*pow(tR,7)+2813529354336*pow(s,5)*pow(tL,2)*pow(tR,7)-935862897672*pow(s,6)*pow(tL,2)*pow(tR,7)+214063719300*pow(s,7)*pow(tL,2)*pow(tR,7)-34242771996*pow(s,8)*pow(tL,2)*pow(tR,7)+3830225004*pow(s,9)*pow(tL,2)*pow(tR,7)-294176628*pow(s,10)*pow(tL,2)*pow(tR,7)+14868828*pow(s,11)*pow(tL,2)*pow(tR,7)-454932*pow(s,12)*pow(tL,2)*pow(tR,7)+7092*pow(s,13)*pow(tL,2)*pow(tR,7)-36*pow(s,14)*pow(tL,2)*pow(tR,7)-578675301120*t*pow(tL,2)*pow(tR,7)+2431121361408*s*t*pow(tL,2)*pow(tR,7)-4364944338240*pow(s,2)*t*pow(tL,2)*pow(tR,7)+4433565841632*pow(s,3)*t*pow(tL,2)*pow(tR,7)-2849190099264*pow(s,4)*t*pow(tL,2)*pow(tR,7)+1228327008624*pow(s,5)*t*pow(tL,2)*pow(tR,7)-367172218440*pow(s,6)*t*pow(tL,2)*pow(tR,7)+77379686352*pow(s,7)*t*pow(tL,2)*pow(tR,7)-11532612168*pow(s,8)*t*pow(tL,2)*pow(tR,7)+1201912992*pow(s,9)*t*pow(tL,2)*pow(tR,7)-84978936*pow(s,10)*t*pow(tL,2)*pow(tR,7)+3833424*pow(s,11)*t*pow(tL,2)*pow(tR,7)-97272*pow(s,12)*t*pow(tL,2)*pow(tR,7)+1008*pow(s,13)*t*pow(tL,2)*pow(tR,7)-87493996800*pow(t,2)*pow(tL,2)*pow(tR,7)+323028881280*s*pow(t,2)*pow(tL,2)*pow(tR,7)-513904535424*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,7)+469091504448*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,7)-274973863248*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,7)+109488083544*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,7)-30476288304*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,7)+5996219544*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,7)-830440800*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,7)+79210152*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,7)-4954320*pow(s,10)*pow(t,2)*pow(tL,2)*pow(tR,7)+182952*pow(s,11)*pow(t,2)*pow(tL,2)*pow(tR,7)-3024*pow(s,12)*pow(t,2)*pow(tL,2)*pow(tR,7)-836467228800*s*pow(tL,3)*pow(tR,7)+3201303261120*pow(s,2)*pow(tL,3)*pow(tR,7)-4686395252160*pow(s,3)*pow(tL,3)*pow(tR,7)+3623987549136*pow(s,4)*pow(tL,3)*pow(tR,7)-1692148210224*pow(s,5)*pow(tL,3)*pow(tR,7)+511328374128*pow(s,6)*pow(tL,3)*pow(tR,7)-103710791448*pow(s,7)*pow(tL,3)*pow(tR,7)+14318845632*pow(s,8)*pow(tL,3)*pow(tR,7)-1337693112*pow(s,9)*pow(tL,3)*pow(tR,7)+82128816*pow(s,10)*pow(tL,3)*pow(tR,7)-3108168*pow(s,11)*pow(tL,3)*pow(tR,7)+63504*pow(s,12)*pow(tL,3)*pow(tR,7)-504*pow(s,13)*pow(tL,3)*pow(tR,7)+329616241920*t*pow(tL,3)*pow(tR,7)-1358246994048*s*t*pow(tL,3)*pow(tR,7)+2367875720448*pow(s,2)*t*pow(tL,3)*pow(tR,7)-2304223248096*pow(s,3)*t*pow(tL,3)*pow(tR,7)+1395203777856*pow(s,4)*t*pow(tL,3)*pow(tR,7)-555613271136*pow(s,5)*t*pow(tL,3)*pow(tR,7)+149894560368*pow(s,6)*t*pow(tL,3)*pow(tR,7)-27731508336*pow(s,7)*t*pow(tL,3)*pow(tR,7)+3505172832*pow(s,8)*t*pow(tL,3)*pow(tR,7)-295781472*pow(s,9)*t*pow(tL,3)*pow(tR,7)+15800400*pow(s,10)*t*pow(tL,3)*pow(tR,7)-476784*pow(s,11)*t*pow(tL,3)*pow(tR,7)+6048*pow(s,12)*t*pow(tL,3)*pow(tR,7)+39744432000*pow(t,2)*pow(tL,3)*pow(tR,7)-141798948480*s*pow(t,2)*pow(tL,3)*pow(tR,7)+215682931296*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,7)-185829469056*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,7)+101201266656*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,7)-36701154000*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,7)+9072349776*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,7)-1533484512*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,7)+174273120*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,7)-12726000*pow(s,9)*pow(t,2)*pow(tL,3)*pow(tR,7)+539280*pow(s,10)*pow(t,2)*pow(tL,3)*pow(tR,7)-10080*pow(s,11)*pow(t,2)*pow(tL,3)*pow(tR,7)+345388730400*s*pow(tL,4)*pow(tR,7)-1335134374560*pow(s,2)*pow(tL,4)*pow(tR,7)+1900611304704*pow(s,3)*pow(tL,4)*pow(tR,7)-1390338399744*pow(s,4)*pow(tL,4)*pow(tR,7)+598709333376*pow(s,5)*pow(tL,4)*pow(tR,7)-162530437608*pow(s,6)*pow(tL,4)*pow(tR,7)+28766747016*pow(s,7)*pow(tL,4)*pow(tR,7)-3347049888*pow(s,8)*pow(tL,4)*pow(tR,7)+251686512*pow(s,9)*pow(tL,4)*pow(tR,7)-11621736*pow(s,10)*pow(tL,4)*pow(tR,7)+293832*pow(s,11)*pow(tL,4)*pow(tR,7)-3024*pow(s,12)*pow(tL,4)*pow(tR,7)-109974957120*t*pow(tL,4)*pow(tR,7)+444040688448*s*t*pow(tL,4)*pow(tR,7)-750574968192*pow(s,2)*t*pow(tL,4)*pow(tR,7)+698165088768*pow(s,3)*t*pow(tL,4)*pow(tR,7)-396709731936*pow(s,4)*t*pow(tL,4)*pow(tR,7)+144898099920*pow(s,5)*t*pow(tL,4)*pow(tR,7)-34850354112*pow(s,6)*t*pow(tL,4)*pow(tR,7)+5544743904*pow(s,7)*t*pow(tL,4)*pow(tR,7)-574267680*pow(s,8)*t*pow(tL,4)*pow(tR,7)+36968400*pow(s,9)*t*pow(tL,4)*pow(tR,7)-1330560*pow(s,10)*t*pow(tL,4)*pow(tR,7)+20160*pow(s,11)*t*pow(tL,4)*pow(tR,7)-10173340800*pow(t,2)*pow(tL,4)*pow(tR,7)+35080335360*s*pow(t,2)*pow(tL,4)*pow(tR,7)-50992431840*pow(s,2)*pow(t,2)*pow(tL,4)*pow(tR,7)+41399880480*pow(s,3)*pow(t,2)*pow(tL,4)*pow(tR,7)-20863679760*pow(s,4)*pow(t,2)*pow(tL,4)*pow(tR,7)+6836094720*pow(s,5)*pow(t,2)*pow(tL,4)*pow(tR,7)-1477969920*pow(s,6)*pow(t,2)*pow(tL,4)*pow(tR,7)+208666080*pow(s,7)*pow(t,2)*pow(tL,4)*pow(tR,7)-18461520*pow(s,8)*pow(t,2)*pow(tL,4)*pow(tR,7)+927360*pow(s,9)*pow(t,2)*pow(tL,4)*pow(tR,7)-20160*pow(s,10)*pow(t,2)*pow(tL,4)*pow(tR,7)-90850515840*s*pow(tL,5)*pow(tR,7)+351008554176*pow(s,2)*pow(tL,5)*pow(tR,7)-482374787328*pow(s,3)*pow(tL,5)*pow(tR,7)+331464866544*pow(s,4)*pow(tL,5)*pow(tR,7)-130400481456*pow(s,5)*pow(tL,5)*pow(tR,7)+31346260848*pow(s,6)*pow(tL,5)*pow(tR,7)-4733505504*pow(s,7)*pow(tL,5)*pow(tR,7)+447782832*pow(s,8)*pow(tL,5)*pow(tR,7)-25521552*pow(s,9)*pow(tL,5)*pow(tR,7)+791280*pow(s,10)*pow(tL,5)*pow(tR,7)-10080*pow(s,11)*pow(tL,5)*pow(tR,7)+22221319680*t*pow(tL,5)*pow(tR,7)-87827628672*s*t*pow(tL,5)*pow(tR,7)+143728534656*pow(s,2)*t*pow(tL,5)*pow(tR,7)-127455816096*pow(s,3)*t*pow(tL,5)*pow(tR,7)+67625199936*pow(s,4)*t*pow(tL,5)*pow(tR,7)-22442166432*pow(s,5)*t*pow(tL,5)*pow(tR,7)+4729775904*pow(s,6)*t*pow(tL,5)*pow(tR,7)-627367104*pow(s,7)*t*pow(tL,5)*pow(tR,7)+50317344*pow(s,8)*t*pow(tL,5)*pow(tR,7)-2209536*pow(s,9)*t*pow(tL,5)*pow(tR,7)+40320*pow(s,10)*t*pow(tL,5)*pow(tR,7)+1480913280*pow(t,2)*pow(tL,5)*pow(tR,7)-4934837376*s*pow(t,2)*pow(tL,5)*pow(tR,7)+6848612064*pow(s,2)*pow(t,2)*pow(tL,5)*pow(tR,7)-5226346944*pow(s,3)*pow(t,2)*pow(tL,5)*pow(tR,7)+2423774304*pow(s,4)*pow(t,2)*pow(tL,5)*pow(tR,7)-709343712*pow(s,5)*pow(t,2)*pow(tL,5)*pow(tR,7)+131092416*pow(s,6)*pow(t,2)*pow(tL,5)*pow(tR,7)-14759136*pow(s,7)*pow(t,2)*pow(tL,5)*pow(tR,7)+919296*pow(s,8)*pow(t,2)*pow(tL,5)*pow(tR,7)-24192*pow(s,9)*pow(t,2)*pow(tL,5)*pow(tR,7)+15298113600*s*pow(tL,6)*pow(tR,7)-58528794240*pow(s,2)*pow(tL,6)*pow(tR,7)+77168105280*pow(s,3)*pow(tL,6)*pow(tR,7)-49456938384*pow(s,4)*pow(tL,6)*pow(tR,7)+17573596992*pow(s,5)*pow(tL,6)*pow(tR,7)-3668089824*pow(s,6)*pow(tL,6)*pow(tR,7)+457132032*pow(s,7)*pow(tL,6)*pow(tR,7)-33182352*pow(s,8)*pow(tL,6)*pow(tR,7)+1282176*pow(s,9)*pow(tL,6)*pow(tR,7)-20160*pow(s,10)*pow(tL,6)*pow(tR,7)-2674788480*t*pow(tL,6)*pow(tR,7)+10338596352*s*t*pow(tL,6)*pow(tR,7)-16353840384*pow(s,2)*t*pow(tL,6)*pow(tR,7)+13783724640*pow(s,3)*t*pow(tL,6)*pow(tR,7)-6786745056*pow(s,4)*t*pow(tL,6)*pow(tR,7)+2020792032*pow(s,5)*t*pow(tL,6)*pow(tR,7)-363918240*pow(s,6)*t*pow(tL,6)*pow(tR,7)+38267712*pow(s,7)*t*pow(tL,6)*pow(tR,7)-2136960*pow(s,8)*t*pow(tL,6)*pow(tR,7)+48384*pow(s,9)*t*pow(tL,6)*pow(tR,7)-114307200*pow(t,2)*pow(tL,6)*pow(tR,7)+367960320*s*pow(t,2)*pow(tL,6)*pow(tR,7)-486886176*pow(s,2)*pow(t,2)*pow(tL,6)*pow(tR,7)+348072480*pow(s,3)*pow(t,2)*pow(tL,6)*pow(tR,7)-147440160*pow(s,4)*pow(t,2)*pow(tL,6)*pow(tR,7)+37918944*pow(s,5)*pow(t,2)*pow(tL,6)*pow(tR,7)-5777856*pow(s,6)*pow(t,2)*pow(tL,6)*pow(tR,7)+475776*pow(s,7)*pow(t,2)*pow(tL,6)*pow(tR,7)-16128*pow(s,8)*pow(t,2)*pow(tL,6)*pow(tR,7)-1596067200*s*pow(tL,7)*pow(tR,7)+5998366080*pow(s,2)*pow(tL,7)*pow(tR,7)-7545565440*pow(s,3)*pow(tL,7)*pow(tR,7)+4475699424*pow(s,4)*pow(tL,7)*pow(tR,7)-1415641248*pow(s,5)*pow(tL,7)*pow(tR,7)+249441696*pow(s,6)*pow(tL,7)*pow(tR,7)-24331104*pow(s,7)*pow(tL,7)*pow(tR,7)+1217664*pow(s,8)*pow(tL,7)*pow(tR,7)-24192*pow(s,9)*pow(tL,7)*pow(tR,7)+176359680*t*pow(tL,7)*pow(tR,7)-665978112*s*t*pow(tL,7)*pow(tR,7)+1016522496*pow(s,2)*t*pow(tL,7)*pow(tR,7)-811448640*pow(s,3)*t*pow(tL,7)*pow(tR,7)+367907328*pow(s,4)*t*pow(tL,7)*pow(tR,7)-96604992*pow(s,5)*t*pow(tL,7)*pow(tR,7)+14295168*pow(s,6)*t*pow(tL,7)*pow(tR,7)-1085184*pow(s,7)*t*pow(tL,7)*pow(tR,7)+32256*pow(s,8)*t*pow(tL,7)*pow(tR,7)+3628800*pow(t,2)*pow(tL,7)*pow(tR,7)-11278080*s*pow(t,2)*pow(tL,7)*pow(tR,7)+14203584*pow(s,2)*pow(t,2)*pow(tL,7)*pow(tR,7)-9471744*pow(s,3)*pow(t,2)*pow(tL,7)*pow(tR,7)+3628224*pow(s,4)*pow(t,2)*pow(tL,7)*pow(tR,7)-800640*pow(s,5)*pow(t,2)*pow(tL,7)*pow(tR,7)+94464*pow(s,6)*pow(t,2)*pow(tL,7)*pow(tR,7)-4608*pow(s,7)*pow(t,2)*pow(tL,7)*pow(tR,7)+93895200*s*pow(tL,8)*pow(tR,7)-344256480*pow(s,2)*pow(tL,8)*pow(tR,7)+411026400*pow(s,3)*pow(tL,8)*pow(tR,7)-223644096*pow(s,4)*pow(tL,8)*pow(tR,7)+61741152*pow(s,5)*pow(tL,8)*pow(tR,7)-8790336*pow(s,6)*pow(tL,8)*pow(tR,7)+609408*pow(s,7)*pow(tL,8)*pow(tR,7)-16128*pow(s,8)*pow(tL,8)*pow(tR,7)-4898880*t*pow(tL,8)*pow(tR,7)+18055872*s*t*pow(tL,8)*pow(tR,7)-26543808*pow(s,2)*t*pow(tL,8)*pow(tR,7)+19985472*pow(s,3)*t*pow(tL,8)*pow(tR,7)-8262144*pow(s,4)*t*pow(tL,8)*pow(tR,7)+1866240*pow(s,5)*t*pow(tL,8)*pow(tR,7)-211968*pow(s,6)*t*pow(tL,8)*pow(tR,7)+9216*pow(s,7)*t*pow(tL,8)*pow(tR,7)-2378880*s*pow(tL,9)*pow(tR,7)+8458752*pow(s,2)*pow(tL,9)*pow(tR,7)-9536640*pow(s,3)*pow(tL,9)*pow(tR,7)+4709184*pow(s,4)*pow(tL,9)*pow(tR,7)-1103232*pow(s,5)*pow(tL,9)*pow(tR,7)+117504*pow(s,6)*pow(tL,9)*pow(tR,7)-4608*pow(s,7)*pow(tL,9)*pow(tR,7)-21946982400*s*pow(tR,8)+76013199360*pow(s,2)*pow(tR,8)-113599760256*pow(s,3)*pow(tR,8)+98387498016*pow(s,4)*pow(tR,8)-55631175696*pow(s,5)*pow(tR,8)+21836143656*pow(s,6)*pow(tR,8)-6152903028*pow(s,7)*pow(tR,8)+1265146308*pow(s,8)*pow(tR,8)-190418148*pow(s,9)*pow(tR,8)+20771748*pow(s,10)*pow(tR,8)-1599516*pow(s,11)*pow(tR,8)+82476*pow(s,12)*pow(tR,8)-2556*pow(s,13)*pow(tR,8)+36*pow(s,14)*pow(tR,8)+5486745600*t*pow(tR,8)-24490045440*s*t*pow(tR,8)+47403239904*pow(s,2)*t*pow(tR,8)-52996814568*pow(s,3)*t*pow(tR,8)+38504668428*pow(s,4)*t*pow(tR,8)-19366829838*pow(s,5)*t*pow(tR,8)+6997261671*pow(s,6)*t*pow(tR,8)-1854512334*pow(s,7)*t*pow(tR,8)+363891114*pow(s,8)*t*pow(tR,8)-52797474*pow(s,9)*t*pow(tR,8)+5592816*pow(s,10)*t*pow(tR,8)-420498*pow(s,11)*t*pow(tR,8)+21258*pow(s,12)*t*pow(tR,8)-648*pow(s,13)*t*pow(tR,8)+9*pow(s,14)*t*pow(tR,8)+65135508480*s*tL*pow(tR,8)-233880867072*pow(s,2)*tL*pow(tR,8)+347902579872*pow(s,3)*tL*pow(tR,8)-289536979752*pow(s,4)*tL*pow(tR,8)+152649321012*pow(s,5)*tL*pow(tR,8)-54430992306*pow(s,6)*tL*pow(tR,8)+13607454069*pow(s,7)*tL*pow(tR,8)-2425258953*pow(s,8)*tL*pow(tR,8)+308467521*pow(s,9)*tL*pow(tR,8)-27567873*pow(s,10)*tL*pow(tR,8)+1667439*pow(s,11)*tL*pow(tR,8)-63315*pow(s,12)*tL*pow(tR,8)+1287*pow(s,13)*tL*pow(tR,8)-9*pow(s,14)*tL*pow(tR,8)-14912190720*t*tL*pow(tR,8)+64903534848*s*t*tL*pow(tR,8)-121145228640*pow(s,2)*t*tL*pow(tR,8)+128741212368*pow(s,3)*t*tL*pow(tR,8)-87403529520*pow(s,4)*t*tL*pow(tR,8)+40307046336*pow(s,5)*t*tL*pow(tR,8)-13080688200*pow(s,6)*t*tL*pow(tR,8)+3044382480*pow(s,7)*t*tL*pow(tR,8)-511086024*pow(s,8)*t*tL*pow(tR,8)+61427952*pow(s,9)*t*tL*pow(tR,8)-5159160*pow(s,10)*t*tL*pow(tR,8)+287712*pow(s,11)*t*tL*pow(tR,8)-9576*pow(s,12)*t*tL*pow(tR,8)+144*pow(s,13)*t*tL*pow(tR,8)-79209446400*s*pow(tL,2)*pow(tR,8)+292201637760*pow(s,2)*pow(tL,2)*pow(tR,8)-427500865440*pow(s,3)*pow(tL,2)*pow(tR,8)+338393529360*pow(s,4)*pow(tL,2)*pow(tR,8)-164940000768*pow(s,5)*pow(tL,2)*pow(tR,8)+52982230536*pow(s,6)*pow(tL,2)*pow(tR,8)-11630346552*pow(s,7)*pow(tL,2)*pow(tR,8)+1770298992*pow(s,8)*pow(tL,2)*pow(tR,8)-185982336*pow(s,9)*pow(tL,2)*pow(tR,8)+13127976*pow(s,10)*pow(tL,2)*pow(tR,8)-586008*pow(s,11)*pow(tL,2)*pow(tR,8)+14544*pow(s,12)*pow(tL,2)*pow(tR,8)-144*pow(s,13)*pow(tL,2)*pow(tR,8)+16074313920*t*pow(tL,2)*pow(tR,8)-68175502848*s*t*pow(tL,2)*pow(tR,8)+122646422448*pow(s,2)*t*pow(tL,2)*pow(tR,8)-123802352424*pow(s,3)*t*pow(tL,2)*pow(tR,8)+78418672056*pow(s,4)*t*pow(tL,2)*pow(tR,8)-33045171768*pow(s,5)*t*pow(tL,2)*pow(tR,8)+9568878192*pow(s,6)*t*pow(tL,2)*pow(tR,8)-1932790608*pow(s,7)*t*pow(tL,2)*pow(tR,8)+272157480*pow(s,8)*t*pow(tL,2)*pow(tR,8)-26214552*pow(s,9)*t*pow(tL,2)*pow(tR,8)+1648080*pow(s,10)*t*pow(tL,2)*pow(tR,8)-60984*pow(s,11)*t*pow(tL,2)*pow(tR,8)+1008*pow(s,12)*t*pow(tL,2)*pow(tR,8)+52698340800*s*pow(tL,3)*pow(tR,8)-197780296320*pow(s,2)*pow(tL,3)*pow(tR,8)+281863195920*pow(s,3)*pow(tL,3)*pow(tR,8)-210430014264*pow(s,4)*pow(tL,3)*pow(tR,8)+94001456448*pow(s,5)*pow(tL,3)*pow(tR,8)-26901460872*pow(s,6)*pow(tL,3)*pow(tR,8)+5104180872*pow(s,7)*pow(tL,3)*pow(tR,8)-648013464*pow(s,8)*pow(tL,3)*pow(tR,8)+54185040*pow(s,9)*pow(tL,3)*pow(tR,8)-2839032*pow(s,10)*pow(tL,3)*pow(tR,8)+83160*pow(s,11)*pow(tL,3)*pow(tR,8)-1008*pow(s,12)*pow(tL,3)*pow(tR,8)-9156006720*t*pow(tL,3)*pow(tR,8)+37815761088*s*t*pow(tL,3)*pow(tR,8)-65511434016*pow(s,2)*t*pow(tL,3)*pow(tR,8)+62718345648*pow(s,3)*t*pow(tL,3)*pow(tR,8)-36948885120*pow(s,4)*t*pow(tL,3)*pow(tR,8)+14139416592*pow(s,5)*t*pow(tL,3)*pow(tR,8)-3612168000*pow(s,6)*t*pow(tL,3)*pow(tR,8)+620977392*pow(s,7)*t*pow(tL,3)*pow(tR,8)-70965216*pow(s,8)*t*pow(tL,3)*pow(tR,8)+5172048*pow(s,9)*t*pow(tL,3)*pow(tR,8)-217728*pow(s,10)*t*pow(tL,3)*pow(tR,8)+4032*pow(s,11)*t*pow(tL,3)*pow(tR,8)-21375446400*s*pow(tL,4)*pow(tR,8)+80822266560*pow(s,2)*pow(tL,4)*pow(tR,8)-111295929024*pow(s,3)*pow(tL,4)*pow(tR,8)+77759632944*pow(s,4)*pow(tL,4)*pow(tR,8)-31516942464*pow(s,5)*pow(tL,4)*pow(tR,8)+7915795776*pow(s,6)*pow(tL,4)*pow(tR,8)-1268332128*pow(s,7)*pow(tL,4)*pow(tR,8)+129444336*pow(s,8)*pow(tL,4)*pow(tR,8)-8098272*pow(s,9)*pow(tL,4)*pow(tR,8)+280224*pow(s,10)*pow(tL,4)*pow(tR,8)-4032*pow(s,11)*pow(tL,4)*pow(tR,8)+3054859920*t*pow(tL,4)*pow(tR,8)-12277627488*s*t*pow(tL,4)*pow(tR,8)+20459577600*pow(s,2)*t*pow(tL,4)*pow(tR,8)-18536644728*pow(s,3)*t*pow(tL,4)*pow(tR,8)+10110084264*pow(s,4)*t*pow(tL,4)*pow(tR,8)-3481151184*pow(s,5)*t*pow(tL,4)*pow(tR,8)+771162336*pow(s,6)*t*pow(tL,4)*pow(tR,8)-109390680*pow(s,7)*t*pow(tL,4)*pow(tR,8)+9593640*pow(s,8)*t*pow(tL,4)*pow(tR,8)-473760*pow(s,9)*t*pow(tL,4)*pow(tR,8)+10080*pow(s,10)*t*pow(tL,4)*pow(tR,8)+5523895440*s*pow(tL,5)*pow(tR,8)-20846576016*pow(s,2)*pow(tL,5)*pow(tR,8)+27544191696*pow(s,3)*pow(tL,5)*pow(tR,8)-17868025224*pow(s,4)*pow(tL,5)*pow(tR,8)+6489866880*pow(s,5)*pow(tL,5)*pow(tR,8)-1400667408*pow(s,6)*pow(tL,5)*pow(tR,8)+182940912*pow(s,7)*pow(tL,5)*pow(tR,8)-14123592*pow(s,8)*pow(tL,5)*pow(tR,8)+588672*pow(s,9)*pow(tL,5)*pow(tR,8)-10080*pow(s,10)*pow(tL,5)*pow(tR,8)-617258880*t*pow(tL,5)*pow(tR,8)+2412208512*s*t*pow(tL,5)*pow(tR,8)-3861514944*pow(s,2)*t*pow(tL,5)*pow(tR,8)+3301621344*pow(s,3)*t*pow(tL,5)*pow(tR,8)-1656807264*pow(s,4)*t*pow(tL,5)*pow(tR,8)+506630880*pow(s,5)*t*pow(tL,5)*pow(tR,8)-94794336*pow(s,6)*t*pow(tL,5)*pow(tR,8)+10535616*pow(s,7)*t*pow(tL,5)*pow(tR,8)-637056*pow(s,8)*t*pow(tL,5)*pow(tR,8)+16128*pow(s,9)*t*pow(tL,5)*pow(tR,8)-914457600*s*pow(tL,6)*pow(tR,8)+3414882240*pow(s,2)*pow(tL,6)*pow(tR,8)-4301952480*pow(s,3)*pow(tL,6)*pow(tR,8)+2568746880*pow(s,4)*pow(tL,6)*pow(tR,8)-822606624*pow(s,5)*pow(tL,6)*pow(tR,8)+147869568*pow(s,6)*pow(tL,6)*pow(tR,8)-14857920*pow(s,7)*pow(tL,6)*pow(tR,8)+774144*pow(s,8)*pow(tL,6)*pow(tR,8)-16128*pow(s,9)*pow(tL,6)*pow(tR,8)+74299680*t*pow(tL,6)*pow(tR,8)-282102912*s*t*pow(tL,6)*pow(tR,8)+433149696*pow(s,2)*t*pow(tL,6)*pow(tR,8)-348278112*pow(s,3)*t*pow(tL,6)*pow(tR,8)+159491808*pow(s,4)*t*pow(tL,6)*pow(tR,8)-42507360*pow(s,5)*t*pow(tL,6)*pow(tR,8)+6439104*pow(s,6)*t*pow(tL,6)*pow(tR,8)-508032*pow(s,7)*t*pow(tL,6)*pow(tR,8)+16128*pow(s,8)*t*pow(tL,6)*pow(tR,8)+93895200*s*pow(tL,7)*pow(tR,8)-344256480*pow(s,2)*pow(tL,7)*pow(tR,8)+411026400*pow(s,3)*pow(tL,7)*pow(tR,8)-223644096*pow(s,4)*pow(tL,7)*pow(tR,8)+61741152*pow(s,5)*pow(tL,7)*pow(tR,8)-8790336*pow(s,6)*pow(tL,7)*pow(tR,8)+609408*pow(s,7)*pow(tL,7)*pow(tR,8)-16128*pow(s,8)*pow(tL,7)*pow(tR,8)-4898880*t*pow(tL,7)*pow(tR,8)+18055872*s*t*pow(tL,7)*pow(tR,8)-26543808*pow(s,2)*t*pow(tL,7)*pow(tR,8)+19985472*pow(s,3)*t*pow(tL,7)*pow(tR,8)-8262144*pow(s,4)*t*pow(tL,7)*pow(tR,8)+1866240*pow(s,5)*t*pow(tL,7)*pow(tR,8)-211968*pow(s,6)*t*pow(tL,7)*pow(tR,8)+9216*pow(s,7)*t*pow(tL,7)*pow(tR,8)-5443200*s*pow(tL,8)*pow(tR,8)+19457280*pow(s,2)*pow(tL,8)*pow(tR,8)-21888000*pow(s,3)*pow(tL,8)*pow(tR,8)+10719360*pow(s,4)*pow(tL,8)*pow(tR,8)-2467584*pow(s,5)*pow(tL,8)*pow(tR,8)+253440*pow(s,6)*pow(tL,8)*pow(tR,8)-9216*pow(s,7)*pow(tL,8)*pow(tR,8)+136080*t*pow(tL,8)*pow(tR,8)-486432*s*t*pow(tL,8)*pow(tR,8)+683280*pow(s,2)*t*pow(tL,8)*pow(tR,8)-479232*pow(s,3)*t*pow(tL,8)*pow(tR,8)+176256*pow(s,4)*t*pow(tL,8)*pow(tR,8)-32256*pow(s,5)*t*pow(tL,8)*pow(tR,8)+2304*pow(s,6)*t*pow(tL,8)*pow(tR,8)+136080*s*pow(tL,9)*pow(tR,8)-471312*pow(s,2)*pow(tL,9)*pow(tR,8)+496512*pow(s,3)*pow(tL,9)*pow(tR,8)-215424*pow(s,4)*pow(tL,9)*pow(tR,8)+39168*pow(s,5)*pow(tL,9)*pow(tR,8)-2304*pow(s,6)*pow(tL,9)*pow(tR,8)+609638400*s*pow(tR,9)-2111477760*pow(s,2)*pow(tR,9)+3155548896*pow(s,3)*pow(tR,9)-2732986056*pow(s,4)*pow(tR,9)+1545310436*pow(s,5)*pow(tR,9)-606559546*pow(s,6)*pow(tR,9)+170913973*pow(s,7)*pow(tR,9)-35142953*pow(s,8)*pow(tR,9)+5289393*pow(s,9)*pow(tR,9)-576993*pow(s,10)*pow(tR,9)+44431*pow(s,11)*pow(tR,9)-2291*pow(s,12)*pow(tR,9)+71*pow(s,13)*pow(tR,9)-pow(s,14)*pow(tR,9)-1792385280*s*tL*pow(tR,9)+6376960512*pow(s,2)*tL*pow(tR,9)-9377256096*pow(s,3)*tL*pow(tR,9)+7696541568*pow(s,4)*tL*pow(tR,9)-3993003672*pow(s,5)*tL*pow(tR,9)+1397925900*pow(s,6)*tL*pow(tR,9)-342151398*pow(s,7)*tL*pow(tR,9)+59451084*pow(s,8)*tL*pow(tR,9)-7320510*pow(s,9)*tL*pow(tR,9)+625668*pow(s,10)*tL*pow(tR,9)-35346*pow(s,11)*tL*pow(tR,9)+1188*pow(s,12)*tL*pow(tR,9)-18*pow(s,13)*tL*pow(tR,9)+2154237120*s*pow(tL,2)*pow(tR,9)-7817168448*pow(s,2)*pow(tL,2)*pow(tR,9)+11201156016*pow(s,3)*pow(tL,2)*pow(tR,9)-8639247000*pow(s,4)*pow(tL,2)*pow(tR,9)+4080808032*pow(s,5)*pow(tL,2)*pow(tR,9)-1262745192*pow(s,6)*pow(tL,2)*pow(tR,9)+264998328*pow(s,7)*pow(tL,2)*pow(tR,9)-38128440*pow(s,8)*pow(tL,2)*pow(tR,9)+3715632*pow(s,9)*pow(tL,2)*pow(tR,9)-234936*pow(s,10)*pow(tL,2)*pow(tR,9)+8712*pow(s,11)*pow(tL,2)*pow(tR,9)-144*pow(s,12)*pow(tL,2)*pow(tR,9)-1414230720*s*pow(tL,3)*pow(tR,9)+5193188608*pow(s,2)*pow(tL,3)*pow(tR,9)-7191347264*pow(s,3)*pow(tL,3)*pow(tR,9)+5171064800*pow(s,4)*pow(tL,3)*pow(tR,9)-2202619936*pow(s,5)*pow(tL,3)*pow(tR,9)+594058752*pow(s,6)*pow(tL,3)*pow(tR,9)-104617296*pow(s,7)*pow(tL,3)*pow(tR,9)+12042576*pow(s,8)*pow(tL,3)*pow(tR,9)-875952*pow(s,9)*pow(tL,3)*pow(tR,9)+36624*pow(s,10)*pow(tL,3)*pow(tR,9)-672*pow(s,11)*pow(tL,3)*pow(tR,9)+565503120*s*pow(tL,4)*pow(tR,9)-2084353488*pow(s,2)*pow(tL,4)*pow(tR,9)+2769040176*pow(s,3)*pow(tL,4)*pow(tR,9)-1841167272*pow(s,4)*pow(tL,4)*pow(tR,9)+698437824*pow(s,5)*pow(tL,4)*pow(tR,9)-160824720*pow(s,6)*pow(tL,4)*pow(tR,9)+22967952*pow(s,7)*pow(tL,4)*pow(tR,9)-1994664*pow(s,8)*pow(tL,4)*pow(tR,9)+96768*pow(s,9)*pow(tL,4)*pow(tR,9)-2016*pow(s,10)*pow(tL,4)*pow(tR,9)-144012960*s*pow(tL,5)*pow(tR,9)+528509184*pow(s,2)*pow(tL,5)*pow(tR,9)-669053280*pow(s,3)*pow(tL,5)*pow(tR,9)+407607312*pow(s,4)*pow(tL,5)*pow(tR,9)-135408336*pow(s,5)*pow(tL,5)*pow(tR,9)+25793712*pow(s,6)*pow(tL,5)*pow(tR,9)-2821392*pow(s,7)*pow(tL,5)*pow(tR,9)+165312*pow(s,8)*pow(tL,5)*pow(tR,9)-4032*pow(s,9)*pow(tL,5)*pow(tR,9)+23496480*s*pow(tL,6)*pow(tR,9)-85190112*pow(s,2)*pow(tL,6)*pow(tR,9)+102103008*pow(s,3)*pow(tL,6)*pow(tR,9)-56380800*pow(s,4)*pow(tL,6)*pow(tR,9)+16015776*pow(s,5)*pow(tL,6)*pow(tR,9)-2396352*pow(s,6)*pow(tL,6)*pow(tR,9)+180096*pow(s,7)*pow(tL,6)*pow(tR,9)-5376*pow(s,8)*pow(tL,6)*pow(tR,9)-2378880*s*pow(tL,7)*pow(tR,9)+8458752*pow(s,2)*pow(tL,7)*pow(tR,9)-9536640*pow(s,3)*pow(tL,7)*pow(tR,9)+4709184*pow(s,4)*pow(tL,7)*pow(tR,9)-1103232*pow(s,5)*pow(tL,7)*pow(tR,9)+117504*pow(s,6)*pow(tL,7)*pow(tR,9)-4608*pow(s,7)*pow(tL,7)*pow(tR,9)+136080*s*pow(tL,8)*pow(tR,9)-471312*pow(s,2)*pow(tL,8)*pow(tR,9)+496512*pow(s,3)*pow(tL,8)*pow(tR,9)-215424*pow(s,4)*pow(tL,8)*pow(tR,9)+39168*pow(s,5)*pow(tL,8)*pow(tR,9)-2304*pow(s,6)*pow(tL,8)*pow(tR,9)-3360*s*pow(tL,9)*pow(tR,9)+11264*pow(s,2)*pow(tL,9)*pow(tR,9)-11008*pow(s,3)*pow(tL,9)*pow(tR,9)+4096*pow(s,4)*pow(tL,9)*pow(tR,9)-512*pow(s,5)*pow(tL,9)*pow(tR,9)))/362880.;
		case 1*(QMax+1)+1:
			return 4*pow(t,2)-12*s*pow(t,2)+13*pow(s,2)*pow(t,2)-6*pow(s,3)*pow(t,2)+pow(s,4)*pow(t,2)-4*s*tL+6*pow(s,2)*tL-2*pow(s,3)*tL+4*s*t*tL-10*pow(s,2)*t*tL+8*pow(s,3)*t*tL-2*pow(s,4)*t*tL+2*s*pow(tL,2)-pow(s,2)*pow(tL,2)-2*pow(s,3)*pow(tL,2)+pow(s,4)*pow(tL,2)-4*s*tR+6*pow(s,2)*tR-2*pow(s,3)*tR+4*s*t*tR-10*pow(s,2)*t*tR+8*pow(s,3)*t*tR-2*pow(s,4)*t*tR+16*s*tL*tR-2*pow(s,2)*tL*tR-8*pow(s,3)*tL*tR+2*pow(s,4)*tL*tR-4*s*t*tL*tR+8*pow(s,2)*t*tL*tR-4*pow(s,3)*t*tL*tR-8*s*pow(tL,2)*tR-4*pow(s,2)*pow(tL,2)*tR+4*pow(s,3)*pow(tL,2)*tR+2*s*pow(tR,2)-pow(s,2)*pow(tR,2)-2*pow(s,3)*pow(tR,2)+pow(s,4)*pow(tR,2)-8*s*tL*pow(tR,2)-4*pow(s,2)*tL*pow(tR,2)+4*pow(s,3)*tL*pow(tR,2)+4*s*pow(tL,2)*pow(tR,2)+4*pow(s,2)*pow(tL,2)*pow(tR,2);
		case 1*(QMax+1)+2:
			return (36*pow(t,2)-132*s*pow(t,2)+193*pow(s,2)*pow(t,2)-144*pow(s,3)*pow(t,2)+58*pow(s,4)*pow(t,2)-12*pow(s,5)*pow(t,2)+pow(s,6)*pow(t,2)+36*pow(t,3)-132*s*pow(t,3)+193*pow(s,2)*pow(t,3)-144*pow(s,3)*pow(t,3)+58*pow(s,4)*pow(t,3)-12*pow(s,5)*pow(t,3)+pow(s,6)*pow(t,3)+24*pow(s,2)*tL-44*pow(s,3)*tL+24*pow(s,4)*tL-4*pow(s,5)*tL-6*s*t*tL+5*pow(s,2)*t*tL+17*pow(s,3)*t*tL-27*pow(s,4)*t*tL+13*pow(s,5)*t*tL-2*pow(s,6)*t*tL-24*pow(t,2)*tL+116*s*pow(t,2)*tL-222*pow(s,2)*pow(t,2)*tL+215*pow(s,3)*pow(t,2)*tL-111*pow(s,4)*pow(t,2)*tL+29*pow(s,5)*pow(t,2)*tL-3*pow(s,6)*pow(t,2)*tL-30*pow(s,2)*pow(tL,2)+49*pow(s,3)*pow(tL,2)-19*pow(s,4)*pow(tL,2)-pow(s,5)*pow(tL,2)+pow(s,6)*pow(tL,2)-6*s*t*pow(tL,2)+35*pow(s,2)*t*pow(tL,2)-68*pow(s,3)*t*pow(tL,2)+58*pow(s,4)*t*pow(tL,2)-22*pow(s,5)*t*pow(tL,2)+3*pow(s,6)*t*pow(tL,2)+6*pow(s,2)*pow(tL,3)-5*pow(s,3)*pow(tL,3)-5*pow(s,4)*pow(tL,3)+5*pow(s,5)*pow(tL,3)-pow(s,6)*pow(tL,3)+24*pow(s,2)*tR-44*pow(s,3)*tR+24*pow(s,4)*tR-4*pow(s,5)*tR-6*s*t*tR+5*pow(s,2)*t*tR+17*pow(s,3)*t*tR-27*pow(s,4)*t*tR+13*pow(s,5)*t*tR-2*pow(s,6)*t*tR-24*pow(t,2)*tR+116*s*pow(t,2)*tR-222*pow(s,2)*pow(t,2)*tR+215*pow(s,3)*pow(t,2)*tR-111*pow(s,4)*pow(t,2)*tR+29*pow(s,5)*pow(t,2)*tR-3*pow(s,6)*pow(t,2)*tR-72*s*tL*tR-196*pow(s,2)*tL*tR+218*pow(s,3)*tL*tR-38*pow(s,4)*tL*tR-10*pow(s,5)*tL*tR+2*pow(s,6)*tL*tR+18*t*tL*tR-50*s*t*tL*tR+128*pow(s,2)*t*tL*tR-224*pow(s,3)*t*tL*tR+180*pow(s,4)*t*tL*tR-58*pow(s,5)*t*tL*tR+6*pow(s,6)*t*tL*tR+16*pow(t,2)*tL*tR-72*s*pow(t,2)*tL*tR+124*pow(s,2)*pow(t,2)*tL*tR-102*pow(s,3)*pow(t,2)*tL*tR+40*pow(s,4)*pow(t,2)*tL*tR-6*pow(s,5)*pow(t,2)*tL*tR+78*s*pow(tL,2)*tR+190*pow(s,2)*pow(tL,2)*tR-99*pow(s,3)*pow(tL,2)*tR-51*pow(s,4)*pow(tL,2)*tR+29*pow(s,5)*pow(tL,2)*tR-3*pow(s,6)*pow(tL,2)*tR-6*t*pow(tL,2)*tR+20*s*t*pow(tL,2)*tR-60*pow(s,2)*t*pow(tL,2)*tR+96*pow(s,3)*t*pow(tL,2)*tR-62*pow(s,4)*t*pow(tL,2)*tR+12*pow(s,5)*t*pow(tL,2)*tR-18*s*pow(tL,3)*tR-46*pow(s,2)*pow(tL,3)*tR+22*pow(s,4)*pow(tL,3)*tR-6*pow(s,5)*pow(tL,3)*tR-30*pow(s,2)*pow(tR,2)+49*pow(s,3)*pow(tR,2)-19*pow(s,4)*pow(tR,2)-pow(s,5)*pow(tR,2)+pow(s,6)*pow(tR,2)-6*s*t*pow(tR,2)+35*pow(s,2)*t*pow(tR,2)-68*pow(s,3)*t*pow(tR,2)+58*pow(s,4)*t*pow(tR,2)-22*pow(s,5)*t*pow(tR,2)+3*pow(s,6)*t*pow(tR,2)+78*s*tL*pow(tR,2)+190*pow(s,2)*tL*pow(tR,2)-99*pow(s,3)*tL*pow(tR,2)-51*pow(s,4)*tL*pow(tR,2)+29*pow(s,5)*tL*pow(tR,2)-3*pow(s,6)*tL*pow(tR,2)-6*t*tL*pow(tR,2)+20*s*t*tL*pow(tR,2)-60*pow(s,2)*t*tL*pow(tR,2)+96*pow(s,3)*t*tL*pow(tR,2)-62*pow(s,4)*t*tL*pow(tR,2)+12*pow(s,5)*t*tL*pow(tR,2)-80*s*pow(tL,2)*pow(tR,2)-192*pow(s,2)*pow(tL,2)*pow(tR,2)+68*pow(s,4)*pow(tL,2)*pow(tR,2)-12*pow(s,5)*pow(tL,2)*pow(tR,2)+2*t*pow(tL,2)*pow(tR,2)-6*s*t*pow(tL,2)*pow(tR,2)+18*pow(s,2)*t*pow(tL,2)*pow(tR,2)-26*pow(s,3)*t*pow(tL,2)*pow(tR,2)+12*pow(s,4)*t*pow(tL,2)*pow(tR,2)+18*s*pow(tL,3)*pow(tR,2)+48*pow(s,2)*pow(tL,3)*pow(tR,2)+18*pow(s,3)*pow(tL,3)*pow(tR,2)-12*pow(s,4)*pow(tL,3)*pow(tR,2)+6*pow(s,2)*pow(tR,3)-5*pow(s,3)*pow(tR,3)-5*pow(s,4)*pow(tR,3)+5*pow(s,5)*pow(tR,3)-pow(s,6)*pow(tR,3)-18*s*tL*pow(tR,3)-46*pow(s,2)*tL*pow(tR,3)+22*pow(s,4)*tL*pow(tR,3)-6*pow(s,5)*tL*pow(tR,3)+18*s*pow(tL,2)*pow(tR,3)+48*pow(s,2)*pow(tL,2)*pow(tR,3)+18*pow(s,3)*pow(tL,2)*pow(tR,3)-12*pow(s,4)*pow(tL,2)*pow(tR,3)-4*s*pow(tL,3)*pow(tR,3)-12*pow(s,2)*pow(tL,3)*pow(tR,3)-8*pow(s,3)*pow(tL,3)*pow(tR,3))/2.;
		case 1*(QMax+1)+3:
			return (1152*pow(t,2)-4800*s*pow(t,2)+8360*pow(s,2)*pow(t,2)-7960*pow(s,3)*pow(t,2)+4546*pow(s,4)*pow(t,2)-1600*pow(s,5)*pow(t,2)+340*pow(s,6)*pow(t,2)-40*pow(s,7)*pow(t,2)+2*pow(s,8)*pow(t,2)+1728*pow(t,3)-7200*s*pow(t,3)+12540*pow(s,2)*pow(t,3)-11940*pow(s,3)*pow(t,3)+6819*pow(s,4)*pow(t,3)-2400*pow(s,5)*pow(t,3)+510*pow(s,6)*pow(t,3)-60*pow(s,7)*pow(t,3)+3*pow(s,8)*pow(t,3)+576*pow(t,4)-2400*s*pow(t,4)+4180*pow(s,2)*pow(t,4)-3980*pow(s,3)*pow(t,4)+2273*pow(s,4)*pow(t,4)-800*pow(s,5)*pow(t,4)+170*pow(s,6)*pow(t,4)-20*pow(s,7)*pow(t,4)+pow(s,8)*pow(t,4)+288*pow(s,2)*tL-888*pow(s,3)*tL+1020*pow(s,4)*tL-540*pow(s,5)*tL+132*pow(s,6)*tL-12*pow(s,7)*tL-192*s*t*tL+640*pow(s,2)*t*tL-732*pow(s,3)*t*tL+234*pow(s,4)*t*tL+162*pow(s,5)*t*tL-150*pow(s,6)*t*tL+42*pow(s,7)*t*tL-4*pow(s,8)*t*tL-1152*pow(t,2)*tL+5424*s*pow(t,2)*tL-10932*pow(s,2)*pow(t,2)*tL+12336*pow(s,3)*pow(t,2)*tL-8529*pow(s,4)*pow(t,2)*tL+3696*pow(s,5)*pow(t,2)*tL-978*pow(s,6)*pow(t,2)*tL+144*pow(s,7)*pow(t,2)*tL-9*pow(s,8)*pow(t,2)*tL-864*pow(t,3)*tL+3960*s*pow(t,3)*tL-7680*pow(s,2)*pow(t,3)*tL+8230*pow(s,3)*pow(t,3)*tL-5332*pow(s,4)*pow(t,3)*tL+2140*pow(s,5)*pow(t,3)*tL-520*pow(s,6)*pow(t,3)*tL+70*pow(s,7)*pow(t,3)*tL-4*pow(s,8)*pow(t,3)*tL-480*pow(s,2)*pow(tL,2)+1432*pow(s,3)*pow(tL,2)-1552*pow(s,4)*pow(tL,2)+730*pow(s,5)*pow(tL,2)-130*pow(s,6)*pow(tL,2)-2*pow(s,7)*pow(tL,2)+2*pow(s,8)*pow(tL,2)+216*pow(s,2)*t*pow(tL,2)-882*pow(s,3)*t*pow(tL,2)+1431*pow(s,4)*t*pow(tL,2)-1170*pow(s,5)*t*pow(tL,2)+504*pow(s,6)*t*pow(tL,2)-108*pow(s,7)*t*pow(tL,2)+9*pow(s,8)*t*pow(tL,2)+288*pow(t,2)*pow(tL,2)-1608*s*pow(t,2)*pow(tL,2)+3816*pow(s,2)*pow(t,2)*pow(tL,2)-5010*pow(s,3)*pow(t,2)*pow(tL,2)+3966*pow(s,4)*pow(t,2)*pow(tL,2)-1932*pow(s,5)*pow(t,2)*pow(tL,2)+564*pow(s,6)*pow(t,2)*pow(tL,2)-90*pow(s,7)*pow(t,2)*pow(tL,2)+6*pow(s,8)*pow(t,2)*pow(tL,2)+216*pow(s,2)*pow(tL,3)-594*pow(s,3)*pow(tL,3)+543*pow(s,4)*pow(tL,3)-150*pow(s,5)*pow(tL,3)-36*pow(s,6)*pow(tL,3)+24*pow(s,7)*pow(tL,3)-3*pow(s,8)*pow(tL,3)+48*s*t*pow(tL,3)-292*pow(s,2)*t*pow(tL,3)+710*pow(s,3)*t*pow(tL,3)-896*pow(s,4)*t*pow(tL,3)+632*pow(s,5)*t*pow(tL,3)-248*pow(s,6)*t*pow(tL,3)+50*pow(s,7)*t*pow(tL,3)-4*pow(s,8)*t*pow(tL,3)-24*pow(s,2)*pow(tL,4)+50*pow(s,3)*pow(tL,4)-11*pow(s,4)*pow(tL,4)-40*pow(s,5)*pow(tL,4)+34*pow(s,6)*pow(tL,4)-10*pow(s,7)*pow(tL,4)+pow(s,8)*pow(tL,4)+288*pow(s,2)*tR-888*pow(s,3)*tR+1020*pow(s,4)*tR-540*pow(s,5)*tR+132*pow(s,6)*tR-12*pow(s,7)*tR-192*s*t*tR+640*pow(s,2)*t*tR-732*pow(s,3)*t*tR+234*pow(s,4)*t*tR+162*pow(s,5)*t*tR-150*pow(s,6)*t*tR+42*pow(s,7)*t*tR-4*pow(s,8)*t*tR-1152*pow(t,2)*tR+5424*s*pow(t,2)*tR-10932*pow(s,2)*pow(t,2)*tR+12336*pow(s,3)*pow(t,2)*tR-8529*pow(s,4)*pow(t,2)*tR+3696*pow(s,5)*pow(t,2)*tR-978*pow(s,6)*pow(t,2)*tR+144*pow(s,7)*pow(t,2)*tR-9*pow(s,8)*pow(t,2)*tR-864*pow(t,3)*tR+3960*s*pow(t,3)*tR-7680*pow(s,2)*pow(t,3)*tR+8230*pow(s,3)*pow(t,3)*tR-5332*pow(s,4)*pow(t,3)*tR+2140*pow(s,5)*pow(t,3)*tR-520*pow(s,6)*pow(t,3)*tR+70*pow(s,7)*pow(t,3)*tR-4*pow(s,8)*pow(t,3)*tR+432*pow(s,2)*tL*tR+5672*pow(s,3)*tL*tR-6416*pow(s,4)*tL*tR+2276*pow(s,5)*tL*tR-212*pow(s,6)*tL*tR-28*pow(s,7)*tL*tR+4*pow(s,8)*tL*tR-160*s*t*tL*tR+680*pow(s,2)*t*tL*tR-2248*pow(s,3)*t*tL*tR+4054*pow(s,4)*t*tL*tR-3516*pow(s,5)*t*tL*tR+1440*pow(s,6)*t*tL*tR-268*pow(s,7)*t*tL*tR+18*pow(s,8)*t*tL*tR+1536*pow(t,2)*tL*tR-7416*s*pow(t,2)*tL*tR+15528*pow(s,2)*pow(t,2)*tL*tR-18342*pow(s,3)*pow(t,2)*tL*tR+13236*pow(s,4)*pow(t,2)*tL*tR-5886*pow(s,5)*pow(t,2)*tL*tR+1548*pow(s,6)*pow(t,2)*tL*tR-216*pow(s,7)*pow(t,2)*tL*tR+12*pow(s,8)*pow(t,2)*tL*tR+432*pow(t,3)*tL*tR-1872*s*pow(t,3)*tL*tR+3372*pow(s,2)*pow(t,3)*tL*tR-3272*pow(s,3)*pow(t,3)*tL*tR+1848*pow(s,4)*pow(t,3)*tL*tR-608*pow(s,5)*pow(t,3)*tL*tR+108*pow(s,6)*pow(t,3)*tL*tR-8*pow(s,7)*pow(t,3)*tL*tR-1144*pow(s,2)*pow(tL,2)*tR-6790*pow(s,3)*pow(tL,2)*tR+5905*pow(s,4)*pow(tL,2)*tR-858*pow(s,5)*pow(tL,2)*tR-396*pow(s,6)*pow(tL,2)*tR+124*pow(s,7)*pow(tL,2)*tR-9*pow(s,8)*pow(tL,2)*tR+528*s*t*pow(tL,2)*tR-2220*pow(s,2)*t*pow(tL,2)*tR+4794*pow(s,3)*t*pow(tL,2)*tR-6060*pow(s,4)*t*pow(tL,2)*tR+4176*pow(s,5)*t*pow(tL,2)*tR-1428*pow(s,6)*t*pow(tL,2)*tR+222*pow(s,7)*t*pow(tL,2)*tR-12*pow(s,8)*t*pow(tL,2)*tR-384*pow(t,2)*pow(tL,2)*tR+1920*s*pow(t,2)*pow(tL,2)*tR-4104*pow(s,2)*pow(t,2)*pow(tL,2)*tR+4824*pow(s,3)*pow(t,2)*pow(tL,2)*tR-3330*pow(s,4)*pow(t,2)*pow(tL,2)*tR+1332*pow(s,5)*pow(t,2)*pow(tL,2)*tR-282*pow(s,6)*pow(t,2)*pow(tL,2)*tR+24*pow(s,7)*pow(t,2)*pow(tL,2)*tR+564*pow(s,2)*pow(tL,3)*tR+2630*pow(s,3)*pow(tL,3)*tR-1292*pow(s,4)*pow(tL,3)*tR-502*pow(s,5)*pow(tL,3)*tR+400*pow(s,6)*pow(tL,3)*tR-76*pow(s,7)*pow(tL,3)*tR+4*pow(s,8)*pow(tL,3)*tR-152*s*t*pow(tL,3)*tR+652*pow(s,2)*t*pow(tL,3)*tR-1320*pow(s,3)*t*pow(tL,3)*tR+1484*pow(s,4)*t*pow(tL,3)*tR-880*pow(s,5)*t*pow(tL,3)*tR+240*pow(s,6)*t*pow(tL,3)*tR-24*pow(s,7)*t*pow(tL,3)*tR-80*pow(s,2)*pow(tL,4)*tR-308*pow(s,3)*pow(tL,4)*tR+2*pow(s,4)*pow(tL,4)*tR+156*pow(s,5)*pow(tL,4)*tR-66*pow(s,6)*pow(tL,4)*tR+8*pow(s,7)*pow(tL,4)*tR-480*pow(s,2)*pow(tR,2)+1432*pow(s,3)*pow(tR,2)-1552*pow(s,4)*pow(tR,2)+730*pow(s,5)*pow(tR,2)-130*pow(s,6)*pow(tR,2)-2*pow(s,7)*pow(tR,2)+2*pow(s,8)*pow(tR,2)+216*pow(s,2)*t*pow(tR,2)-882*pow(s,3)*t*pow(tR,2)+1431*pow(s,4)*t*pow(tR,2)-1170*pow(s,5)*t*pow(tR,2)+504*pow(s,6)*t*pow(tR,2)-108*pow(s,7)*t*pow(tR,2)+9*pow(s,8)*t*pow(tR,2)+288*pow(t,2)*pow(tR,2)-1608*s*pow(t,2)*pow(tR,2)+3816*pow(s,2)*pow(t,2)*pow(tR,2)-5010*pow(s,3)*pow(t,2)*pow(tR,2)+3966*pow(s,4)*pow(t,2)*pow(tR,2)-1932*pow(s,5)*pow(t,2)*pow(tR,2)+564*pow(s,6)*pow(t,2)*pow(tR,2)-90*pow(s,7)*pow(t,2)*pow(tR,2)+6*pow(s,8)*pow(t,2)*pow(tR,2)-1144*pow(s,2)*tL*pow(tR,2)-6790*pow(s,3)*tL*pow(tR,2)+5905*pow(s,4)*tL*pow(tR,2)-858*pow(s,5)*tL*pow(tR,2)-396*pow(s,6)*tL*pow(tR,2)+124*pow(s,7)*tL*pow(tR,2)-9*pow(s,8)*tL*pow(tR,2)+528*s*t*tL*pow(tR,2)-2220*pow(s,2)*t*tL*pow(tR,2)+4794*pow(s,3)*t*tL*pow(tR,2)-6060*pow(s,4)*t*tL*pow(tR,2)+4176*pow(s,5)*t*tL*pow(tR,2)-1428*pow(s,6)*t*tL*pow(tR,2)+222*pow(s,7)*t*tL*pow(tR,2)-12*pow(s,8)*t*tL*pow(tR,2)-384*pow(t,2)*tL*pow(tR,2)+1920*s*pow(t,2)*tL*pow(tR,2)-4104*pow(s,2)*pow(t,2)*tL*pow(tR,2)+4824*pow(s,3)*pow(t,2)*tL*pow(tR,2)-3330*pow(s,4)*pow(t,2)*tL*pow(tR,2)+1332*pow(s,5)*pow(t,2)*tL*pow(tR,2)-282*pow(s,6)*pow(t,2)*tL*pow(tR,2)+24*pow(s,7)*pow(t,2)*tL*pow(tR,2)+2480*pow(s,2)*pow(tL,2)*pow(tR,2)+7680*pow(s,3)*pow(tL,2)*pow(tR,2)-3890*pow(s,4)*pow(tL,2)*pow(tR,2)-1188*pow(s,5)*pow(tL,2)*pow(tR,2)+852*pow(s,6)*pow(tL,2)*pow(tR,2)-132*pow(s,7)*pow(tL,2)*pow(tR,2)+6*pow(s,8)*pow(tL,2)*pow(tR,2)-480*s*t*pow(tL,2)*pow(tR,2)+1848*pow(s,2)*t*pow(tL,2)*pow(tR,2)-3588*pow(s,3)*t*pow(tL,2)*pow(tR,2)+4044*pow(s,4)*t*pow(tL,2)*pow(tR,2)-2364*pow(s,5)*t*pow(tL,2)*pow(tR,2)+588*pow(s,6)*t*pow(tL,2)*pow(tR,2)-48*pow(s,7)*t*pow(tL,2)*pow(tR,2)+96*pow(t,2)*pow(tL,2)*pow(tR,2)-456*s*pow(t,2)*pow(tL,2)*pow(tR,2)+912*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-978*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+588*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-186*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+24*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-1136*pow(s,2)*pow(tL,3)*pow(tR,2)-3100*pow(s,3)*pow(tL,3)*pow(tR,2)+398*pow(s,4)*pow(tL,3)*pow(tR,2)+952*pow(s,5)*pow(tL,3)*pow(tR,2)-306*pow(s,6)*pow(tL,3)*pow(tR,2)+24*pow(s,7)*pow(tL,3)*pow(tR,2)+96*s*t*pow(tL,3)*pow(tR,2)-360*pow(s,2)*t*pow(tL,3)*pow(tR,2)+660*pow(s,3)*t*pow(tL,3)*pow(tR,2)-672*pow(s,4)*t*pow(tL,3)*pow(tR,2)+324*pow(s,5)*t*pow(tL,3)*pow(tR,2)-48*pow(s,6)*t*pow(tL,3)*pow(tR,2)+148*pow(s,2)*pow(tL,4)*pow(tR,2)+402*pow(s,3)*pow(tL,4)*pow(tR,2)+92*pow(s,4)*pow(tL,4)*pow(tR,2)-138*pow(s,5)*pow(tL,4)*pow(tR,2)+24*pow(s,6)*pow(tL,4)*pow(tR,2)+216*pow(s,2)*pow(tR,3)-594*pow(s,3)*pow(tR,3)+543*pow(s,4)*pow(tR,3)-150*pow(s,5)*pow(tR,3)-36*pow(s,6)*pow(tR,3)+24*pow(s,7)*pow(tR,3)-3*pow(s,8)*pow(tR,3)+48*s*t*pow(tR,3)-292*pow(s,2)*t*pow(tR,3)+710*pow(s,3)*t*pow(tR,3)-896*pow(s,4)*t*pow(tR,3)+632*pow(s,5)*t*pow(tR,3)-248*pow(s,6)*t*pow(tR,3)+50*pow(s,7)*t*pow(tR,3)-4*pow(s,8)*t*pow(tR,3)+564*pow(s,2)*tL*pow(tR,3)+2630*pow(s,3)*tL*pow(tR,3)-1292*pow(s,4)*tL*pow(tR,3)-502*pow(s,5)*tL*pow(tR,3)+400*pow(s,6)*tL*pow(tR,3)-76*pow(s,7)*tL*pow(tR,3)+4*pow(s,8)*tL*pow(tR,3)-152*s*t*tL*pow(tR,3)+652*pow(s,2)*t*tL*pow(tR,3)-1320*pow(s,3)*t*tL*pow(tR,3)+1484*pow(s,4)*t*tL*pow(tR,3)-880*pow(s,5)*t*tL*pow(tR,3)+240*pow(s,6)*t*tL*pow(tR,3)-24*pow(s,7)*t*tL*pow(tR,3)-1136*pow(s,2)*pow(tL,2)*pow(tR,3)-3100*pow(s,3)*pow(tL,2)*pow(tR,3)+398*pow(s,4)*pow(tL,2)*pow(tR,3)+952*pow(s,5)*pow(tL,2)*pow(tR,3)-306*pow(s,6)*pow(tL,2)*pow(tR,3)+24*pow(s,7)*pow(tL,2)*pow(tR,3)+96*s*t*pow(tL,2)*pow(tR,3)-360*pow(s,2)*t*pow(tL,2)*pow(tR,3)+660*pow(s,3)*t*pow(tL,2)*pow(tR,3)-672*pow(s,4)*t*pow(tL,2)*pow(tR,3)+324*pow(s,5)*t*pow(tL,2)*pow(tR,3)-48*pow(s,6)*t*pow(tL,2)*pow(tR,3)+504*pow(s,2)*pow(tL,3)*pow(tR,3)+1308*pow(s,3)*pow(tL,3)*pow(tR,3)+240*pow(s,4)*pow(tL,3)*pow(tR,3)-372*pow(s,5)*pow(tL,3)*pow(tR,3)+48*pow(s,6)*pow(tL,3)*pow(tR,3)-16*s*t*pow(tL,3)*pow(tR,3)+56*pow(s,2)*t*pow(tL,3)*pow(tR,3)-96*pow(s,3)*t*pow(tL,3)*pow(tR,3)+88*pow(s,4)*t*pow(tL,3)*pow(tR,3)-32*pow(s,5)*t*pow(tL,3)*pow(tR,3)-64*pow(s,2)*pow(tL,4)*pow(tR,3)-176*pow(s,3)*pow(tL,4)*pow(tR,3)-80*pow(s,4)*pow(tL,4)*pow(tR,3)+32*pow(s,5)*pow(tL,4)*pow(tR,3)-24*pow(s,2)*pow(tR,4)+50*pow(s,3)*pow(tR,4)-11*pow(s,4)*pow(tR,4)-40*pow(s,5)*pow(tR,4)+34*pow(s,6)*pow(tR,4)-10*pow(s,7)*pow(tR,4)+pow(s,8)*pow(tR,4)-80*pow(s,2)*tL*pow(tR,4)-308*pow(s,3)*tL*pow(tR,4)+2*pow(s,4)*tL*pow(tR,4)+156*pow(s,5)*tL*pow(tR,4)-66*pow(s,6)*tL*pow(tR,4)+8*pow(s,7)*tL*pow(tR,4)+148*pow(s,2)*pow(tL,2)*pow(tR,4)+402*pow(s,3)*pow(tL,2)*pow(tR,4)+92*pow(s,4)*pow(tL,2)*pow(tR,4)-138*pow(s,5)*pow(tL,2)*pow(tR,4)+24*pow(s,6)*pow(tL,2)*pow(tR,4)-64*pow(s,2)*pow(tL,3)*pow(tR,4)-176*pow(s,3)*pow(tL,3)*pow(tR,4)-80*pow(s,4)*pow(tL,3)*pow(tR,4)+32*pow(s,5)*pow(tL,3)*pow(tR,4)+8*pow(s,2)*pow(tL,4)*pow(tR,4)+24*pow(s,3)*pow(tL,4)*pow(tR,4)+16*pow(s,4)*pow(tL,4)*pow(tR,4))/6.;
		case 1*(QMax+1)+4:
			return (86400*pow(t,2)-394560*s*pow(t,2)+774456*pow(s,2)*pow(t,2)-862200*pow(s,3)*pow(t,2)+604830*pow(s,4)*pow(t,2)-280260*pow(s,5)*pow(t,2)+87138*pow(s,6)*pow(t,2)-18000*pow(s,7)*pow(t,2)+2370*pow(s,8)*pow(t,2)-180*pow(s,9)*pow(t,2)+6*pow(s,10)*pow(t,2)+158400*pow(t,3)-723360*s*pow(t,3)+1419836*pow(s,2)*pow(t,3)-1580700*pow(s,3)*pow(t,3)+1108855*pow(s,4)*pow(t,3)-513810*pow(s,5)*pow(t,3)+159753*pow(s,6)*pow(t,3)-33000*pow(s,7)*pow(t,3)+4345*pow(s,8)*pow(t,3)-330*pow(s,9)*pow(t,3)+11*pow(s,10)*pow(t,3)+86400*pow(t,4)-394560*s*pow(t,4)+774456*pow(s,2)*pow(t,4)-862200*pow(s,3)*pow(t,4)+604830*pow(s,4)*pow(t,4)-280260*pow(s,5)*pow(t,4)+87138*pow(s,6)*pow(t,4)-18000*pow(s,7)*pow(t,4)+2370*pow(s,8)*pow(t,4)-180*pow(s,9)*pow(t,4)+6*pow(s,10)*pow(t,4)+14400*pow(t,5)-65760*s*pow(t,5)+129076*pow(s,2)*pow(t,5)-143700*pow(s,3)*pow(t,5)+100805*pow(s,4)*pow(t,5)-46710*pow(s,5)*pow(t,5)+14523*pow(s,6)*pow(t,5)-3000*pow(s,7)*pow(t,5)+395*pow(s,8)*pow(t,5)-30*pow(s,9)*pow(t,5)+pow(s,10)*pow(t,5)+11520*pow(s,2)*tL-43584*pow(s,3)*tL+66816*pow(s,4)*tL-53712*pow(s,5)*tL+24480*pow(s,6)*tL-6336*pow(s,7)*tL+864*pow(s,8)*tL-48*pow(s,9)*tL-12960*s*t*tL+54312*pow(s,2)*t*tL-92264*pow(s,3)*t*tL+80154*pow(s,4)*t*tL-35454*pow(s,5)*t*tL+4920*pow(s,6)*t*tL+2244*pow(s,7)*t*tL-1134*pow(s,8)*t*tL+194*pow(s,9)*t*tL-12*pow(s,10)*t*tL-106560*pow(t,2)*tL+520752*s*pow(t,2)*tL-1112168*pow(s,2)*pow(t,2)*tL+1372976*pow(s,3)*pow(t,2)*tL-1090074*pow(s,4)*pow(t,2)*tL+583839*pow(s,5)*pow(t,2)*tL-214149*pow(s,6)*pow(t,2)*tL+53154*pow(s,7)*pow(t,2)*tL-8536*pow(s,8)*pow(t,2)*tL+799*pow(s,9)*pow(t,2)*tL-33*pow(s,10)*pow(t,2)*tL-129600*pow(t,3)*tL+627120*s*pow(t,3)*tL-1317720*pow(s,2)*pow(t,3)*tL+1586876*pow(s,3)*pow(t,3)*tL-1216206*pow(s,4)*pow(t,3)*tL+621426*pow(s,5)*pow(t,3)*tL-214836*pow(s,6)*pow(t,3)*tL+49704*pow(s,7)*pow(t,3)*tL-7374*pow(s,8)*pow(t,3)*tL+634*pow(s,9)*pow(t,3)*tL-24*pow(s,10)*pow(t,3)*tL-34560*pow(t,4)*tL+165312*s*pow(t,4)*tL-342480*pow(s,2)*pow(t,4)*tL+405460*pow(s,3)*pow(t,4)*tL-304540*pow(s,4)*pow(t,4)*tL+152001*pow(s,5)*pow(t,4)*tL-51165*pow(s,6)*pow(t,4)*tL+11490*pow(s,7)*pow(t,4)*tL-1650*pow(s,8)*pow(t,4)*tL+137*pow(s,9)*pow(t,4)*tL-5*pow(s,10)*pow(t,4)*tL-22560*pow(s,2)*pow(tL,2)+83912*pow(s,3)*pow(tL,2)-125400*pow(s,4)*pow(tL,2)+96834*pow(s,5)*pow(tL,2)-41226*pow(s,6)*pow(tL,2)+9348*pow(s,7)*pow(tL,2)-900*pow(s,8)*pow(tL,2)-14*pow(s,9)*pow(tL,2)+6*pow(s,10)*pow(tL,2)+6480*s*t*pow(tL,2)-21156*pow(s,2)*t*pow(tL,2)+16952*pow(s,3)*t*pow(tL,2)+19239*pow(s,4)*t*pow(tL,2)-47832*pow(s,5)*t*pow(tL,2)+40503*pow(s,6)*t*pow(tL,2)-18192*pow(s,7)*t*pow(tL,2)+4581*pow(s,8)*t*pow(tL,2)-608*pow(s,9)*t*pow(tL,2)+33*pow(s,10)*t*pow(tL,2)+43200*pow(t,2)*pow(tL,2)-234000*s*pow(t,2)*pow(tL,2)+559272*pow(s,2)*pow(t,2)*pow(tL,2)-777300*pow(s,3)*pow(t,2)*pow(tL,2)+695682*pow(s,4)*pow(t,2)*pow(tL,2)-418518*pow(s,5)*pow(t,2)*pow(tL,2)+171072*pow(s,6)*pow(t,2)*pow(tL,2)-46800*pow(s,7)*pow(t,2)*pow(tL,2)+8178*pow(s,8)*pow(t,2)*pow(tL,2)-822*pow(s,9)*pow(t,2)*pow(tL,2)+36*pow(s,10)*pow(t,2)*pow(tL,2)+25920*pow(t,3)*pow(tL,2)-134064*s*pow(t,3)*pow(tL,2)+302856*pow(s,2)*pow(t,3)*pow(tL,2)-393796*pow(s,3)*pow(t,3)*pow(tL,2)+326666*pow(s,4)*pow(t,3)*pow(tL,2)-180768*pow(s,5)*pow(t,3)*pow(tL,2)+67614*pow(s,6)*pow(t,3)*pow(tL,2)-16884*pow(s,7)*pow(t,3)*pow(tL,2)+2694*pow(s,8)*pow(t,3)*pow(tL,2)-248*pow(s,9)*pow(t,3)*pow(tL,2)+10*pow(s,10)*pow(t,3)*pow(tL,2)+14160*pow(s,2)*pow(tL,3)-50932*pow(s,3)*pow(tL,3)+72140*pow(s,4)*pow(tL,3)-50709*pow(s,5)*pow(tL,3)+17781*pow(s,6)*pow(tL,3)-2178*pow(s,7)*pow(tL,3)-390*pow(s,8)*pow(tL,3)+139*pow(s,9)*pow(tL,3)-11*pow(s,10)*pow(tL,3)+1440*s*t*pow(tL,3)-12648*pow(s,2)*t*pow(tL,3)+41352*pow(s,3)*t*pow(tL,3)-70266*pow(s,4)*t*pow(tL,3)+70038*pow(s,5)*t*pow(tL,3)-42948*pow(s,6)*t*pow(tL,3)+16308*pow(s,7)*t*pow(tL,3)-3714*pow(s,8)*t*pow(tL,3)+462*pow(s,9)*t*pow(tL,3)-24*pow(s,10)*t*pow(tL,3)-5760*pow(t,2)*pow(tL,3)+35232*s*pow(t,2)*pow(tL,3)-94336*pow(s,2)*pow(t,2)*pow(tL,3)+145344*pow(s,3)*pow(t,2)*pow(tL,3)-142448*pow(s,4)*pow(t,2)*pow(tL,3)+92646*pow(s,5)*pow(t,2)*pow(tL,3)-40434*pow(s,6)*pow(t,2)*pow(tL,3)+11676*pow(s,7)*pow(t,2)*pow(tL,3)-2132*pow(s,8)*pow(t,2)*pow(tL,3)+222*pow(s,9)*pow(t,2)*pow(tL,3)-10*pow(s,10)*pow(t,2)*pow(tL,3)-3360*pow(s,2)*pow(tL,4)+11272*pow(s,3)*pow(tL,4)-14040*pow(s,4)*pow(tL,4)+7314*pow(s,5)*pow(tL,4)-426*pow(s,6)*pow(tL,4)-1212*pow(s,7)*pow(tL,4)+540*pow(s,8)*pow(tL,4)-94*pow(s,9)*pow(tL,4)+6*pow(s,10)*pow(tL,4)-720*s*t*pow(tL,4)+4644*pow(s,2)*t*pow(tL,4)-12640*pow(s,3)*t*pow(tL,4)+19033*pow(s,4)*t*pow(tL,4)-17442*pow(s,5)*t*pow(tL,4)+10071*pow(s,6)*t*pow(tL,4)-3660*pow(s,7)*t*pow(tL,4)+807*pow(s,8)*t*pow(tL,4)-98*pow(s,9)*t*pow(tL,4)+5*pow(s,10)*t*pow(tL,4)+240*pow(s,2)*pow(tL,5)-668*pow(s,3)*pow(tL,5)+484*pow(s,4)*pow(tL,5)+273*pow(s,5)*pow(tL,5)-609*pow(s,6)*pow(tL,5)+378*pow(s,7)*pow(tL,5)-114*pow(s,8)*pow(tL,5)+17*pow(s,9)*pow(tL,5)-pow(s,10)*pow(tL,5)+11520*pow(s,2)*tR-43584*pow(s,3)*tR+66816*pow(s,4)*tR-53712*pow(s,5)*tR+24480*pow(s,6)*tR-6336*pow(s,7)*tR+864*pow(s,8)*tR-48*pow(s,9)*tR-12960*s*t*tR+54312*pow(s,2)*t*tR-92264*pow(s,3)*t*tR+80154*pow(s,4)*t*tR-35454*pow(s,5)*t*tR+4920*pow(s,6)*t*tR+2244*pow(s,7)*t*tR-1134*pow(s,8)*t*tR+194*pow(s,9)*t*tR-12*pow(s,10)*t*tR-106560*pow(t,2)*tR+520752*s*pow(t,2)*tR-1112168*pow(s,2)*pow(t,2)*tR+1372976*pow(s,3)*pow(t,2)*tR-1090074*pow(s,4)*pow(t,2)*tR+583839*pow(s,5)*pow(t,2)*tR-214149*pow(s,6)*pow(t,2)*tR+53154*pow(s,7)*pow(t,2)*tR-8536*pow(s,8)*pow(t,2)*tR+799*pow(s,9)*pow(t,2)*tR-33*pow(s,10)*pow(t,2)*tR-129600*pow(t,3)*tR+627120*s*pow(t,3)*tR-1317720*pow(s,2)*pow(t,3)*tR+1586876*pow(s,3)*pow(t,3)*tR-1216206*pow(s,4)*pow(t,3)*tR+621426*pow(s,5)*pow(t,3)*tR-214836*pow(s,6)*pow(t,3)*tR+49704*pow(s,7)*pow(t,3)*tR-7374*pow(s,8)*pow(t,3)*tR+634*pow(s,9)*pow(t,3)*tR-24*pow(s,10)*pow(t,3)*tR-34560*pow(t,4)*tR+165312*s*pow(t,4)*tR-342480*pow(s,2)*pow(t,4)*tR+405460*pow(s,3)*pow(t,4)*tR-304540*pow(s,4)*pow(t,4)*tR+152001*pow(s,5)*pow(t,4)*tR-51165*pow(s,6)*pow(t,4)*tR+11490*pow(s,7)*pow(t,4)*tR-1650*pow(s,8)*pow(t,4)*tR+137*pow(s,9)*pow(t,4)*tR-5*pow(s,10)*pow(t,4)*tR-17088*pow(s,2)*tL*tR+170128*pow(s,3)*tL*tR-421488*pow(s,4)*tL*tR+352548*pow(s,5)*tL*tR-133908*pow(s,6)*tL*tR+23496*pow(s,7)*tL*tR-1224*pow(s,8)*tL*tR-124*pow(s,9)*tL*tR+12*pow(s,10)*tL*tR+24624*s*t*tL*tR-90936*pow(s,2)*t*tL*tR+111400*pow(s,3)*t*tL*tR-6930*pow(s,4)*t*tL*tR-111740*pow(s,5)*t*tL*tR+115326*pow(s,6)*t*tL*tR-52784*pow(s,7)*t*tL*tR+12426*pow(s,8)*t*tL*tR-1452*pow(s,9)*t*tL*tR+66*pow(s,10)*t*tL*tR+161424*pow(t,2)*tL*tR-828256*s*pow(t,2)*tL*tR+1874436*pow(s,2)*pow(t,2)*tL*tR-2472524*pow(s,3)*pow(t,2)*tL*tR+2108668*pow(s,4)*pow(t,2)*tL*tR-1212850*pow(s,5)*pow(t,2)*tL*tR+473812*pow(s,6)*pow(t,2)*tL*tR-123048*pow(s,7)*pow(t,2)*tL*tR+20116*pow(s,8)*pow(t,2)*tL*tR-1850*pow(s,9)*pow(t,2)*tL*tR+72*pow(s,10)*pow(t,2)*tL*tR+118800*pow(t,3)*tL*tR-581472*s*pow(t,3)*tL*tR+1237572*pow(s,2)*pow(t,3)*tL*tR-1510484*pow(s,3)*pow(t,3)*tL*tR+1172236*pow(s,4)*pow(t,3)*tL*tR-604564*pow(s,5)*pow(t,3)*tL*tR+209616*pow(s,6)*pow(t,3)*tL*tR-48124*pow(s,7)*pow(t,3)*tL*tR+6972*pow(s,8)*pow(t,3)*tL*tR-572*pow(s,9)*pow(t,3)*tL*tR+20*pow(s,10)*pow(t,3)*tL*tR+13824*pow(t,4)*tL*tR-63360*s*pow(t,4)*tL*tR+124320*pow(s,2)*pow(t,4)*tL*tR-137320*pow(s,3)*pow(t,4)*tL*tR+94352*pow(s,4)*pow(t,4)*tL*tR-41930*pow(s,5)*pow(t,4)*tL*tR+12080*pow(s,6)*pow(t,4)*tL*tR-2180*pow(s,7)*pow(t,4)*tL*tR+224*pow(s,8)*pow(t,4)*tL*tR-10*pow(s,9)*pow(t,4)*tL*tR+7360*pow(s,2)*pow(tL,2)*tR-203052*pow(s,3)*pow(tL,2)*tR+559036*pow(s,4)*pow(tL,2)*tR-412699*pow(s,5)*pow(tL,2)*tR+114631*pow(s,6)*pow(tL,2)*tR-4678*pow(s,7)*pow(tL,2)*tR-3618*pow(s,8)*pow(tL,2)*tR+653*pow(s,9)*pow(tL,2)*tR-33*pow(s,10)*pow(tL,2)*tR+1080*s*t*pow(tL,2)*tR-38536*pow(s,2)*t*pow(tL,2)*tR+169664*pow(s,3)*t*pow(tL,2)*tR-338710*pow(s,4)*t*pow(tL,2)*tR+374142*pow(s,5)*t*pow(tL,2)*tR-238756*pow(s,6)*t*pow(tL,2)*tR+86916*pow(s,7)*t*pow(tL,2)*tR-17526*pow(s,8)*t*pow(tL,2)*tR+1798*pow(s,9)*t*pow(tL,2)*tR-72*pow(s,10)*t*pow(tL,2)*tR-71280*pow(t,2)*pow(tL,2)*tR+387456*s*pow(t,2)*pow(tL,2)*tR-928380*pow(s,2)*pow(t,2)*pow(tL,2)*tR+1290348*pow(s,3)*pow(t,2)*pow(tL,2)*tR-1148340*pow(s,4)*pow(t,2)*pow(tL,2)*tR+679134*pow(s,5)*pow(t,2)*pow(tL,2)*tR-267450*pow(s,6)*pow(t,2)*pow(tL,2)*tR+68280*pow(s,7)*pow(t,2)*pow(tL,2)*tR-10632*pow(s,8)*pow(t,2)*pow(tL,2)*tR+894*pow(s,9)*pow(t,2)*pow(tL,2)*tR-30*pow(s,10)*pow(t,2)*pow(tL,2)*tR-23760*pow(t,3)*pow(tL,2)*tR+117072*s*pow(t,3)*pow(tL,2)*tR-249444*pow(s,2)*pow(t,3)*pow(tL,2)*tR+301936*pow(s,3)*pow(t,3)*pow(tL,2)*tR-228988*pow(s,4)*pow(t,3)*pow(tL,2)*tR+112856*pow(s,5)*pow(t,3)*pow(tL,2)*tR-36124*pow(s,6)*pow(t,3)*pow(tL,2)*tR+7232*pow(s,7)*pow(t,3)*pow(tL,2)*tR-820*pow(s,8)*pow(t,3)*pow(tL,2)*tR+40*pow(s,9)*pow(t,3)*pow(tL,2)*tR-824*pow(s,2)*pow(tL,3)*tR+99792*pow(s,3)*pow(tL,3)*tR-271572*pow(s,4)*pow(tL,3)*tR+154014*pow(s,5)*pow(tL,3)*tR-11772*pow(s,6)*pow(tL,3)*tR-14184*pow(s,7)*pow(tL,3)*tR+4784*pow(s,8)*pow(tL,3)*tR-582*pow(s,9)*pow(tL,3)*tR+24*pow(s,10)*pow(tL,3)*tR-8496*s*t*pow(tL,3)*tR+55488*pow(s,2)*t*pow(tL,3)*tR-152344*pow(s,3)*t*pow(tL,3)*tR+232756*pow(s,4)*t*pow(tL,3)*tR-214548*pow(s,5)*t*pow(tL,3)*tR+119508*pow(s,6)*t*pow(tL,3)*tR-38712*pow(s,7)*t*pow(tL,3)*tR+6948*pow(s,8)*t*pow(tL,3)*tR-620*pow(s,9)*t*pow(tL,3)*tR+20*pow(s,10)*t*pow(tL,3)*tR+9504*pow(t,2)*pow(tL,3)*tR-54512*s*pow(t,2)*pow(tL,3)*tR+136296*pow(s,2)*pow(t,2)*pow(tL,3)*tR-194676*pow(s,3)*pow(t,2)*pow(tL,3)*tR+174564*pow(s,4)*pow(t,2)*pow(tL,3)*tR-101436*pow(s,5)*pow(t,2)*pow(tL,3)*tR+37944*pow(s,6)*pow(t,2)*pow(tL,3)*tR-8740*pow(s,7)*pow(t,2)*pow(tL,3)*tR+1116*pow(s,8)*pow(t,2)*pow(tL,3)*tR-60*pow(s,9)*pow(t,2)*pow(tL,3)*tR-400*pow(s,2)*pow(tL,4)*tR-19660*pow(s,3)*pow(tL,4)*tR+50488*pow(s,4)*pow(tL,4)*tR-14063*pow(s,5)*pow(tL,4)*tR-10429*pow(s,6)*pow(tL,4)*tR+7066*pow(s,7)*pow(tL,4)*tR-1638*pow(s,8)*pow(tL,4)*tR+161*pow(s,9)*pow(tL,4)*tR-5*pow(s,10)*pow(tL,4)*tR+1800*s*t*pow(tL,4)*tR-10640*pow(s,2)*t*pow(tL,4)*tR+26736*pow(s,3)*t*pow(tL,4)*tR-37396*pow(s,4)*t*pow(tL,4)*tR+31432*pow(s,5)*t*pow(tL,4)*tR-15808*pow(s,6)*t*pow(tL,4)*tR+4504*pow(s,7)*t*pow(tL,4)*tR-668*pow(s,8)*t*pow(tL,4)*tR+40*pow(s,9)*t*pow(tL,4)*tR+104*pow(s,2)*pow(tL,5)*tR+1168*pow(s,3)*pow(tL,5)*tR-2736*pow(s,4)*pow(tL,5)*tR-918*pow(s,5)*pow(tL,5)*tR+1908*pow(s,6)*pow(tL,5)*tR-816*pow(s,7)*pow(tL,5)*tR+148*pow(s,8)*pow(tL,5)*tR-10*pow(s,9)*pow(tL,5)*tR-22560*pow(s,2)*pow(tR,2)+83912*pow(s,3)*pow(tR,2)-125400*pow(s,4)*pow(tR,2)+96834*pow(s,5)*pow(tR,2)-41226*pow(s,6)*pow(tR,2)+9348*pow(s,7)*pow(tR,2)-900*pow(s,8)*pow(tR,2)-14*pow(s,9)*pow(tR,2)+6*pow(s,10)*pow(tR,2)+6480*s*t*pow(tR,2)-21156*pow(s,2)*t*pow(tR,2)+16952*pow(s,3)*t*pow(tR,2)+19239*pow(s,4)*t*pow(tR,2)-47832*pow(s,5)*t*pow(tR,2)+40503*pow(s,6)*t*pow(tR,2)-18192*pow(s,7)*t*pow(tR,2)+4581*pow(s,8)*t*pow(tR,2)-608*pow(s,9)*t*pow(tR,2)+33*pow(s,10)*t*pow(tR,2)+43200*pow(t,2)*pow(tR,2)-234000*s*pow(t,2)*pow(tR,2)+559272*pow(s,2)*pow(t,2)*pow(tR,2)-777300*pow(s,3)*pow(t,2)*pow(tR,2)+695682*pow(s,4)*pow(t,2)*pow(tR,2)-418518*pow(s,5)*pow(t,2)*pow(tR,2)+171072*pow(s,6)*pow(t,2)*pow(tR,2)-46800*pow(s,7)*pow(t,2)*pow(tR,2)+8178*pow(s,8)*pow(t,2)*pow(tR,2)-822*pow(s,9)*pow(t,2)*pow(tR,2)+36*pow(s,10)*pow(t,2)*pow(tR,2)+25920*pow(t,3)*pow(tR,2)-134064*s*pow(t,3)*pow(tR,2)+302856*pow(s,2)*pow(t,3)*pow(tR,2)-393796*pow(s,3)*pow(t,3)*pow(tR,2)+326666*pow(s,4)*pow(t,3)*pow(tR,2)-180768*pow(s,5)*pow(t,3)*pow(tR,2)+67614*pow(s,6)*pow(t,3)*pow(tR,2)-16884*pow(s,7)*pow(t,3)*pow(tR,2)+2694*pow(s,8)*pow(t,3)*pow(tR,2)-248*pow(s,9)*pow(t,3)*pow(tR,2)+10*pow(s,10)*pow(t,3)*pow(tR,2)+7360*pow(s,2)*tL*pow(tR,2)-203052*pow(s,3)*tL*pow(tR,2)+559036*pow(s,4)*tL*pow(tR,2)-412699*pow(s,5)*tL*pow(tR,2)+114631*pow(s,6)*tL*pow(tR,2)-4678*pow(s,7)*tL*pow(tR,2)-3618*pow(s,8)*tL*pow(tR,2)+653*pow(s,9)*tL*pow(tR,2)-33*pow(s,10)*tL*pow(tR,2)+1080*s*t*tL*pow(tR,2)-38536*pow(s,2)*t*tL*pow(tR,2)+169664*pow(s,3)*t*tL*pow(tR,2)-338710*pow(s,4)*t*tL*pow(tR,2)+374142*pow(s,5)*t*tL*pow(tR,2)-238756*pow(s,6)*t*tL*pow(tR,2)+86916*pow(s,7)*t*tL*pow(tR,2)-17526*pow(s,8)*t*tL*pow(tR,2)+1798*pow(s,9)*t*tL*pow(tR,2)-72*pow(s,10)*t*tL*pow(tR,2)-71280*pow(t,2)*tL*pow(tR,2)+387456*s*pow(t,2)*tL*pow(tR,2)-928380*pow(s,2)*pow(t,2)*tL*pow(tR,2)+1290348*pow(s,3)*pow(t,2)*tL*pow(tR,2)-1148340*pow(s,4)*pow(t,2)*tL*pow(tR,2)+679134*pow(s,5)*pow(t,2)*tL*pow(tR,2)-267450*pow(s,6)*pow(t,2)*tL*pow(tR,2)+68280*pow(s,7)*pow(t,2)*tL*pow(tR,2)-10632*pow(s,8)*pow(t,2)*tL*pow(tR,2)+894*pow(s,9)*pow(t,2)*tL*pow(tR,2)-30*pow(s,10)*pow(t,2)*tL*pow(tR,2)-23760*pow(t,3)*tL*pow(tR,2)+117072*s*pow(t,3)*tL*pow(tR,2)-249444*pow(s,2)*pow(t,3)*tL*pow(tR,2)+301936*pow(s,3)*pow(t,3)*tL*pow(tR,2)-228988*pow(s,4)*pow(t,3)*tL*pow(tR,2)+112856*pow(s,5)*pow(t,3)*tL*pow(tR,2)-36124*pow(s,6)*pow(t,3)*tL*pow(tR,2)+7232*pow(s,7)*pow(t,3)*tL*pow(tR,2)-820*pow(s,8)*pow(t,3)*tL*pow(tR,2)+40*pow(s,9)*pow(t,3)*tL*pow(tR,2)+34064*pow(s,2)*pow(tL,2)*pow(tR,2)+165808*pow(s,3)*pow(tL,2)*pow(tR,2)-645224*pow(s,4)*pow(tL,2)*pow(tR,2)+376536*pow(s,5)*pow(tL,2)*pow(tR,2)-29236*pow(s,6)*pow(tL,2)*pow(tR,2)-30168*pow(s,7)*pow(tL,2)*pow(tR,2)+9160*pow(s,8)*pow(tL,2)*pow(tR,2)-976*pow(s,9)*pow(tL,2)*pow(tR,2)+36*pow(s,10)*pow(tL,2)*pow(tR,2)-13572*s*t*pow(tL,2)*pow(tR,2)+100972*pow(s,2)*t*pow(tL,2)*pow(tR,2)-296268*pow(s,3)*t*pow(tL,2)*pow(tR,2)+472682*pow(s,4)*t*pow(tL,2)*pow(tR,2)-447980*pow(s,5)*t*pow(tL,2)*pow(tR,2)+250642*pow(s,6)*t*pow(tL,2)*pow(tR,2)-78544*pow(s,7)*t*pow(tL,2)*pow(tR,2)+13082*pow(s,8)*t*pow(tL,2)*pow(tR,2)-1044*pow(s,9)*t*pow(tL,2)*pow(tR,2)+30*pow(s,10)*t*pow(tL,2)*pow(tR,2)+32400*pow(t,2)*pow(tL,2)*pow(tR,2)-176832*s*pow(t,2)*pow(tL,2)*pow(tR,2)+422100*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-577836*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+498192*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-278472*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+99708*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-21684*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)+2544*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)-120*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)+4752*pow(t,3)*pow(tL,2)*pow(tR,2)-22464*s*pow(t,3)*pow(tL,2)*pow(tR,2)+45396*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)-51308*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)+35536*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)-15464*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)+4132*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)-620*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)+40*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)-27140*pow(s,2)*pow(tL,3)*pow(tR,2)-64632*pow(s,3)*pow(tL,3)*pow(tR,2)+296392*pow(s,4)*pow(tL,3)*pow(tR,2)-104106*pow(s,5)*pow(tL,3)*pow(tR,2)-38354*pow(s,6)*pow(tL,3)*pow(tR,2)+26596*pow(s,7)*pow(tL,3)*pow(tR,2)-5144*pow(s,8)*pow(tL,3)*pow(tR,2)+398*pow(s,9)*pow(tL,3)*pow(tR,2)-10*pow(s,10)*pow(tL,3)*pow(tR,2)+8280*s*t*pow(tL,3)*pow(tR,2)-52016*pow(s,2)*t*pow(tL,3)*pow(tR,2)+134912*pow(s,3)*t*pow(tL,3)*pow(tR,2)-193028*pow(s,4)*t*pow(tL,3)*pow(tR,2)+164192*pow(s,5)*t*pow(tL,3)*pow(tR,2)-80936*pow(s,6)*t*pow(tL,3)*pow(tR,2)+21104*pow(s,7)*t*pow(tL,3)*pow(tR,2)-2628*pow(s,8)*t*pow(tL,3)*pow(tR,2)+120*pow(s,9)*t*pow(tL,3)*pow(tR,2)-4320*pow(t,2)*pow(tL,3)*pow(tR,2)+23664*s*pow(t,2)*pow(tL,3)*pow(tR,2)-56040*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)+74916*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)-61704*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)+31896*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)-10008*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)+1716*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)-120*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)+7120*pow(s,2)*pow(tL,4)*pow(tR,2)+11808*pow(s,3)*pow(tL,4)*pow(tR,2)-56756*pow(s,4)*pow(tL,4)*pow(tR,2)+2084*pow(s,5)*pow(tL,4)*pow(tR,2)+17532*pow(s,6)*pow(tL,4)*pow(tR,2)-6652*pow(s,7)*pow(tL,4)*pow(tR,2)+904*pow(s,8)*pow(tL,4)*pow(tR,2)-40*pow(s,9)*pow(tL,4)*pow(tR,2)-1260*s*t*pow(tL,4)*pow(tR,2)+7316*pow(s,2)*t*pow(tL,4)*pow(tR,2)-17632*pow(s,3)*t*pow(tL,4)*pow(tR,2)+23268*pow(s,4)*t*pow(tL,4)*pow(tR,2)-17936*pow(s,5)*t*pow(tL,4)*pow(tR,2)+7696*pow(s,6)*t*pow(tL,4)*pow(tR,2)-1572*pow(s,7)*t*pow(tL,4)*pow(tR,2)+120*pow(s,8)*t*pow(tL,4)*pow(tR,2)-620*pow(s,2)*pow(tL,5)*pow(tR,2)-776*pow(s,3)*pow(tL,5)*pow(tR,2)+3680*pow(s,4)*pow(tL,5)*pow(tR,2)+1500*pow(s,5)*pow(tL,5)*pow(tR,2)-1820*pow(s,6)*pow(tL,5)*pow(tR,2)+476*pow(s,7)*pow(tL,5)*pow(tR,2)-40*pow(s,8)*pow(tL,5)*pow(tR,2)+14160*pow(s,2)*pow(tR,3)-50932*pow(s,3)*pow(tR,3)+72140*pow(s,4)*pow(tR,3)-50709*pow(s,5)*pow(tR,3)+17781*pow(s,6)*pow(tR,3)-2178*pow(s,7)*pow(tR,3)-390*pow(s,8)*pow(tR,3)+139*pow(s,9)*pow(tR,3)-11*pow(s,10)*pow(tR,3)+1440*s*t*pow(tR,3)-12648*pow(s,2)*t*pow(tR,3)+41352*pow(s,3)*t*pow(tR,3)-70266*pow(s,4)*t*pow(tR,3)+70038*pow(s,5)*t*pow(tR,3)-42948*pow(s,6)*t*pow(tR,3)+16308*pow(s,7)*t*pow(tR,3)-3714*pow(s,8)*t*pow(tR,3)+462*pow(s,9)*t*pow(tR,3)-24*pow(s,10)*t*pow(tR,3)-5760*pow(t,2)*pow(tR,3)+35232*s*pow(t,2)*pow(tR,3)-94336*pow(s,2)*pow(t,2)*pow(tR,3)+145344*pow(s,3)*pow(t,2)*pow(tR,3)-142448*pow(s,4)*pow(t,2)*pow(tR,3)+92646*pow(s,5)*pow(t,2)*pow(tR,3)-40434*pow(s,6)*pow(t,2)*pow(tR,3)+11676*pow(s,7)*pow(t,2)*pow(tR,3)-2132*pow(s,8)*pow(t,2)*pow(tR,3)+222*pow(s,9)*pow(t,2)*pow(tR,3)-10*pow(s,10)*pow(t,2)*pow(tR,3)-824*pow(s,2)*tL*pow(tR,3)+99792*pow(s,3)*tL*pow(tR,3)-271572*pow(s,4)*tL*pow(tR,3)+154014*pow(s,5)*tL*pow(tR,3)-11772*pow(s,6)*tL*pow(tR,3)-14184*pow(s,7)*tL*pow(tR,3)+4784*pow(s,8)*tL*pow(tR,3)-582*pow(s,9)*tL*pow(tR,3)+24*pow(s,10)*tL*pow(tR,3)-8496*s*t*tL*pow(tR,3)+55488*pow(s,2)*t*tL*pow(tR,3)-152344*pow(s,3)*t*tL*pow(tR,3)+232756*pow(s,4)*t*tL*pow(tR,3)-214548*pow(s,5)*t*tL*pow(tR,3)+119508*pow(s,6)*t*tL*pow(tR,3)-38712*pow(s,7)*t*tL*pow(tR,3)+6948*pow(s,8)*t*tL*pow(tR,3)-620*pow(s,9)*t*tL*pow(tR,3)+20*pow(s,10)*t*tL*pow(tR,3)+9504*pow(t,2)*tL*pow(tR,3)-54512*s*pow(t,2)*tL*pow(tR,3)+136296*pow(s,2)*pow(t,2)*tL*pow(tR,3)-194676*pow(s,3)*pow(t,2)*tL*pow(tR,3)+174564*pow(s,4)*pow(t,2)*tL*pow(tR,3)-101436*pow(s,5)*pow(t,2)*tL*pow(tR,3)+37944*pow(s,6)*pow(t,2)*tL*pow(tR,3)-8740*pow(s,7)*pow(t,2)*tL*pow(tR,3)+1116*pow(s,8)*pow(t,2)*tL*pow(tR,3)-60*pow(s,9)*pow(t,2)*tL*pow(tR,3)-27140*pow(s,2)*pow(tL,2)*pow(tR,3)-64632*pow(s,3)*pow(tL,2)*pow(tR,3)+296392*pow(s,4)*pow(tL,2)*pow(tR,3)-104106*pow(s,5)*pow(tL,2)*pow(tR,3)-38354*pow(s,6)*pow(tL,2)*pow(tR,3)+26596*pow(s,7)*pow(tL,2)*pow(tR,3)-5144*pow(s,8)*pow(tL,2)*pow(tR,3)+398*pow(s,9)*pow(tL,2)*pow(tR,3)-10*pow(s,10)*pow(tL,2)*pow(tR,3)+8280*s*t*pow(tL,2)*pow(tR,3)-52016*pow(s,2)*t*pow(tL,2)*pow(tR,3)+134912*pow(s,3)*t*pow(tL,2)*pow(tR,3)-193028*pow(s,4)*t*pow(tL,2)*pow(tR,3)+164192*pow(s,5)*t*pow(tL,2)*pow(tR,3)-80936*pow(s,6)*t*pow(tL,2)*pow(tR,3)+21104*pow(s,7)*t*pow(tL,2)*pow(tR,3)-2628*pow(s,8)*t*pow(tL,2)*pow(tR,3)+120*pow(s,9)*t*pow(tL,2)*pow(tR,3)-4320*pow(t,2)*pow(tL,2)*pow(tR,3)+23664*s*pow(t,2)*pow(tL,2)*pow(tR,3)-56040*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)+74916*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)-61704*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)+31896*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)-10008*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)+1716*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)-120*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)+19992*pow(s,2)*pow(tL,3)*pow(tR,3)+21384*pow(s,3)*pow(tL,3)*pow(tR,3)-135928*pow(s,4)*pow(tL,3)*pow(tR,3)+11924*pow(s,5)*pow(tL,3)*pow(tR,3)+34912*pow(s,6)*pow(tL,3)*pow(tR,3)-12536*pow(s,7)*pow(tL,3)*pow(tR,3)+1512*pow(s,8)*pow(tL,3)*pow(tR,3)-60*pow(s,9)*pow(tL,3)*pow(tR,3)-3024*s*t*pow(tL,3)*pow(tR,3)+18000*pow(s,2)*t*pow(tL,3)*pow(tR,3)-43920*pow(s,3)*t*pow(tL,3)*pow(tR,3)+58488*pow(s,4)*t*pow(tL,3)*pow(tR,3)-45288*pow(s,5)*t*pow(tL,3)*pow(tR,3)+19176*pow(s,6)*t*pow(tL,3)*pow(tR,3)-3672*pow(s,7)*t*pow(tL,3)*pow(tR,3)+240*pow(s,8)*t*pow(tL,3)*pow(tR,3)+576*pow(t,2)*pow(tL,3)*pow(tR,3)-3040*s*pow(t,2)*pow(tL,3)*pow(tR,3)+6864*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)-8616*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)+6504*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)-2952*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)+744*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)-80*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)-5020*pow(s,2)*pow(tL,4)*pow(tR,3)-3976*pow(s,3)*pow(tL,4)*pow(tR,3)+27136*pow(s,4)*pow(tL,4)*pow(tR,3)+5812*pow(s,5)*pow(tL,4)*pow(tR,3)-8988*pow(s,6)*pow(tL,4)*pow(tR,3)+1956*pow(s,7)*pow(tL,4)*pow(tR,3)-120*pow(s,8)*pow(tL,4)*pow(tR,3)+360*s*t*pow(tL,4)*pow(tR,3)-2032*pow(s,2)*t*pow(tL,4)*pow(tR,3)+4672*pow(s,3)*t*pow(tL,4)*pow(tR,3)-5776*pow(s,4)*t*pow(tL,4)*pow(tR,3)+4024*pow(s,5)*t*pow(tL,4)*pow(tR,3)-1408*pow(s,6)*t*pow(tL,4)*pow(tR,3)+160*pow(s,7)*t*pow(tL,4)*pow(tR,3)+416*pow(s,2)*pow(tL,5)*pow(tR,3)+320*pow(s,3)*pow(tL,5)*pow(tR,3)-1920*pow(s,4)*pow(tL,5)*pow(tR,3)-1080*pow(s,5)*pow(tL,5)*pow(tR,3)+664*pow(s,6)*pow(tL,5)*pow(tR,3)-80*pow(s,7)*pow(tL,5)*pow(tR,3)-3360*pow(s,2)*pow(tR,4)+11272*pow(s,3)*pow(tR,4)-14040*pow(s,4)*pow(tR,4)+7314*pow(s,5)*pow(tR,4)-426*pow(s,6)*pow(tR,4)-1212*pow(s,7)*pow(tR,4)+540*pow(s,8)*pow(tR,4)-94*pow(s,9)*pow(tR,4)+6*pow(s,10)*pow(tR,4)-720*s*t*pow(tR,4)+4644*pow(s,2)*t*pow(tR,4)-12640*pow(s,3)*t*pow(tR,4)+19033*pow(s,4)*t*pow(tR,4)-17442*pow(s,5)*t*pow(tR,4)+10071*pow(s,6)*t*pow(tR,4)-3660*pow(s,7)*t*pow(tR,4)+807*pow(s,8)*t*pow(tR,4)-98*pow(s,9)*t*pow(tR,4)+5*pow(s,10)*t*pow(tR,4)-400*pow(s,2)*tL*pow(tR,4)-19660*pow(s,3)*tL*pow(tR,4)+50488*pow(s,4)*tL*pow(tR,4)-14063*pow(s,5)*tL*pow(tR,4)-10429*pow(s,6)*tL*pow(tR,4)+7066*pow(s,7)*tL*pow(tR,4)-1638*pow(s,8)*tL*pow(tR,4)+161*pow(s,9)*tL*pow(tR,4)-5*pow(s,10)*tL*pow(tR,4)+1800*s*t*tL*pow(tR,4)-10640*pow(s,2)*t*tL*pow(tR,4)+26736*pow(s,3)*t*tL*pow(tR,4)-37396*pow(s,4)*t*tL*pow(tR,4)+31432*pow(s,5)*t*tL*pow(tR,4)-15808*pow(s,6)*t*tL*pow(tR,4)+4504*pow(s,7)*t*tL*pow(tR,4)-668*pow(s,8)*t*tL*pow(tR,4)+40*pow(s,9)*t*tL*pow(tR,4)+7120*pow(s,2)*pow(tL,2)*pow(tR,4)+11808*pow(s,3)*pow(tL,2)*pow(tR,4)-56756*pow(s,4)*pow(tL,2)*pow(tR,4)+2084*pow(s,5)*pow(tL,2)*pow(tR,4)+17532*pow(s,6)*pow(tL,2)*pow(tR,4)-6652*pow(s,7)*pow(tL,2)*pow(tR,4)+904*pow(s,8)*pow(tL,2)*pow(tR,4)-40*pow(s,9)*pow(tL,2)*pow(tR,4)-1260*s*t*pow(tL,2)*pow(tR,4)+7316*pow(s,2)*t*pow(tL,2)*pow(tR,4)-17632*pow(s,3)*t*pow(tL,2)*pow(tR,4)+23268*pow(s,4)*t*pow(tL,2)*pow(tR,4)-17936*pow(s,5)*t*pow(tL,2)*pow(tR,4)+7696*pow(s,6)*t*pow(tL,2)*pow(tR,4)-1572*pow(s,7)*t*pow(tL,2)*pow(tR,4)+120*pow(s,8)*t*pow(tL,2)*pow(tR,4)-5020*pow(s,2)*pow(tL,3)*pow(tR,4)-3976*pow(s,3)*pow(tL,3)*pow(tR,4)+27136*pow(s,4)*pow(tL,3)*pow(tR,4)+5812*pow(s,5)*pow(tL,3)*pow(tR,4)-8988*pow(s,6)*pow(tL,3)*pow(tR,4)+1956*pow(s,7)*pow(tL,3)*pow(tR,4)-120*pow(s,8)*pow(tL,3)*pow(tR,4)+360*s*t*pow(tL,3)*pow(tR,4)-2032*pow(s,2)*t*pow(tL,3)*pow(tR,4)+4672*pow(s,3)*t*pow(tL,3)*pow(tR,4)-5776*pow(s,4)*t*pow(tL,3)*pow(tR,4)+4024*pow(s,5)*t*pow(tL,3)*pow(tR,4)-1408*pow(s,6)*t*pow(tL,3)*pow(tR,4)+160*pow(s,7)*t*pow(tL,3)*pow(tR,4)+1232*pow(s,2)*pow(tL,4)*pow(tR,4)+848*pow(s,3)*pow(tL,4)*pow(tR,4)-5664*pow(s,4)*pow(tL,4)*pow(tR,4)-2704*pow(s,5)*pow(tL,4)*pow(tR,4)+1648*pow(s,6)*pow(tL,4)*pow(tR,4)-160*pow(s,7)*pow(tL,4)*pow(tR,4)-36*s*t*pow(tL,4)*pow(tR,4)+196*pow(s,2)*t*pow(tL,4)*pow(tR,4)-428*pow(s,3)*t*pow(tL,4)*pow(tR,4)+492*pow(s,4)*t*pow(tL,4)*pow(tR,4)-304*pow(s,5)*t*pow(tL,4)*pow(tR,4)+80*pow(s,6)*t*pow(tL,4)*pow(tR,4)-100*pow(s,2)*pow(tL,5)*pow(tR,4)-80*pow(s,3)*pow(tL,5)*pow(tR,4)+420*pow(s,4)*pow(tL,5)*pow(tR,4)+320*pow(s,5)*pow(tL,5)*pow(tR,4)-80*pow(s,6)*pow(tL,5)*pow(tR,4)+240*pow(s,2)*pow(tR,5)-668*pow(s,3)*pow(tR,5)+484*pow(s,4)*pow(tR,5)+273*pow(s,5)*pow(tR,5)-609*pow(s,6)*pow(tR,5)+378*pow(s,7)*pow(tR,5)-114*pow(s,8)*pow(tR,5)+17*pow(s,9)*pow(tR,5)-pow(s,10)*pow(tR,5)+104*pow(s,2)*tL*pow(tR,5)+1168*pow(s,3)*tL*pow(tR,5)-2736*pow(s,4)*tL*pow(tR,5)-918*pow(s,5)*tL*pow(tR,5)+1908*pow(s,6)*tL*pow(tR,5)-816*pow(s,7)*tL*pow(tR,5)+148*pow(s,8)*tL*pow(tR,5)-10*pow(s,9)*tL*pow(tR,5)-620*pow(s,2)*pow(tL,2)*pow(tR,5)-776*pow(s,3)*pow(tL,2)*pow(tR,5)+3680*pow(s,4)*pow(tL,2)*pow(tR,5)+1500*pow(s,5)*pow(tL,2)*pow(tR,5)-1820*pow(s,6)*pow(tL,2)*pow(tR,5)+476*pow(s,7)*pow(tL,2)*pow(tR,5)-40*pow(s,8)*pow(tL,2)*pow(tR,5)+416*pow(s,2)*pow(tL,3)*pow(tR,5)+320*pow(s,3)*pow(tL,3)*pow(tR,5)-1920*pow(s,4)*pow(tL,3)*pow(tR,5)-1080*pow(s,5)*pow(tL,3)*pow(tR,5)+664*pow(s,6)*pow(tL,3)*pow(tR,5)-80*pow(s,7)*pow(tL,3)*pow(tR,5)-100*pow(s,2)*pow(tL,4)*pow(tR,5)-80*pow(s,3)*pow(tL,4)*pow(tR,5)+420*pow(s,4)*pow(tL,4)*pow(tR,5)+320*pow(s,5)*pow(tL,4)*pow(tR,5)-80*pow(s,6)*pow(tL,4)*pow(tR,5)+8*pow(s,2)*pow(tL,5)*pow(tR,5)+8*pow(s,3)*pow(tL,5)*pow(tR,5)-32*pow(s,4)*pow(tL,5)*pow(tR,5)-32*pow(s,5)*pow(tL,5)*pow(tR,5))/24.;
		case 2*(QMax+1)+2:
			return (576*pow(t,2)-2400*s*pow(t,2)+4180*pow(s,2)*pow(t,2)-3980*pow(s,3)*pow(t,2)+2273*pow(s,4)*pow(t,2)-800*pow(s,5)*pow(t,2)+170*pow(s,6)*pow(t,2)-20*pow(s,7)*pow(t,2)+pow(s,8)*pow(t,2)+1152*pow(t,3)-4800*s*pow(t,3)+8360*pow(s,2)*pow(t,3)-7960*pow(s,3)*pow(t,3)+4546*pow(s,4)*pow(t,3)-1600*pow(s,5)*pow(t,3)+340*pow(s,6)*pow(t,3)-40*pow(s,7)*pow(t,3)+2*pow(s,8)*pow(t,3)+576*pow(t,4)-2400*s*pow(t,4)+4180*pow(s,2)*pow(t,4)-3980*pow(s,3)*pow(t,4)+2273*pow(s,4)*pow(t,4)-800*pow(s,5)*pow(t,4)+170*pow(s,6)*pow(t,4)-20*pow(s,7)*pow(t,4)+pow(s,8)*pow(t,4)-576*s*tL+816*pow(s,2)*tL-232*pow(s,3)*tL+80*pow(s,4)*tL-144*pow(s,5)*tL+64*pow(s,6)*tL-8*pow(s,7)*tL+288*s*t*tL-648*pow(s,2)*t*tL+328*pow(s,3)*t*tL+162*pow(s,4)*t*tL-148*pow(s,5)*t*tL+8*pow(s,6)*t*tL+12*pow(s,7)*t*tL-2*pow(s,8)*t*tL-768*pow(t,2)*tL+3232*s*pow(t,2)*tL-5912*pow(s,2)*pow(t,2)*tL+6272*pow(s,3)*pow(t,2)*tL-4286*pow(s,4)*pow(t,2)*tL+1928*pow(s,5)*pow(t,2)*tL-548*pow(s,6)*pow(t,2)*tL+88*pow(s,7)*pow(t,2)*tL-6*pow(s,8)*pow(t,2)*tL-576*pow(t,3)*tL+2832*s*pow(t,3)*tL-5872*pow(s,2)*pow(t,3)*tL+6692*pow(s,3)*pow(t,3)*tL-4580*pow(s,4)*pow(t,3)*tL+1928*pow(s,5)*pow(t,3)*tL-488*pow(s,6)*pow(t,3)*tL+68*pow(s,7)*pow(t,3)*tL-4*pow(s,8)*pow(t,3)*tL+912*s*pow(tL,2)-1156*pow(s,2)*pow(tL,2)+212*pow(s,3)*pow(tL,2)-171*pow(s,4)*pow(tL,2)+308*pow(s,5)*pow(tL,2)-114*pow(s,6)*pow(tL,2)+8*pow(s,7)*pow(tL,2)+pow(s,8)*pow(tL,2)-384*s*t*pow(tL,2)+944*pow(s,2)*t*pow(tL,2)-764*pow(s,3)*t*pow(tL,2)+314*pow(s,4)*t*pow(tL,2)-236*pow(s,5)*t*pow(tL,2)+176*pow(s,6)*t*pow(tL,2)-56*pow(s,7)*t*pow(tL,2)+6*pow(s,8)*t*pow(tL,2)+192*pow(t,2)*pow(tL,2)-976*s*pow(t,2)*pow(tL,2)+2296*pow(s,2)*pow(t,2)*pow(tL,2)-3196*pow(s,3)*pow(t,2)*pow(tL,2)+2782*pow(s,4)*pow(t,2)*pow(tL,2)-1504*pow(s,5)*pow(t,2)*pow(tL,2)+484*pow(s,6)*pow(t,2)*pow(tL,2)-84*pow(s,7)*pow(t,2)*pow(tL,2)+6*pow(s,8)*pow(t,2)*pow(tL,2)-384*s*pow(tL,3)+368*pow(s,2)*pow(tL,3)+52*pow(s,3)*pow(tL,3)+82*pow(s,4)*pow(tL,3)-156*pow(s,5)*pow(tL,3)+32*pow(s,6)*pow(tL,3)+8*pow(s,7)*pow(tL,3)-2*pow(s,8)*pow(tL,3)+96*s*t*pow(tL,3)-296*pow(s,2)*t*pow(tL,3)+436*pow(s,3)*t*pow(tL,3)-476*pow(s,4)*t*pow(tL,3)+384*pow(s,5)*t*pow(tL,3)-184*pow(s,6)*t*pow(tL,3)+44*pow(s,7)*t*pow(tL,3)-4*pow(s,8)*t*pow(tL,3)+48*s*pow(tL,4)-28*pow(s,2)*pow(tL,4)-32*pow(s,3)*pow(tL,4)+9*pow(s,4)*pow(tL,4)-8*pow(s,5)*pow(tL,4)+18*pow(s,6)*pow(tL,4)-8*pow(s,7)*pow(tL,4)+pow(s,8)*pow(tL,4)-576*s*tR+816*pow(s,2)*tR-232*pow(s,3)*tR+80*pow(s,4)*tR-144*pow(s,5)*tR+64*pow(s,6)*tR-8*pow(s,7)*tR+288*s*t*tR-648*pow(s,2)*t*tR+328*pow(s,3)*t*tR+162*pow(s,4)*t*tR-148*pow(s,5)*t*tR+8*pow(s,6)*t*tR+12*pow(s,7)*t*tR-2*pow(s,8)*t*tR-768*pow(t,2)*tR+3232*s*pow(t,2)*tR-5912*pow(s,2)*pow(t,2)*tR+6272*pow(s,3)*pow(t,2)*tR-4286*pow(s,4)*pow(t,2)*tR+1928*pow(s,5)*pow(t,2)*tR-548*pow(s,6)*pow(t,2)*tR+88*pow(s,7)*pow(t,2)*tR-6*pow(s,8)*pow(t,2)*tR-576*pow(t,3)*tR+2832*s*pow(t,3)*tR-5872*pow(s,2)*pow(t,3)*tR+6692*pow(s,3)*pow(t,3)*tR-4580*pow(s,4)*pow(t,3)*tR+1928*pow(s,5)*pow(t,3)*tR-488*pow(s,6)*pow(t,3)*tR+68*pow(s,7)*pow(t,3)*tR-4*pow(s,8)*pow(t,3)*tR+5760*s*tL*tR+4792*pow(s,2)*tL*tR-4832*pow(s,3)*tL*tR-1398*pow(s,4)*tL*tR+1584*pow(s,5)*tL*tR-292*pow(s,6)*tL*tR+2*pow(s,8)*tL*tR-2448*s*t*tL*tR+5056*pow(s,2)*t*tL*tR-2660*pow(s,3)*t*tL*tR+260*pow(s,4)*t*tL*tR-652*pow(s,5)*t*tL*tR+584*pow(s,6)*t*tL*tR-152*pow(s,7)*t*tL*tR+12*pow(s,8)*t*tL*tR+1536*pow(t,2)*tL*tR-6224*s*pow(t,2)*tL*tR+11392*pow(s,2)*pow(t,2)*tL*tR-12724*pow(s,3)*pow(t,2)*tL*tR+9436*pow(s,4)*pow(t,2)*tL*tR-4540*pow(s,5)*pow(t,2)*tL*tR+1312*pow(s,6)*pow(t,2)*tL*tR-200*pow(s,7)*pow(t,2)*tL*tR+12*pow(s,8)*pow(t,2)*tL*tR+288*pow(t,3)*tL*tR-1344*s*pow(t,3)*tL*tR+2600*pow(s,2)*pow(t,3)*tL*tR-2696*pow(s,3)*pow(t,3)*tL*tR+1616*pow(s,4)*pow(t,3)*tL*tR-560*pow(s,5)*pow(t,3)*tL*tR+104*pow(s,6)*pow(t,3)*tL*tR-8*pow(s,7)*pow(t,3)*tL*tR-7584*s*pow(tL,2)*tR-8952*pow(s,2)*pow(tL,2)*tR+4544*pow(s,3)*pow(tL,2)*tR+3254*pow(s,4)*pow(tL,2)*tR-1632*pow(s,5)*pow(tL,2)*tR+16*pow(s,6)*pow(tL,2)*tR+64*pow(s,7)*pow(tL,2)*tR-6*pow(s,8)*pow(tL,2)*tR+2208*s*t*pow(tL,2)*tR-4888*pow(s,2)*t*pow(tL,2)*tR+3964*pow(s,3)*t*pow(tL,2)*tR-2800*pow(s,4)*t*pow(tL,2)*tR+2392*pow(s,5)*t*pow(tL,2)*tR-1060*pow(s,6)*t*pow(tL,2)*tR+196*pow(s,7)*t*pow(tL,2)*tR-12*pow(s,8)*t*pow(tL,2)*tR-384*pow(t,2)*pow(tL,2)*tR+1568*s*pow(t,2)*pow(tL,2)*tR-2960*pow(s,2)*pow(t,2)*pow(tL,2)*tR+3416*pow(s,3)*pow(t,2)*pow(tL,2)*tR-2516*pow(s,4)*pow(t,2)*pow(tL,2)*tR+1112*pow(s,5)*pow(t,2)*pow(tL,2)*tR-260*pow(s,6)*pow(t,2)*pow(tL,2)*tR+24*pow(s,7)*pow(t,2)*pow(tL,2)*tR+3072*s*pow(tL,3)*tR+4648*pow(s,2)*pow(tL,3)*tR-1116*pow(s,3)*pow(tL,3)*tR-1272*pow(s,4)*pow(tL,3)*tR+108*pow(s,5)*pow(tL,3)*tR+236*pow(s,6)*pow(tL,3)*tR-64*pow(s,7)*pow(tL,3)*tR+4*pow(s,8)*pow(tL,3)*tR-432*s*t*pow(tL,3)*tR+968*pow(s,2)*t*pow(tL,3)*tR-912*pow(s,3)*t*pow(tL,3)*tR+808*pow(s,4)*t*pow(tL,3)*tR-616*pow(s,5)*t*pow(tL,3)*tR+208*pow(s,6)*t*pow(tL,3)*tR-24*pow(s,7)*t*pow(tL,3)*tR-384*s*pow(tL,4)*tR-704*pow(s,2)*pow(tL,4)*tR+24*pow(s,3)*pow(tL,4)*tR+108*pow(s,4)*pow(tL,4)*tR+64*pow(s,5)*pow(tL,4)*tR-52*pow(s,6)*pow(tL,4)*tR+8*pow(s,7)*pow(tL,4)*tR+912*s*pow(tR,2)-1156*pow(s,2)*pow(tR,2)+212*pow(s,3)*pow(tR,2)-171*pow(s,4)*pow(tR,2)+308*pow(s,5)*pow(tR,2)-114*pow(s,6)*pow(tR,2)+8*pow(s,7)*pow(tR,2)+pow(s,8)*pow(tR,2)-384*s*t*pow(tR,2)+944*pow(s,2)*t*pow(tR,2)-764*pow(s,3)*t*pow(tR,2)+314*pow(s,4)*t*pow(tR,2)-236*pow(s,5)*t*pow(tR,2)+176*pow(s,6)*t*pow(tR,2)-56*pow(s,7)*t*pow(tR,2)+6*pow(s,8)*t*pow(tR,2)+192*pow(t,2)*pow(tR,2)-976*s*pow(t,2)*pow(tR,2)+2296*pow(s,2)*pow(t,2)*pow(tR,2)-3196*pow(s,3)*pow(t,2)*pow(tR,2)+2782*pow(s,4)*pow(t,2)*pow(tR,2)-1504*pow(s,5)*pow(t,2)*pow(tR,2)+484*pow(s,6)*pow(t,2)*pow(tR,2)-84*pow(s,7)*pow(t,2)*pow(tR,2)+6*pow(s,8)*pow(t,2)*pow(tR,2)-7584*s*tL*pow(tR,2)-8952*pow(s,2)*tL*pow(tR,2)+4544*pow(s,3)*tL*pow(tR,2)+3254*pow(s,4)*tL*pow(tR,2)-1632*pow(s,5)*tL*pow(tR,2)+16*pow(s,6)*tL*pow(tR,2)+64*pow(s,7)*tL*pow(tR,2)-6*pow(s,8)*tL*pow(tR,2)+2208*s*t*tL*pow(tR,2)-4888*pow(s,2)*t*tL*pow(tR,2)+3964*pow(s,3)*t*tL*pow(tR,2)-2800*pow(s,4)*t*tL*pow(tR,2)+2392*pow(s,5)*t*tL*pow(tR,2)-1060*pow(s,6)*t*tL*pow(tR,2)+196*pow(s,7)*t*tL*pow(tR,2)-12*pow(s,8)*t*tL*pow(tR,2)-384*pow(t,2)*tL*pow(tR,2)+1568*s*pow(t,2)*tL*pow(tR,2)-2960*pow(s,2)*pow(t,2)*tL*pow(tR,2)+3416*pow(s,3)*pow(t,2)*tL*pow(tR,2)-2516*pow(s,4)*pow(t,2)*tL*pow(tR,2)+1112*pow(s,5)*pow(t,2)*tL*pow(tR,2)-260*pow(s,6)*pow(t,2)*tL*pow(tR,2)+24*pow(s,7)*pow(t,2)*tL*pow(tR,2)+9576*s*pow(tL,2)*pow(tR,2)+15868*pow(s,2)*pow(tL,2)*pow(tR,2)-2928*pow(s,3)*pow(tL,2)*pow(tR,2)-4338*pow(s,4)*pow(tL,2)*pow(tR,2)+256*pow(s,5)*pow(tL,2)*pow(tR,2)+548*pow(s,6)*pow(tL,2)*pow(tR,2)-112*pow(s,7)*pow(tL,2)*pow(tR,2)+6*pow(s,8)*pow(tL,2)*pow(tR,2)-1632*s*t*pow(tL,2)*pow(tR,2)+3376*pow(s,2)*t*pow(tL,2)*pow(tR,2)-2628*pow(s,3)*t*pow(tL,2)*pow(tR,2)+2080*pow(s,4)*t*pow(tL,2)*pow(tR,2)-1668*pow(s,5)*t*pow(tL,2)*pow(tR,2)+520*pow(s,6)*t*pow(tL,2)*pow(tR,2)-48*pow(s,7)*t*pow(tL,2)*pow(tR,2)+96*pow(t,2)*pow(tL,2)*pow(tR,2)-368*s*pow(t,2)*pow(tL,2)*pow(tR,2)+648*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-692*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+456*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-164*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+24*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-3840*s*pow(tL,3)*pow(tR,2)-7664*pow(s,2)*pow(tL,3)*pow(tR,2)-420*pow(s,3)*pow(tL,3)*pow(tR,2)+1396*pow(s,4)*pow(tL,3)*pow(tR,2)+468*pow(s,5)*pow(tL,3)*pow(tR,2)-260*pow(s,6)*pow(tL,3)*pow(tR,2)+24*pow(s,7)*pow(tL,3)*pow(tR,2)+288*s*t*pow(tL,3)*pow(tR,2)-552*pow(s,2)*t*pow(tL,3)*pow(tR,2)+408*pow(s,3)*t*pow(tL,3)*pow(tR,2)-360*pow(s,4)*t*pow(tL,3)*pow(tR,2)+264*pow(s,5)*t*pow(tL,3)*pow(tR,2)-48*pow(s,6)*t*pow(tL,3)*pow(tR,2)+480*s*pow(tL,4)*pow(tR,2)+1096*pow(s,2)*pow(tL,4)*pow(tR,2)+292*pow(s,3)*pow(tL,4)*pow(tR,2)-76*pow(s,4)*pow(tL,4)*pow(tR,2)-100*pow(s,5)*pow(tL,4)*pow(tR,2)+24*pow(s,6)*pow(tL,4)*pow(tR,2)-384*s*pow(tR,3)+368*pow(s,2)*pow(tR,3)+52*pow(s,3)*pow(tR,3)+82*pow(s,4)*pow(tR,3)-156*pow(s,5)*pow(tR,3)+32*pow(s,6)*pow(tR,3)+8*pow(s,7)*pow(tR,3)-2*pow(s,8)*pow(tR,3)+96*s*t*pow(tR,3)-296*pow(s,2)*t*pow(tR,3)+436*pow(s,3)*t*pow(tR,3)-476*pow(s,4)*t*pow(tR,3)+384*pow(s,5)*t*pow(tR,3)-184*pow(s,6)*t*pow(tR,3)+44*pow(s,7)*t*pow(tR,3)-4*pow(s,8)*t*pow(tR,3)+3072*s*tL*pow(tR,3)+4648*pow(s,2)*tL*pow(tR,3)-1116*pow(s,3)*tL*pow(tR,3)-1272*pow(s,4)*tL*pow(tR,3)+108*pow(s,5)*tL*pow(tR,3)+236*pow(s,6)*tL*pow(tR,3)-64*pow(s,7)*tL*pow(tR,3)+4*pow(s,8)*tL*pow(tR,3)-432*s*t*tL*pow(tR,3)+968*pow(s,2)*t*tL*pow(tR,3)-912*pow(s,3)*t*tL*pow(tR,3)+808*pow(s,4)*t*tL*pow(tR,3)-616*pow(s,5)*t*tL*pow(tR,3)+208*pow(s,6)*t*tL*pow(tR,3)-24*pow(s,7)*t*tL*pow(tR,3)-3840*s*pow(tL,2)*pow(tR,3)-7664*pow(s,2)*pow(tL,2)*pow(tR,3)-420*pow(s,3)*pow(tL,2)*pow(tR,3)+1396*pow(s,4)*pow(tL,2)*pow(tR,3)+468*pow(s,5)*pow(tL,2)*pow(tR,3)-260*pow(s,6)*pow(tL,2)*pow(tR,3)+24*pow(s,7)*pow(tL,2)*pow(tR,3)+288*s*t*pow(tL,2)*pow(tR,3)-552*pow(s,2)*t*pow(tL,2)*pow(tR,3)+408*pow(s,3)*t*pow(tL,2)*pow(tR,3)-360*pow(s,4)*t*pow(tL,2)*pow(tR,3)+264*pow(s,5)*t*pow(tL,2)*pow(tR,3)-48*pow(s,6)*t*pow(tL,2)*pow(tR,3)+1536*s*pow(tL,3)*pow(tR,3)+3560*pow(s,2)*pow(tL,3)*pow(tR,3)+1032*pow(s,3)*pow(tL,3)*pow(tR,3)-264*pow(s,4)*pow(tL,3)*pow(tR,3)-296*pow(s,5)*pow(tL,3)*pow(tR,3)+48*pow(s,6)*pow(tL,3)*pow(tR,3)-48*s*t*pow(tL,3)*pow(tR,3)+80*pow(s,2)*t*pow(tL,3)*pow(tR,3)-48*pow(s,3)*t*pow(tL,3)*pow(tR,3)+48*pow(s,4)*t*pow(tL,3)*pow(tR,3)-32*pow(s,5)*t*pow(tL,3)*pow(tR,3)-192*s*pow(tL,4)*pow(tR,3)-496*pow(s,2)*pow(tL,4)*pow(tR,3)-248*pow(s,3)*pow(tL,4)*pow(tR,3)-32*pow(s,4)*pow(tL,4)*pow(tR,3)+32*pow(s,5)*pow(tL,4)*pow(tR,3)+48*s*pow(tR,4)-28*pow(s,2)*pow(tR,4)-32*pow(s,3)*pow(tR,4)+9*pow(s,4)*pow(tR,4)-8*pow(s,5)*pow(tR,4)+18*pow(s,6)*pow(tR,4)-8*pow(s,7)*pow(tR,4)+pow(s,8)*pow(tR,4)-384*s*tL*pow(tR,4)-704*pow(s,2)*tL*pow(tR,4)+24*pow(s,3)*tL*pow(tR,4)+108*pow(s,4)*tL*pow(tR,4)+64*pow(s,5)*tL*pow(tR,4)-52*pow(s,6)*tL*pow(tR,4)+8*pow(s,7)*tL*pow(tR,4)+480*s*pow(tL,2)*pow(tR,4)+1096*pow(s,2)*pow(tL,2)*pow(tR,4)+292*pow(s,3)*pow(tL,2)*pow(tR,4)-76*pow(s,4)*pow(tL,2)*pow(tR,4)-100*pow(s,5)*pow(tL,2)*pow(tR,4)+24*pow(s,6)*pow(tL,2)*pow(tR,4)-192*s*pow(tL,3)*pow(tR,4)-496*pow(s,2)*pow(tL,3)*pow(tR,4)-248*pow(s,3)*pow(tL,3)*pow(tR,4)-32*pow(s,4)*pow(tL,3)*pow(tR,4)+32*pow(s,5)*pow(tL,3)*pow(tR,4)+24*s*pow(tL,4)*pow(tR,4)+68*pow(s,2)*pow(tL,4)*pow(tR,4)+48*pow(s,3)*pow(tL,4)*pow(tR,4)+16*pow(s,4)*pow(tL,4)*pow(tR,4))/4.;
		case 2*(QMax+1)+3:
			return (28800*pow(t,2)-131520*s*pow(t,2)+258152*pow(s,2)*pow(t,2)-287400*pow(s,3)*pow(t,2)+201610*pow(s,4)*pow(t,2)-93420*pow(s,5)*pow(t,2)+29046*pow(s,6)*pow(t,2)-6000*pow(s,7)*pow(t,2)+790*pow(s,8)*pow(t,2)-60*pow(s,9)*pow(t,2)+2*pow(s,10)*pow(t,2)+72000*pow(t,3)-328800*s*pow(t,3)+645380*pow(s,2)*pow(t,3)-718500*pow(s,3)*pow(t,3)+504025*pow(s,4)*pow(t,3)-233550*pow(s,5)*pow(t,3)+72615*pow(s,6)*pow(t,3)-15000*pow(s,7)*pow(t,3)+1975*pow(s,8)*pow(t,3)-150*pow(s,9)*pow(t,3)+5*pow(s,10)*pow(t,3)+57600*pow(t,4)-263040*s*pow(t,4)+516304*pow(s,2)*pow(t,4)-574800*pow(s,3)*pow(t,4)+403220*pow(s,4)*pow(t,4)-186840*pow(s,5)*pow(t,4)+58092*pow(s,6)*pow(t,4)-12000*pow(s,7)*pow(t,4)+1580*pow(s,8)*pow(t,4)-120*pow(s,9)*pow(t,4)+4*pow(s,10)*pow(t,4)+14400*pow(t,5)-65760*s*pow(t,5)+129076*pow(s,2)*pow(t,5)-143700*pow(s,3)*pow(t,5)+100805*pow(s,4)*pow(t,5)-46710*pow(s,5)*pow(t,5)+14523*pow(s,6)*pow(t,5)-3000*pow(s,7)*pow(t,5)+395*pow(s,8)*pow(t,5)-30*pow(s,9)*pow(t,5)+pow(s,10)*pow(t,5)+23040*pow(s,2)*tL-43968*pow(s,3)*tL+26352*pow(s,4)*tL-6696*pow(s,5)*tL+2160*pow(s,6)*tL-1152*pow(s,7)*tL+288*pow(s,8)*tL-24*pow(s,9)*tL-1920*s*t*tL-1136*pow(s,2)*t*tL+11884*pow(s,3)*t*tL-11486*pow(s,4)*t*tL+234*pow(s,5)*t*tL+3840*pow(s,6)*t*tL-1584*pow(s,7)*t*tL+146*pow(s,8)*t*tL+26*pow(s,9)*t*tL-4*pow(s,10)*t*tL-47520*pow(t,2)*tL+224904*s*pow(t,2)*tL-457600*pow(s,2)*pow(t,2)*tL+529534*pow(s,3)*pow(t,2)*tL-390396*pow(s,4)*pow(t,2)*tL+195489*pow(s,5)*pow(t,2)*tL-69135*pow(s,6)*pow(t,2)*tL+17436*pow(s,7)*pow(t,2)*tL-3014*pow(s,8)*pow(t,2)*tL+317*pow(s,9)*pow(t,2)*tL-15*pow(s,10)*pow(t,2)*tL-64800*pow(t,3)*tL+312840*s*pow(t,3)*tL-658776*pow(s,2)*pow(t,3)*tL+800210*pow(s,3)*pow(t,3)*tL-623690*pow(s,4)*pow(t,3)*tL+327060*pow(s,5)*pow(t,3)*tL-117108*pow(s,6)*pow(t,3)*tL+28290*pow(s,7)*pow(t,3)*tL-4410*pow(s,8)*pow(t,3)*tL+400*pow(s,9)*pow(t,3)*tL-16*pow(s,10)*pow(t,3)*tL-23040*pow(t,4)*tL+115008*s*pow(t,4)*tL-249280*pow(s,2)*pow(t,4)*tL+309140*pow(s,3)*pow(t,4)*tL-243160*pow(s,4)*pow(t,4)*tL+126909*pow(s,5)*pow(t,4)*tL-44565*pow(s,6)*pow(t,4)*tL+10410*pow(s,7)*pow(t,4)*tL-1550*pow(s,8)*pow(t,4)*tL+133*pow(s,9)*pow(t,4)*tL-5*pow(s,10)*pow(t,4)*tL-44160*pow(s,2)*pow(tL,2)+80912*pow(s,3)*pow(tL,2)-44996*pow(s,4)*pow(tL,2)+11226*pow(s,5)*pow(tL,2)-5262*pow(s,6)*pow(tL,2)+2868*pow(s,7)*pow(tL,2)-624*pow(s,8)*pow(tL,2)+34*pow(s,9)*pow(tL,2)+2*pow(s,10)*pow(tL,2)+480*s*t*pow(tL,2)+13184*pow(s,2)*t*pow(tL,2)-39746*pow(s,3)*t*pow(tL,2)+39873*pow(s,4)*t*pow(tL,2)-15696*pow(s,5)*t*pow(tL,2)+2361*pow(s,6)*t*pow(tL,2)-1014*pow(s,7)*t*pow(tL,2)+727*pow(s,8)*t*pow(tL,2)-184*pow(s,9)*t*pow(tL,2)+15*pow(s,10)*t*pow(tL,2)+21600*pow(t,2)*pow(tL,2)-113400*s*pow(t,2)*pow(tL,2)+256656*pow(s,2)*pow(t,2)*pow(tL,2)-333798*pow(s,3)*pow(t,2)*pow(tL,2)+282216*pow(s,4)*pow(t,2)*pow(tL,2)-166320*pow(s,5)*pow(t,2)*pow(tL,2)+70380*pow(s,6)*pow(t,2)*pow(tL,2)-21042*pow(s,7)*pow(t,2)*pow(tL,2)+4164*pow(s,8)*pow(t,2)*pow(tL,2)-480*pow(s,9)*pow(t,2)*pow(tL,2)+24*pow(s,10)*pow(t,2)*pow(tL,2)+12960*pow(t,3)*pow(tL,2)-69192*s*pow(t,3)*pow(tL,2)+163920*pow(s,2)*pow(t,3)*pow(tL,2)-226970*pow(s,3)*pow(t,3)*pow(tL,2)+203000*pow(s,4)*pow(t,3)*pow(tL,2)-122076*pow(s,5)*pow(t,3)*pow(tL,2)+49770*pow(s,6)*pow(t,3)*pow(tL,2)-13530*pow(s,7)*pow(t,3)*pow(tL,2)+2340*pow(s,8)*pow(t,3)*pow(tL,2)-232*pow(s,9)*pow(t,3)*pow(tL,2)+10*pow(s,10)*pow(t,3)*pow(tL,2)+26880*pow(s,2)*pow(tL,3)-45416*pow(s,3)*pow(tL,3)+20918*pow(s,4)*pow(tL,3)-4407*pow(s,5)*pow(tL,3)+3735*pow(s,6)*pow(tL,3)-2034*pow(s,7)*pow(tL,3)+312*pow(s,8)*pow(tL,3)+17*pow(s,9)*pow(tL,3)-5*pow(s,10)*pow(tL,3)+1920*s*t*pow(tL,3)-15184*pow(s,2)*t*pow(tL,3)+35220*pow(s,3)*t*pow(tL,3)-37502*pow(s,4)*t*pow(tL,3)+22860*pow(s,5)*t*pow(tL,3)-10680*pow(s,6)*t*pow(tL,3)+4560*pow(s,7)*t*pow(tL,3)-1418*pow(s,8)*t*pow(tL,3)+240*pow(s,9)*t*pow(tL,3)-16*pow(s,10)*t*pow(tL,3)-2880*pow(t,2)*pow(tL,3)+17136*s*pow(t,2)*pow(tL,3)-44632*pow(s,2)*pow(t,2)*pow(tL,3)+68364*pow(s,3)*pow(t,2)*pow(tL,3)-69350*pow(s,4)*pow(t,2)*pow(tL,3)+48906*pow(s,5)*pow(t,2)*pow(tL,3)-24018*pow(s,6)*pow(t,2)*pow(tL,3)+7956*pow(s,7)*pow(t,2)*pow(tL,3)-1670*pow(s,8)*pow(t,2)*pow(tL,3)+198*pow(s,9)*pow(t,2)*pow(tL,3)-10*pow(s,10)*pow(t,2)*pow(tL,3)-6240*pow(s,2)*pow(tL,4)+8968*pow(s,3)*pow(tL,4)-2044*pow(s,4)*pow(tL,4)-480*pow(s,5)*pow(tL,4)-444*pow(s,6)*pow(tL,4)+192*pow(s,7)*pow(tL,4)+84*pow(s,8)*pow(tL,4)-40*pow(s,9)*pow(tL,4)+4*pow(s,10)*pow(tL,4)-480*s*t*pow(tL,4)+3136*pow(s,2)*t*pow(tL,4)-7358*pow(s,3)*t*pow(tL,4)+9115*pow(s,4)*t*pow(tL,4)-7398*pow(s,5)*t*pow(tL,4)+4479*pow(s,6)*t*pow(tL,4)-1962*pow(s,7)*t*pow(tL,4)+545*pow(s,8)*t*pow(tL,4)-82*pow(s,9)*t*pow(tL,4)+5*pow(s,10)*t*pow(tL,4)+480*pow(s,2)*pow(tL,5)-496*pow(s,3)*pow(tL,5)-230*pow(s,4)*pow(tL,5)+357*pow(s,5)*pow(tL,5)-189*pow(s,6)*pow(tL,5)+126*pow(s,7)*pow(tL,5)-60*pow(s,8)*pow(tL,5)+13*pow(s,9)*pow(tL,5)-pow(s,10)*pow(tL,5)+23040*pow(s,2)*tR-43968*pow(s,3)*tR+26352*pow(s,4)*tR-6696*pow(s,5)*tR+2160*pow(s,6)*tR-1152*pow(s,7)*tR+288*pow(s,8)*tR-24*pow(s,9)*tR-1920*s*t*tR-1136*pow(s,2)*t*tR+11884*pow(s,3)*t*tR-11486*pow(s,4)*t*tR+234*pow(s,5)*t*tR+3840*pow(s,6)*t*tR-1584*pow(s,7)*t*tR+146*pow(s,8)*t*tR+26*pow(s,9)*t*tR-4*pow(s,10)*t*tR-47520*pow(t,2)*tR+224904*s*pow(t,2)*tR-457600*pow(s,2)*pow(t,2)*tR+529534*pow(s,3)*pow(t,2)*tR-390396*pow(s,4)*pow(t,2)*tR+195489*pow(s,5)*pow(t,2)*tR-69135*pow(s,6)*pow(t,2)*tR+17436*pow(s,7)*pow(t,2)*tR-3014*pow(s,8)*pow(t,2)*tR+317*pow(s,9)*pow(t,2)*tR-15*pow(s,10)*pow(t,2)*tR-64800*pow(t,3)*tR+312840*s*pow(t,3)*tR-658776*pow(s,2)*pow(t,3)*tR+800210*pow(s,3)*pow(t,3)*tR-623690*pow(s,4)*pow(t,3)*tR+327060*pow(s,5)*pow(t,3)*tR-117108*pow(s,6)*pow(t,3)*tR+28290*pow(s,7)*pow(t,3)*tR-4410*pow(s,8)*pow(t,3)*tR+400*pow(s,9)*pow(t,3)*tR-16*pow(s,10)*pow(t,3)*tR-23040*pow(t,4)*tR+115008*s*pow(t,4)*tR-249280*pow(s,2)*pow(t,4)*tR+309140*pow(s,3)*pow(t,4)*tR-243160*pow(s,4)*pow(t,4)*tR+126909*pow(s,5)*pow(t,4)*tR-44565*pow(s,6)*pow(t,4)*tR+10410*pow(s,7)*pow(t,4)*tR-1550*pow(s,8)*pow(t,4)*tR+133*pow(s,9)*pow(t,4)*tR-5*pow(s,10)*pow(t,4)*tR-57600*s*tL*tR-637056*pow(s,2)*tL*tR+211696*pow(s,3)*tL*tR+156872*pow(s,4)*tL*tR-45516*pow(s,5)*tL*tR-26316*pow(s,6)*tL*tR+12360*pow(s,7)*tL*tR-1536*pow(s,8)*tL*tR+20*pow(s,9)*tL*tR+4*pow(s,10)*tL*tR+4800*t*tL*tR+8288*s*t*tL*tR+83572*pow(s,2)*t*tL*tR-260744*pow(s,3)*t*tL*tR+207034*pow(s,4)*t*tL*tR-34716*pow(s,5)*t*tL*tR-8258*pow(s,6)*t*tL*tR-2048*pow(s,7)*t*tL*tR+2550*pow(s,8)*t*tL*tR-508*pow(s,9)*t*tL*tR+30*pow(s,10)*t*tL*tR+93408*pow(t,2)*tL*tR-473200*s*pow(t,2)*tL*tR+1008920*pow(s,2)*pow(t,2)*tL*tR-1208028*pow(s,3)*pow(t,2)*tL*tR+928316*pow(s,4)*pow(t,2)*tL*tR-501482*pow(s,5)*pow(t,2)*tL*tR+199376*pow(s,6)*pow(t,2)*tL*tR-56824*pow(s,7)*pow(t,2)*tL*tR+10572*pow(s,8)*pow(t,2)*tL*tR-1106*pow(s,9)*pow(t,2)*tL*tR+48*pow(s,10)*pow(t,2)*tL*tR+75600*pow(t,3)*tL*tR-361008*s*pow(t,3)*tL*tR+759684*pow(s,2)*pow(t,3)*tL*tR-934728*pow(s,3)*pow(t,3)*tL*tR+748212*pow(s,4)*pow(t,3)*tL*tR-406800*pow(s,5)*pow(t,3)*tL*tR+151232*pow(s,6)*pow(t,3)*tL*tR-37608*pow(s,7)*pow(t,3)*tL*tR+5924*pow(s,8)*pow(t,3)*tL*tR-528*pow(s,9)*pow(t,3)*tL*tR+20*pow(s,10)*pow(t,3)*tL*tR+9216*pow(t,4)*tL*tR-44160*s*pow(t,4)*tL*tR+90880*pow(s,2)*pow(t,4)*tL*tR-105480*pow(s,3)*pow(t,4)*tL*tR+76168*pow(s,4)*pow(t,4)*tL*tR-35530*pow(s,5)*pow(t,4)*tL*tR+10720*pow(s,6)*pow(t,4)*tL*tR-2020*pow(s,7)*pow(t,4)*tL*tR+216*pow(s,8)*pow(t,4)*tL*tR-10*pow(s,9)*pow(t,4)*tL*tR+107520*s*pow(tL,2)*tR+1067056*pow(s,2)*pow(tL,2)*tR-114612*pow(s,3)*pow(tL,2)*tR-318510*pow(s,4)*pow(tL,2)*tR+23183*pow(s,5)*pow(tL,2)*tR+56709*pow(s,6)*pow(tL,2)*tR-15706*pow(s,7)*pow(tL,2)*tR+584*pow(s,8)*pow(tL,2)*tR+191*pow(s,9)*pow(tL,2)*tR-15*pow(s,10)*pow(tL,2)*tR-6960*t*pow(tL,2)*tR+292*s*t*pow(tL,2)*tR-141580*pow(s,2)*t*pow(tL,2)*tR+379660*pow(s,3)*t*pow(tL,2)*tR-314310*pow(s,4)*t*pow(tL,2)*tR+108980*pow(s,5)*t*pow(tL,2)*tR-44484*pow(s,6)*t*pow(tL,2)*tR+25000*pow(s,7)*t*pow(tL,2)*tR-7562*pow(s,8)*t*pow(tL,2)*tR+1012*pow(s,9)*t*pow(tL,2)*tR-48*pow(s,10)*t*pow(tL,2)*tR-44640*pow(t,2)*pow(tL,2)*tR+245328*s*pow(t,2)*pow(tL,2)*tR-559920*pow(s,2)*pow(t,2)*pow(tL,2)*tR+719388*pow(s,3)*pow(t,2)*pow(tL,2)*tR-602202*pow(s,4)*pow(t,2)*pow(tL,2)*tR+358086*pow(s,5)*pow(t,2)*pow(tL,2)*tR-153654*pow(s,6)*pow(t,2)*pow(tL,2)*tR+44988*pow(s,7)*pow(t,2)*pow(tL,2)*tR-8130*pow(s,8)*pow(t,2)*pow(tL,2)*tR+786*pow(s,9)*pow(t,2)*pow(tL,2)*tR-30*pow(s,10)*pow(t,2)*pow(tL,2)*tR-15120*pow(t,3)*pow(tL,2)*tR+72864*s*pow(t,3)*pow(tL,2)*tR-155028*pow(s,2)*pow(t,3)*pow(tL,2)*tR+192292*pow(s,3)*pow(t,3)*pow(tL,2)*tR-153376*pow(s,4)*pow(t,3)*pow(tL,2)*tR+81152*pow(s,5)*pow(t,3)*pow(tL,2)*tR-28228*pow(s,6)*pow(t,3)*pow(tL,2)*tR+6164*pow(s,7)*pow(t,3)*pow(tL,2)*tR-760*pow(s,8)*pow(t,3)*pow(tL,2)*tR+40*pow(s,9)*pow(t,3)*pow(tL,2)*tR-63600*s*pow(tL,3)*tR-611452*pow(s,2)*pow(tL,3)*tR-61560*pow(s,3)*pow(tL,3)*tR+186708*pow(s,4)*pow(tL,3)*tR+9906*pow(s,5)*pow(tL,3)*tR-28256*pow(s,6)*pow(tL,3)*tR+2664*pow(s,7)*pow(tL,3)*tR+1400*pow(s,8)*pow(tL,3)*tR-306*pow(s,9)*pow(tL,3)*tR+16*pow(s,10)*pow(tL,3)*tR+2400*t*pow(tL,3)*tR-4808*s*t*pow(tL,3)*tR+74872*pow(s,2)*t*pow(tL,3)*tR-179432*pow(s,3)*t*pow(tL,3)*tR+159436*pow(s,4)*t*pow(tL,3)*tR-82308*pow(s,5)*t*pow(tL,3)*tR+45432*pow(s,6)*t*pow(tL,3)*tR-19780*pow(s,7)*t*pow(tL,3)*tR+4688*pow(s,8)*t*pow(tL,3)*tR-520*pow(s,9)*t*pow(tL,3)*tR+20*pow(s,10)*t*pow(tL,3)*tR+5952*pow(t,2)*pow(tL,3)*tR-34544*s*pow(t,2)*pow(tL,3)*tR+82320*pow(s,2)*pow(t,2)*pow(tL,3)*tR-110460*pow(s,3)*pow(t,2)*pow(tL,3)*tR+96660*pow(s,4)*pow(t,2)*pow(tL,3)*tR-59088*pow(s,5)*pow(t,2)*pow(tL,3)*tR+24900*pow(s,6)*pow(t,2)*pow(tL,3)*tR-6664*pow(s,7)*pow(t,2)*pow(tL,3)*tR+984*pow(s,8)*pow(t,2)*pow(tL,3)*tR-60*pow(s,9)*pow(t,2)*pow(tL,3)*tR+14880*s*pow(tL,4)*tR+142664*pow(s,2)*pow(tL,4)*tR+45952*pow(s,3)*pow(tL,4)*tR-42406*pow(s,4)*pow(tL,4)*tR-3047*pow(s,5)*pow(tL,4)*tR+2055*pow(s,6)*pow(tL,4)*tR+1990*pow(s,7)*pow(tL,4)*tR-932*pow(s,8)*pow(tL,4)*tR+129*pow(s,9)*pow(tL,4)*tR-5*pow(s,10)*pow(tL,4)*tR-240*t*pow(tL,4)*tR+1028*s*t*pow(tL,4)*tR-10736*pow(s,2)*t*pow(tL,4)*tR+24028*pow(s,3)*t*pow(tL,4)*tR-22184*pow(s,4)*t*pow(tL,4)*tR+13460*pow(s,5)*t*pow(tL,4)*tR-7760*pow(s,6)*t*pow(tL,4)*tR+2916*pow(s,7)*t*pow(tL,4)*tR-552*pow(s,8)*t*pow(tL,4)*tR+40*pow(s,9)*t*pow(tL,4)*tR-1200*s*pow(tL,5)*tR-11612*pow(s,2)*pow(tL,5)*tR-6428*pow(s,3)*pow(tL,5)*tR+3068*pow(s,4)*pow(tL,5)*tR-30*pow(s,5)*pow(tL,5)*tR+368*pow(s,6)*pow(tL,5)*tR-396*pow(s,7)*pow(tL,5)*tR+112*pow(s,8)*pow(tL,5)*tR-10*pow(s,9)*pow(tL,5)*tR-44160*pow(s,2)*pow(tR,2)+80912*pow(s,3)*pow(tR,2)-44996*pow(s,4)*pow(tR,2)+11226*pow(s,5)*pow(tR,2)-5262*pow(s,6)*pow(tR,2)+2868*pow(s,7)*pow(tR,2)-624*pow(s,8)*pow(tR,2)+34*pow(s,9)*pow(tR,2)+2*pow(s,10)*pow(tR,2)+480*s*t*pow(tR,2)+13184*pow(s,2)*t*pow(tR,2)-39746*pow(s,3)*t*pow(tR,2)+39873*pow(s,4)*t*pow(tR,2)-15696*pow(s,5)*t*pow(tR,2)+2361*pow(s,6)*t*pow(tR,2)-1014*pow(s,7)*t*pow(tR,2)+727*pow(s,8)*t*pow(tR,2)-184*pow(s,9)*t*pow(tR,2)+15*pow(s,10)*t*pow(tR,2)+21600*pow(t,2)*pow(tR,2)-113400*s*pow(t,2)*pow(tR,2)+256656*pow(s,2)*pow(t,2)*pow(tR,2)-333798*pow(s,3)*pow(t,2)*pow(tR,2)+282216*pow(s,4)*pow(t,2)*pow(tR,2)-166320*pow(s,5)*pow(t,2)*pow(tR,2)+70380*pow(s,6)*pow(t,2)*pow(tR,2)-21042*pow(s,7)*pow(t,2)*pow(tR,2)+4164*pow(s,8)*pow(t,2)*pow(tR,2)-480*pow(s,9)*pow(t,2)*pow(tR,2)+24*pow(s,10)*pow(t,2)*pow(tR,2)+12960*pow(t,3)*pow(tR,2)-69192*s*pow(t,3)*pow(tR,2)+163920*pow(s,2)*pow(t,3)*pow(tR,2)-226970*pow(s,3)*pow(t,3)*pow(tR,2)+203000*pow(s,4)*pow(t,3)*pow(tR,2)-122076*pow(s,5)*pow(t,3)*pow(tR,2)+49770*pow(s,6)*pow(t,3)*pow(tR,2)-13530*pow(s,7)*pow(t,3)*pow(tR,2)+2340*pow(s,8)*pow(t,3)*pow(tR,2)-232*pow(s,9)*pow(t,3)*pow(tR,2)+10*pow(s,10)*pow(t,3)*pow(tR,2)+107520*s*tL*pow(tR,2)+1067056*pow(s,2)*tL*pow(tR,2)-114612*pow(s,3)*tL*pow(tR,2)-318510*pow(s,4)*tL*pow(tR,2)+23183*pow(s,5)*tL*pow(tR,2)+56709*pow(s,6)*tL*pow(tR,2)-15706*pow(s,7)*tL*pow(tR,2)+584*pow(s,8)*tL*pow(tR,2)+191*pow(s,9)*tL*pow(tR,2)-15*pow(s,10)*tL*pow(tR,2)-6960*t*tL*pow(tR,2)+292*s*t*tL*pow(tR,2)-141580*pow(s,2)*t*tL*pow(tR,2)+379660*pow(s,3)*t*tL*pow(tR,2)-314310*pow(s,4)*t*tL*pow(tR,2)+108980*pow(s,5)*t*tL*pow(tR,2)-44484*pow(s,6)*t*tL*pow(tR,2)+25000*pow(s,7)*t*tL*pow(tR,2)-7562*pow(s,8)*t*tL*pow(tR,2)+1012*pow(s,9)*t*tL*pow(tR,2)-48*pow(s,10)*t*tL*pow(tR,2)-44640*pow(t,2)*tL*pow(tR,2)+245328*s*pow(t,2)*tL*pow(tR,2)-559920*pow(s,2)*pow(t,2)*tL*pow(tR,2)+719388*pow(s,3)*pow(t,2)*tL*pow(tR,2)-602202*pow(s,4)*pow(t,2)*tL*pow(tR,2)+358086*pow(s,5)*pow(t,2)*tL*pow(tR,2)-153654*pow(s,6)*pow(t,2)*tL*pow(tR,2)+44988*pow(s,7)*pow(t,2)*tL*pow(tR,2)-8130*pow(s,8)*pow(t,2)*tL*pow(tR,2)+786*pow(s,9)*pow(t,2)*tL*pow(tR,2)-30*pow(s,10)*pow(t,2)*tL*pow(tR,2)-15120*pow(t,3)*tL*pow(tR,2)+72864*s*pow(t,3)*tL*pow(tR,2)-155028*pow(s,2)*pow(t,3)*tL*pow(tR,2)+192292*pow(s,3)*pow(t,3)*tL*pow(tR,2)-153376*pow(s,4)*pow(t,3)*tL*pow(tR,2)+81152*pow(s,5)*pow(t,3)*tL*pow(tR,2)-28228*pow(s,6)*pow(t,3)*tL*pow(tR,2)+6164*pow(s,7)*pow(t,3)*tL*pow(tR,2)-760*pow(s,8)*pow(t,3)*tL*pow(tR,2)+40*pow(s,9)*pow(t,3)*tL*pow(tR,2)-200304*s*pow(tL,2)*pow(tR,2)-1757304*pow(s,2)*pow(tL,2)*pow(tR,2)-277768*pow(s,3)*pow(tL,2)*pow(tR,2)+586648*pow(s,4)*pow(tL,2)*pow(tR,2)+37916*pow(s,5)*pow(tL,2)*pow(tR,2)-76592*pow(s,6)*pow(tL,2)*pow(tR,2)+4752*pow(s,7)*pow(tL,2)*pow(tR,2)+3160*pow(s,8)*pow(tL,2)*pow(tR,2)-532*pow(s,9)*pow(tL,2)*pow(tR,2)+24*pow(s,10)*pow(tL,2)*pow(tR,2)+10092*t*pow(tL,2)*pow(tR,2)-8488*s*t*pow(tL,2)*pow(tR,2)+184044*pow(s,2)*t*pow(tL,2)*pow(tR,2)-453192*pow(s,3)*t*pow(tL,2)*pow(tR,2)+369990*pow(s,4)*t*pow(tL,2)*pow(tR,2)-159628*pow(s,5)*t*pow(tL,2)*pow(tR,2)+89422*pow(s,6)*t*pow(tL,2)*pow(tR,2)-40360*pow(s,7)*t*pow(tL,2)*pow(tR,2)+8966*pow(s,8)*t*pow(tL,2)*pow(tR,2)-876*pow(s,9)*t*pow(tL,2)*pow(tR,2)+30*pow(s,10)*t*pow(tL,2)*pow(tR,2)+21600*pow(t,2)*pow(tL,2)*pow(tR,2)-121104*s*pow(t,2)*pow(tL,2)*pow(tR,2)+275112*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,2)-346572*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,2)+282552*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,2)-162336*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,2)+65184*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,2)-16572*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,2)+2256*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,2)-120*pow(s,9)*pow(t,2)*pow(tL,2)*pow(tR,2)+3024*pow(t,3)*pow(tL,2)*pow(tR,2)-13968*s*pow(t,3)*pow(tL,2)*pow(tR,2)+28212*pow(s,2)*pow(t,3)*pow(tL,2)*pow(tR,2)-32816*pow(s,3)*pow(t,3)*pow(tL,2)*pow(tR,2)+24112*pow(s,4)*pow(t,3)*pow(tL,2)*pow(tR,2)-11408*pow(s,5)*pow(t,3)*pow(tL,2)*pow(tR,2)+3364*pow(s,6)*pow(t,3)*pow(tL,2)*pow(tR,2)-560*pow(s,7)*pow(t,3)*pow(tL,2)*pow(tR,2)+40*pow(s,8)*pow(t,3)*pow(tL,2)*pow(tR,2)+118140*s*pow(tL,3)*pow(tR,2)+1000372*pow(s,2)*pow(tL,3)*pow(tR,2)+380120*pow(s,3)*pow(tL,3)*pow(tR,2)-295304*pow(s,4)*pow(tL,3)*pow(tR,2)-53846*pow(s,5)*pow(tL,3)*pow(tR,2)+20902*pow(s,6)*pow(tL,3)*pow(tR,2)+8480*pow(s,7)*pow(tL,3)*pow(tR,2)-3176*pow(s,8)*pow(tL,3)*pow(tR,2)+322*pow(s,9)*pow(tL,3)*pow(tR,2)-10*pow(s,10)*pow(tL,3)*pow(tR,2)-3480*t*pow(tL,3)*pow(tR,2)+4976*s*t*pow(tL,3)*pow(tR,2)-74056*pow(s,2)*t*pow(tL,3)*pow(tR,2)+167920*pow(s,3)*t*pow(tL,3)*pow(tR,2)-132316*pow(s,4)*t*pow(tL,3)*pow(tR,2)+63052*pow(s,5)*t*pow(tL,3)*pow(tR,2)-38044*pow(s,6)*t*pow(tL,3)*pow(tR,2)+14060*pow(s,7)*t*pow(tL,3)*pow(tR,2)-2232*pow(s,8)*t*pow(tL,3)*pow(tR,2)+120*pow(s,9)*t*pow(tL,3)*pow(tR,2)-2880*pow(t,2)*pow(tL,3)*pow(tR,2)+16176*s*pow(t,2)*pow(tL,3)*pow(tR,2)-36240*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,2)+44604*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,2)-35316*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,2)+19404*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,2)-7092*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,2)+1464*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,2)-120*pow(s,8)*pow(t,2)*pow(tL,3)*pow(tR,2)-27576*s*pow(tL,4)*pow(tR,2)-233508*pow(s,2)*pow(tL,4)*pow(tR,2)-138220*pow(s,3)*pow(tL,4)*pow(tR,2)+49360*pow(s,4)*pow(tL,4)*pow(tR,2)+15312*pow(s,5)*pow(tL,4)*pow(tR,2)+1588*pow(s,6)*pow(tL,4)*pow(tR,2)-3652*pow(s,7)*pow(tL,4)*pow(tR,2)+736*pow(s,8)*pow(tL,4)*pow(tR,2)-40*pow(s,9)*pow(tL,4)*pow(tR,2)+348*t*pow(tL,4)*pow(tR,2)-716*s*t*pow(tL,4)*pow(tR,2)+8880*pow(s,2)*t*pow(tL,4)*pow(tR,2)-18640*pow(s,3)*t*pow(tL,4)*pow(tR,2)+13964*pow(s,4)*t*pow(tL,4)*pow(tR,2)-7044*pow(s,5)*t*pow(tL,4)*pow(tR,2)+4336*pow(s,6)*t*pow(tL,4)*pow(tR,2)-1248*pow(s,7)*t*pow(tL,4)*pow(tR,2)+120*pow(s,8)*t*pow(tL,4)*pow(tR,2)+2220*s*pow(tL,5)*pow(tR,2)+19096*pow(s,2)*pow(tL,5)*pow(tR,2)+15232*pow(s,3)*pow(tL,5)*pow(tR,2)-1648*pow(s,4)*pow(tL,5)*pow(tR,2)-996*pow(s,5)*pow(tL,5)*pow(tR,2)-608*pow(s,6)*pow(tL,5)*pow(tR,2)+344*pow(s,7)*pow(tL,5)*pow(tR,2)-40*pow(s,8)*pow(tL,5)*pow(tR,2)+26880*pow(s,2)*pow(tR,3)-45416*pow(s,3)*pow(tR,3)+20918*pow(s,4)*pow(tR,3)-4407*pow(s,5)*pow(tR,3)+3735*pow(s,6)*pow(tR,3)-2034*pow(s,7)*pow(tR,3)+312*pow(s,8)*pow(tR,3)+17*pow(s,9)*pow(tR,3)-5*pow(s,10)*pow(tR,3)+1920*s*t*pow(tR,3)-15184*pow(s,2)*t*pow(tR,3)+35220*pow(s,3)*t*pow(tR,3)-37502*pow(s,4)*t*pow(tR,3)+22860*pow(s,5)*t*pow(tR,3)-10680*pow(s,6)*t*pow(tR,3)+4560*pow(s,7)*t*pow(tR,3)-1418*pow(s,8)*t*pow(tR,3)+240*pow(s,9)*t*pow(tR,3)-16*pow(s,10)*t*pow(tR,3)-2880*pow(t,2)*pow(tR,3)+17136*s*pow(t,2)*pow(tR,3)-44632*pow(s,2)*pow(t,2)*pow(tR,3)+68364*pow(s,3)*pow(t,2)*pow(tR,3)-69350*pow(s,4)*pow(t,2)*pow(tR,3)+48906*pow(s,5)*pow(t,2)*pow(tR,3)-24018*pow(s,6)*pow(t,2)*pow(tR,3)+7956*pow(s,7)*pow(t,2)*pow(tR,3)-1670*pow(s,8)*pow(t,2)*pow(tR,3)+198*pow(s,9)*pow(t,2)*pow(tR,3)-10*pow(s,10)*pow(t,2)*pow(tR,3)-63600*s*tL*pow(tR,3)-611452*pow(s,2)*tL*pow(tR,3)-61560*pow(s,3)*tL*pow(tR,3)+186708*pow(s,4)*tL*pow(tR,3)+9906*pow(s,5)*tL*pow(tR,3)-28256*pow(s,6)*tL*pow(tR,3)+2664*pow(s,7)*tL*pow(tR,3)+1400*pow(s,8)*tL*pow(tR,3)-306*pow(s,9)*tL*pow(tR,3)+16*pow(s,10)*tL*pow(tR,3)+2400*t*tL*pow(tR,3)-4808*s*t*tL*pow(tR,3)+74872*pow(s,2)*t*tL*pow(tR,3)-179432*pow(s,3)*t*tL*pow(tR,3)+159436*pow(s,4)*t*tL*pow(tR,3)-82308*pow(s,5)*t*tL*pow(tR,3)+45432*pow(s,6)*t*tL*pow(tR,3)-19780*pow(s,7)*t*tL*pow(tR,3)+4688*pow(s,8)*t*tL*pow(tR,3)-520*pow(s,9)*t*tL*pow(tR,3)+20*pow(s,10)*t*tL*pow(tR,3)+5952*pow(t,2)*tL*pow(tR,3)-34544*s*pow(t,2)*tL*pow(tR,3)+82320*pow(s,2)*pow(t,2)*tL*pow(tR,3)-110460*pow(s,3)*pow(t,2)*tL*pow(tR,3)+96660*pow(s,4)*pow(t,2)*tL*pow(tR,3)-59088*pow(s,5)*pow(t,2)*tL*pow(tR,3)+24900*pow(s,6)*pow(t,2)*tL*pow(tR,3)-6664*pow(s,7)*pow(t,2)*tL*pow(tR,3)+984*pow(s,8)*pow(t,2)*tL*pow(tR,3)-60*pow(s,9)*pow(t,2)*tL*pow(tR,3)+118140*s*pow(tL,2)*pow(tR,3)+1000372*pow(s,2)*pow(tL,2)*pow(tR,3)+380120*pow(s,3)*pow(tL,2)*pow(tR,3)-295304*pow(s,4)*pow(tL,2)*pow(tR,3)-53846*pow(s,5)*pow(tL,2)*pow(tR,3)+20902*pow(s,6)*pow(tL,2)*pow(tR,3)+8480*pow(s,7)*pow(tL,2)*pow(tR,3)-3176*pow(s,8)*pow(tL,2)*pow(tR,3)+322*pow(s,9)*pow(tL,2)*pow(tR,3)-10*pow(s,10)*pow(tL,2)*pow(tR,3)-3480*t*pow(tL,2)*pow(tR,3)+4976*s*t*pow(tL,2)*pow(tR,3)-74056*pow(s,2)*t*pow(tL,2)*pow(tR,3)+167920*pow(s,3)*t*pow(tL,2)*pow(tR,3)-132316*pow(s,4)*t*pow(tL,2)*pow(tR,3)+63052*pow(s,5)*t*pow(tL,2)*pow(tR,3)-38044*pow(s,6)*t*pow(tL,2)*pow(tR,3)+14060*pow(s,7)*t*pow(tL,2)*pow(tR,3)-2232*pow(s,8)*t*pow(tL,2)*pow(tR,3)+120*pow(s,9)*t*pow(tL,2)*pow(tR,3)-2880*pow(t,2)*pow(tL,2)*pow(tR,3)+16176*s*pow(t,2)*pow(tL,2)*pow(tR,3)-36240*pow(s,2)*pow(t,2)*pow(tL,2)*pow(tR,3)+44604*pow(s,3)*pow(t,2)*pow(tL,2)*pow(tR,3)-35316*pow(s,4)*pow(t,2)*pow(tL,2)*pow(tR,3)+19404*pow(s,5)*pow(t,2)*pow(tL,2)*pow(tR,3)-7092*pow(s,6)*pow(t,2)*pow(tL,2)*pow(tR,3)+1464*pow(s,7)*pow(t,2)*pow(tL,2)*pow(tR,3)-120*pow(s,8)*pow(t,2)*pow(tL,2)*pow(tR,3)-69384*s*pow(tL,3)*pow(tR,3)-568496*pow(s,2)*pow(tL,3)*pow(tR,3)-340992*pow(s,3)*pow(tL,3)*pow(tR,3)+115104*pow(s,4)*pow(tL,3)*pow(tR,3)+44180*pow(s,5)*pow(tL,3)*pow(tR,3)+2528*pow(s,6)*pow(tL,3)*pow(tR,3)-7328*pow(s,7)*pow(tL,3)*pow(tR,3)+1248*pow(s,8)*pow(tL,3)*pow(tR,3)-60*pow(s,9)*pow(tL,3)*pow(tR,3)+1200*t*pow(tL,3)*pow(tR,3)-1696*s*t*pow(tL,3)*pow(tR,3)+25008*pow(s,2)*t*pow(tL,3)*pow(tR,3)-52608*pow(s,3)*t*pow(tL,3)*pow(tR,3)+36552*pow(s,4)*t*pow(tL,3)*pow(tR,3)-16560*pow(s,5)*t*pow(tL,3)*pow(tR,3)+10872*pow(s,6)*t*pow(tL,3)*pow(tR,3)-3008*pow(s,7)*t*pow(tL,3)*pow(tR,3)+240*pow(s,8)*t*pow(tL,3)*pow(tR,3)+384*pow(t,2)*pow(tL,3)*pow(tR,3)-2080*s*pow(t,2)*pow(tL,3)*pow(tR,3)+4416*pow(s,2)*pow(t,2)*pow(tL,3)*pow(tR,3)-5064*pow(s,3)*pow(t,2)*pow(tL,3)*pow(tR,3)+3696*pow(s,4)*pow(t,2)*pow(tL,3)*pow(tR,3)-1848*pow(s,5)*pow(t,2)*pow(tL,3)*pow(tR,3)+576*pow(s,6)*pow(t,2)*pow(tL,3)*pow(tR,3)-80*pow(s,7)*pow(t,2)*pow(tL,3)*pow(tR,3)+16140*s*pow(tL,4)*pow(tR,3)+132752*pow(s,2)*pow(tL,4)*pow(tR,3)+106384*pow(s,3)*pow(tL,4)*pow(tR,3)-8096*pow(s,4)*pow(tL,4)*pow(tR,3)-9924*pow(s,5)*pow(tL,4)*pow(tR,3)-3480*pow(s,6)*pow(tL,4)*pow(tR,3)+1544*pow(s,7)*pow(tL,4)*pow(tR,3)-120*pow(s,8)*pow(tL,4)*pow(tR,3)-120*t*pow(tL,4)*pow(tR,3)+184*s*t*pow(tL,4)*pow(tR,3)-2672*pow(s,2)*t*pow(tL,4)*pow(tR,3)+5168*pow(s,3)*t*pow(tL,4)*pow(tR,3)-3128*pow(s,4)*t*pow(tL,4)*pow(tR,3)+1400*pow(s,5)*t*pow(tL,4)*pow(tR,3)-992*pow(s,6)*t*pow(tL,4)*pow(tR,3)+160*pow(s,7)*t*pow(tL,4)*pow(tR,3)-1296*s*pow(tL,5)*pow(tR,3)-10872*pow(s,2)*pow(tL,5)*pow(tR,3)-10792*pow(s,3)*pow(tL,5)*pow(tR,3)-1304*pow(s,4)*pow(tL,5)*pow(tR,3)+408*pow(s,5)*pow(tL,5)*pow(tR,3)+416*pow(s,6)*pow(tL,5)*pow(tR,3)-80*pow(s,7)*pow(tL,5)*pow(tR,3)-6240*pow(s,2)*pow(tR,4)+8968*pow(s,3)*pow(tR,4)-2044*pow(s,4)*pow(tR,4)-480*pow(s,5)*pow(tR,4)-444*pow(s,6)*pow(tR,4)+192*pow(s,7)*pow(tR,4)+84*pow(s,8)*pow(tR,4)-40*pow(s,9)*pow(tR,4)+4*pow(s,10)*pow(tR,4)-480*s*t*pow(tR,4)+3136*pow(s,2)*t*pow(tR,4)-7358*pow(s,3)*t*pow(tR,4)+9115*pow(s,4)*t*pow(tR,4)-7398*pow(s,5)*t*pow(tR,4)+4479*pow(s,6)*t*pow(tR,4)-1962*pow(s,7)*t*pow(tR,4)+545*pow(s,8)*t*pow(tR,4)-82*pow(s,9)*t*pow(tR,4)+5*pow(s,10)*t*pow(tR,4)+14880*s*tL*pow(tR,4)+142664*pow(s,2)*tL*pow(tR,4)+45952*pow(s,3)*tL*pow(tR,4)-42406*pow(s,4)*tL*pow(tR,4)-3047*pow(s,5)*tL*pow(tR,4)+2055*pow(s,6)*tL*pow(tR,4)+1990*pow(s,7)*tL*pow(tR,4)-932*pow(s,8)*tL*pow(tR,4)+129*pow(s,9)*tL*pow(tR,4)-5*pow(s,10)*tL*pow(tR,4)-240*t*tL*pow(tR,4)+1028*s*t*tL*pow(tR,4)-10736*pow(s,2)*t*tL*pow(tR,4)+24028*pow(s,3)*t*tL*pow(tR,4)-22184*pow(s,4)*t*tL*pow(tR,4)+13460*pow(s,5)*t*tL*pow(tR,4)-7760*pow(s,6)*t*tL*pow(tR,4)+2916*pow(s,7)*t*tL*pow(tR,4)-552*pow(s,8)*t*tL*pow(tR,4)+40*pow(s,9)*t*tL*pow(tR,4)-27576*s*pow(tL,2)*pow(tR,4)-233508*pow(s,2)*pow(tL,2)*pow(tR,4)-138220*pow(s,3)*pow(tL,2)*pow(tR,4)+49360*pow(s,4)*pow(tL,2)*pow(tR,4)+15312*pow(s,5)*pow(tL,2)*pow(tR,4)+1588*pow(s,6)*pow(tL,2)*pow(tR,4)-3652*pow(s,7)*pow(tL,2)*pow(tR,4)+736*pow(s,8)*pow(tL,2)*pow(tR,4)-40*pow(s,9)*pow(tL,2)*pow(tR,4)+348*t*pow(tL,2)*pow(tR,4)-716*s*t*pow(tL,2)*pow(tR,4)+8880*pow(s,2)*t*pow(tL,2)*pow(tR,4)-18640*pow(s,3)*t*pow(tL,2)*pow(tR,4)+13964*pow(s,4)*t*pow(tL,2)*pow(tR,4)-7044*pow(s,5)*t*pow(tL,2)*pow(tR,4)+4336*pow(s,6)*t*pow(tL,2)*pow(tR,4)-1248*pow(s,7)*t*pow(tL,2)*pow(tR,4)+120*pow(s,8)*t*pow(tL,2)*pow(tR,4)+16140*s*pow(tL,3)*pow(tR,4)+132752*pow(s,2)*pow(tL,3)*pow(tR,4)+106384*pow(s,3)*pow(tL,3)*pow(tR,4)-8096*pow(s,4)*pow(tL,3)*pow(tR,4)-9924*pow(s,5)*pow(tL,3)*pow(tR,4)-3480*pow(s,6)*pow(tL,3)*pow(tR,4)+1544*pow(s,7)*pow(tL,3)*pow(tR,4)-120*pow(s,8)*pow(tL,3)*pow(tR,4)-120*t*pow(tL,3)*pow(tR,4)+184*s*t*pow(tL,3)*pow(tR,4)-2672*pow(s,2)*t*pow(tL,3)*pow(tR,4)+5168*pow(s,3)*t*pow(tL,3)*pow(tR,4)-3128*pow(s,4)*t*pow(tL,3)*pow(tR,4)+1400*pow(s,5)*t*pow(tL,3)*pow(tR,4)-992*pow(s,6)*t*pow(tL,3)*pow(tR,4)+160*pow(s,7)*t*pow(tL,3)*pow(tR,4)-3744*s*pow(tL,4)*pow(tR,4)-31008*pow(s,2)*pow(tL,4)*pow(tR,4)-30768*pow(s,3)*pow(tL,4)*pow(tR,4)-4032*pow(s,4)*pow(tL,4)*pow(tR,4)+1360*pow(s,5)*pow(tL,4)*pow(tR,4)+1152*pow(s,6)*pow(tL,4)*pow(tR,4)-160*pow(s,7)*pow(tL,4)*pow(tR,4)+12*t*pow(tL,4)*pow(tR,4)-16*s*t*pow(tL,4)*pow(tR,4)+264*pow(s,2)*t*pow(tL,4)*pow(tR,4)-464*pow(s,3)*t*pow(tL,4)*pow(tR,4)+220*pow(s,4)*t*pow(tL,4)*pow(tR,4)-96*pow(s,5)*t*pow(tL,4)*pow(tR,4)+80*pow(s,6)*t*pow(tL,4)*pow(tR,4)+300*s*pow(tL,5)*pow(tR,4)+2540*pow(s,2)*pow(tL,5)*pow(tR,4)+2980*pow(s,3)*pow(tL,5)*pow(tR,4)+900*pow(s,4)*pow(tL,5)*pow(tR,4)+80*pow(s,5)*pow(tL,5)*pow(tR,4)-80*pow(s,6)*pow(tL,5)*pow(tR,4)+480*pow(s,2)*pow(tR,5)-496*pow(s,3)*pow(tR,5)-230*pow(s,4)*pow(tR,5)+357*pow(s,5)*pow(tR,5)-189*pow(s,6)*pow(tR,5)+126*pow(s,7)*pow(tR,5)-60*pow(s,8)*pow(tR,5)+13*pow(s,9)*pow(tR,5)-pow(s,10)*pow(tR,5)-1200*s*tL*pow(tR,5)-11612*pow(s,2)*tL*pow(tR,5)-6428*pow(s,3)*tL*pow(tR,5)+3068*pow(s,4)*tL*pow(tR,5)-30*pow(s,5)*tL*pow(tR,5)+368*pow(s,6)*tL*pow(tR,5)-396*pow(s,7)*tL*pow(tR,5)+112*pow(s,8)*tL*pow(tR,5)-10*pow(s,9)*tL*pow(tR,5)+2220*s*pow(tL,2)*pow(tR,5)+19096*pow(s,2)*pow(tL,2)*pow(tR,5)+15232*pow(s,3)*pow(tL,2)*pow(tR,5)-1648*pow(s,4)*pow(tL,2)*pow(tR,5)-996*pow(s,5)*pow(tL,2)*pow(tR,5)-608*pow(s,6)*pow(tL,2)*pow(tR,5)+344*pow(s,7)*pow(tL,2)*pow(tR,5)-40*pow(s,8)*pow(tL,2)*pow(tR,5)-1296*s*pow(tL,3)*pow(tR,5)-10872*pow(s,2)*pow(tL,3)*pow(tR,5)-10792*pow(s,3)*pow(tL,3)*pow(tR,5)-1304*pow(s,4)*pow(tL,3)*pow(tR,5)+408*pow(s,5)*pow(tL,3)*pow(tR,5)+416*pow(s,6)*pow(tL,3)*pow(tR,5)-80*pow(s,7)*pow(tL,3)*pow(tR,5)+300*s*pow(tL,4)*pow(tR,5)+2540*pow(s,2)*pow(tL,4)*pow(tR,5)+2980*pow(s,3)*pow(tL,4)*pow(tR,5)+900*pow(s,4)*pow(tL,4)*pow(tR,5)+80*pow(s,5)*pow(tL,4)*pow(tR,5)-80*pow(s,6)*pow(tL,4)*pow(tR,5)-24*s*pow(tL,5)*pow(tR,5)-208*pow(s,2)*pow(tL,5)*pow(tR,5)-280*pow(s,3)*pow(tL,5)*pow(tR,5)-128*pow(s,4)*pow(tL,5)*pow(tR,5)-32*pow(s,5)*pow(tL,5)*pow(tR,5))/12.;
		default:
            return std::numeric_limits<double>::quiet_NaN();  // fallback default if the pair is not defined
    }
}

// Implementing QForward(mD, mU, s, t, tL, tR) = Q(mD, mU, s, 0, tL, tL) for s < 16
double QForward(int mD, int mU, double s, double tL) {
    // Enforce symmetry: always have mD <= mU
    if(mD > mU) {
        int temp = mD;
        mD = mU;
        mU = temp;
    }

    // Combine the indices into one unique index for the switch statement
    int index = mD*(QMax + 1)+mU;
    switch(index) {
		case 0*(QMax+1)+0:
	return 1;
case 0*(QMax+1)+1:
	return -2*s*tL*(-1+s+tL);
case 0*(QMax+1)+2:
	return s*tL*(-2+s+tL)*(-1+2*s-pow(s,2)+2*tL-5*s*tL+2*pow(s,2)*tL-pow(tL,2)+2*s*pow(tL,2));
case 0*(QMax+1)+3:
	return (-2*(-1+s)*s*(-1+tL)*tL*(-3+s+tL)*(-2+s+tL)*(-2+3*s-pow(s,2)+3*tL-7*s*tL+2*pow(s,2)*tL-pow(tL,2)+2*s*pow(tL,2)))/3.;
case 0*(QMax+1)+4:
	return ((-1+s)*s*(-1+tL)*tL*(-4+s+tL)*(-3+s+tL)*(36-84*s+69*pow(s,2)-24*pow(s,3)+3*pow(s,4)-84*tL+233*s*tL-205*pow(s,2)*tL+70*pow(s,3)*tL-8*pow(s,4)*tL+69*pow(tL,2)-205*s*pow(tL,2)+169*pow(s,2)*pow(tL,2)-48*pow(s,3)*pow(tL,2)+4*pow(s,4)*pow(tL,2)-24*pow(tL,3)+70*s*pow(tL,3)-48*pow(s,2)*pow(tL,3)+8*pow(s,3)*pow(tL,3)+3*pow(tL,4)-8*s*pow(tL,4)+4*pow(s,2)*pow(tL,4)))/6.;
case 0*(QMax+1)+5:
	return -0.06666666666666667*((-2+s)*(-1+s)*s*(-2+tL)*(-1+tL)*tL*(-5+s+tL)*(-4+s+tL)*(-3+s+tL)*(72-150*s+105*pow(s,2)-30*pow(s,3)+3*pow(s,4)-150*tL+385*s*tL-301*pow(s,2)*tL+86*pow(s,3)*tL-8*pow(s,4)*tL+105*pow(tL,2)-301*s*pow(tL,2)+229*pow(s,2)*pow(tL,2)-56*pow(s,3)*pow(tL,2)+4*pow(s,4)*pow(tL,2)-30*pow(tL,3)+86*s*pow(tL,3)-56*pow(s,2)*pow(tL,3)+8*pow(s,3)*pow(tL,3)+3*pow(tL,4)-8*s*pow(tL,4)+4*pow(s,2)*pow(tL,4)));
case 0*(QMax+1)+6:
	return ((-2+s)*(-1+s)*s*(-2+tL)*(-1+tL)*tL*(-6+s+tL)*(-5+s+tL)*(-4+s+tL)*(-5400+14130*s-14235*pow(s,2)+7200*pow(s,3)-1950*pow(s,4)+270*pow(s,5)-15*pow(s,6)+14130*tL-41637*s*tL+45319*pow(s,2)*tL-23820*pow(s,3)*tL+6475*pow(s,4)*tL-873*pow(s,5)*tL+46*pow(s,6)*tL-14235*pow(tL,2)+45319*s*pow(tL,2)-50040*pow(s,2)*pow(tL,2)+25496*pow(s,3)*pow(tL,2)-6468*pow(s,4)*pow(tL,2)+786*pow(s,5)*pow(tL,2)-36*pow(s,6)*pow(tL,2)+7200*pow(tL,3)-23820*s*pow(tL,3)+25496*pow(s,2)*pow(tL,3)-11913*pow(s,3)*pow(tL,3)+2606*pow(s,4)*pow(tL,3)-252*pow(s,5)*pow(tL,3)+8*pow(s,6)*pow(tL,3)-1950*pow(tL,4)+6475*s*pow(tL,4)-6468*pow(s,2)*pow(tL,4)+2606*pow(s,3)*pow(tL,4)-432*pow(s,4)*pow(tL,4)+24*pow(s,5)*pow(tL,4)+270*pow(tL,5)-873*s*pow(tL,5)+786*pow(s,2)*pow(tL,5)-252*pow(s,3)*pow(tL,5)+24*pow(s,4)*pow(tL,5)-15*pow(tL,6)+46*s*pow(tL,6)-36*pow(s,2)*pow(tL,6)+8*pow(s,3)*pow(tL,6)))/90.;
case 0*(QMax+1)+7:
	return -0.0031746031746031746*((-3+s)*(-2+s)*(-1+s)*s*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(-4+s+tL)*(-10800+26460*s-24360*pow(s,2)+11025*pow(s,3)-2625*pow(s,4)+315*pow(s,5)-15*pow(s,6)+26460*tL-73794*s*tL+74584*pow(s,2)*tL-35595*pow(s,3)*tL+8590*pow(s,4)*tL-1011*pow(s,5)*tL+46*pow(s,6)*tL-24360*pow(tL,2)+74584*s*pow(tL,2)-77721*pow(s,2)*pow(tL,2)+36479*pow(s,3)*pow(tL,2)-8316*pow(s,4)*pow(tL,2)+894*pow(s,5)*pow(tL,2)-36*pow(s,6)*pow(tL,2)+11025*pow(tL,3)-35595*s*pow(tL,3)+36479*pow(s,2)*pow(tL,3)-15927*pow(s,3)*pow(tL,3)+3170*pow(s,4)*pow(tL,3)-276*pow(s,5)*pow(tL,3)+8*pow(s,6)*pow(tL,3)-2625*pow(tL,4)+8590*s*pow(tL,4)-8316*pow(s,2)*pow(tL,4)+3170*pow(s,3)*pow(tL,4)-480*pow(s,4)*pow(tL,4)+24*pow(s,5)*pow(tL,4)+315*pow(tL,5)-1011*s*pow(tL,5)+894*pow(s,2)*pow(tL,5)-276*pow(s,3)*pow(tL,5)+24*pow(s,4)*pow(tL,5)-15*pow(tL,6)+46*s*pow(tL,6)-36*pow(s,2)*pow(tL,6)+8*pow(s,3)*pow(tL,6)));
case 0*(QMax+1)+8:
	return ((-3+s)*(-2+s)*(-1+s)*s*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(2116800-6017760*s+6887580*pow(s,2)-4221840*pow(s,3)+1533945*pow(s,4)-341040*pow(s,5)+45570*pow(s,6)-3360*pow(s,7)+105*pow(s,8)-6017760*tL+18666444*s*tL-22835902*pow(s,2)*tL+14654066*pow(s,3)*tL-5464928*pow(s,4)*tL+1224566*pow(s,5)*tL-162218*pow(s,6)*tL+11684*pow(s,7)*tL-352*pow(s,8)*tL+6887580*pow(tL,2)-22835902*s*pow(tL,2)+28805035*pow(s,2)*pow(tL,2)-18552512*pow(s,3)*pow(tL,2)+6795815*pow(s,4)*pow(tL,2)-1468510*pow(s,5)*pow(tL,2)+184546*pow(s,6)*pow(tL,2)-12416*pow(s,7)*pow(tL,2)+344*pow(s,8)*pow(tL,2)-4221840*pow(tL,3)+14654066*s*pow(tL,3)-18552512*pow(s,2)*pow(tL,3)+11648052*pow(s,3)*pow(tL,3)-4057650*pow(s,4)*pow(tL,3)+814120*pow(s,5)*pow(tL,3)-92600*pow(s,6)*pow(tL,3)+5472*pow(s,7)*pow(tL,3)-128*pow(s,8)*pow(tL,3)+1533945*pow(tL,4)-5464928*s*pow(tL,4)+6795815*pow(s,2)*pow(tL,4)-4057650*pow(s,3)*pow(tL,4)+1301611*pow(s,4)*pow(tL,4)-231528*pow(s,5)*pow(tL,4)+22208*pow(s,6)*pow(tL,4)-1024*pow(s,7)*pow(tL,4)+16*pow(s,8)*pow(tL,4)-341040*pow(tL,5)+1224566*s*pow(tL,5)-1468510*pow(s,2)*pow(tL,5)+814120*pow(s,3)*pow(tL,5)-231528*pow(s,4)*pow(tL,5)+34160*pow(s,5)*pow(tL,5)-2432*pow(s,6)*pow(tL,5)+64*pow(s,7)*pow(tL,5)+45570*pow(tL,6)-162218*s*pow(tL,6)+184546*pow(s,2)*pow(tL,6)-92600*pow(s,3)*pow(tL,6)+22208*pow(s,4)*pow(tL,6)-2432*pow(s,5)*pow(tL,6)+96*pow(s,6)*pow(tL,6)-3360*pow(tL,7)+11684*s*pow(tL,7)-12416*pow(s,2)*pow(tL,7)+5472*pow(s,3)*pow(tL,7)-1024*pow(s,4)*pow(tL,7)+64*pow(s,5)*pow(tL,7)+105*pow(tL,8)-352*s*pow(tL,8)+344*pow(s,2)*pow(tL,8)-128*pow(s,3)*pow(tL,8)+16*pow(s,4)*pow(tL,8)))/2520.;
case 0*(QMax+1)+9:
	return -0.00008818342151675486*((-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(4233600-11506320*s+12403020*pow(s,2)-7064820*pow(s,3)+2357145*pow(s,4)-476280*pow(s,5)+57330*pow(s,6)-3780*pow(s,7)+105*pow(s,8)-11506320*tL+34268988*s*tL-39774278*pow(s,2)*tL+23911398*pow(s,3)*tL-8248128*pow(s,4)*tL+1689282*pow(s,5)*tL-202482*pow(s,6)*tL+13092*pow(s,7)*tL-352*pow(s,8)*tL+12403020*pow(tL,2)-39774278*s*pow(tL,2)+47997819*pow(s,2)*pow(tL,2)-29196768*pow(s,3)*pow(tL,2)+9964883*pow(s,4)*pow(tL,2)-1981098*pow(s,5)*pow(tL,2)+226730*pow(s,6)*pow(tL,2)-13792*pow(s,7)*pow(tL,2)+344*pow(s,8)*pow(tL,2)-7064820*pow(tL,3)+23911398*s*pow(tL,3)-29196768*pow(s,2)*pow(tL,3)+17450932*pow(s,3)*pow(tL,3)-5707350*pow(s,4)*pow(tL,3)+1061256*pow(s,5)*pow(tL,3)-110824*pow(s,6)*pow(tL,3)+5984*pow(s,7)*pow(tL,3)-128*pow(s,8)*pow(tL,3)+2357145*pow(tL,4)-8248128*s*pow(tL,4)+9964883*pow(s,2)*pow(tL,4)-5707350*pow(s,3)*pow(tL,4)+1731491*pow(s,4)*pow(tL,4)-287368*pow(s,5)*pow(tL,4)+25504*pow(s,6)*pow(tL,4)-1088*pow(s,7)*pow(tL,4)+16*pow(s,8)*pow(tL,4)-476280*pow(tL,5)+1689282*s*pow(tL,5)-1981098*pow(s,2)*pow(tL,5)+1061256*pow(s,3)*pow(tL,5)-287368*pow(s,4)*pow(tL,5)+39728*pow(s,5)*pow(tL,5)-2624*pow(s,6)*pow(tL,5)+64*pow(s,7)*pow(tL,5)+57330*pow(tL,6)-202482*s*pow(tL,6)+226730*pow(s,2)*pow(tL,6)-110824*pow(s,3)*pow(tL,6)+25504*pow(s,4)*pow(tL,6)-2624*pow(s,5)*pow(tL,6)+96*pow(s,6)*pow(tL,6)-3780*pow(tL,7)+13092*s*pow(tL,7)-13792*pow(s,2)*pow(tL,7)+5984*pow(s,3)*pow(tL,7)-1088*pow(s,4)*pow(tL,7)+64*pow(s,5)*pow(tL,7)+105*pow(tL,8)-352*s*pow(tL,8)+344*pow(s,2)*pow(tL,8)-128*pow(s,3)*pow(tL,8)+16*pow(s,4)*pow(tL,8)));
case 0*(QMax+1)+10:
	return ((-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-1714608000+5193493200*s-6511121820*pow(s,2)+4527589500*pow(s,3)-1956438225*pow(s,4)+553477050*pow(s,5)-104444235*pow(s,6)+13041000*pow(s,7)-1034775*pow(s,8)+47250*pow(s,9)-945*pow(s,10)+5193493200*tL-16831619100*s*tL+22315265478*pow(s,2)*tL-16207686750*pow(s,3)*tL+7225894140*pow(s,4)*tL-2084366025*pow(s,5)*tL+396640944*pow(s,6)*tL-49432500*pow(s,7)*tL+3878460*pow(s,8)*tL-173625*pow(s,9)*tL+3378*pow(s,10)*tL-6511121820*pow(tL,2)+22315265478*s*pow(tL,2)-30584616375*pow(s,2)*pow(tL,2)+22556580530*pow(s,3)*pow(tL,2)-10063523425*pow(s,4)*pow(tL,2)+2869358082*pow(s,5)*pow(tL,2)-533953425*pow(s,6)*pow(tL,2)+64453140*pow(s,7)*pow(tL,2)-4854795*pow(s,8)*pow(tL,2)+206890*pow(s,9)*pow(tL,2)-3800*pow(s,10)*pow(tL,2)+4527589500*pow(tL,3)-16207686750*s*pow(tL,3)+22556580530*pow(s,2)*pow(tL,3)-16563875975*pow(s,3)*pow(tL,3)+7244978970*pow(s,4)*pow(tL,3)-1998200225*pow(s,5)*pow(tL,3)+355204300*pow(s,6)*pow(tL,3)-40452230*pow(s,7)*pow(tL,3)+2837540*pow(s,8)*pow(tL,3)-111000*pow(s,9)*pow(tL,3)+1840*pow(s,10)*pow(tL,3)-1956438225*pow(tL,4)+7225894140*s*pow(tL,4)-10063523425*pow(s,2)*pow(tL,4)+7244978970*pow(s,3)*pow(tL,4)-3054278725*pow(s,4)*pow(tL,4)+798746610*pow(s,5)*pow(tL,4)-132335085*pow(s,6)*pow(tL,4)+13776020*pow(s,7)*pow(tL,4)-862680*pow(s,8)*pow(tL,4)+29200*pow(s,9)*pow(tL,4)-400*pow(s,10)*pow(tL,4)+553477050*pow(tL,5)-2084366025*s*pow(tL,5)+2869358082*pow(s,2)*pow(tL,5)-1998200225*pow(s,3)*pow(tL,5)+798746610*pow(s,4)*pow(tL,5)-193822775*pow(s,5)*pow(tL,5)+29037566*pow(s,6)*pow(tL,5)-2643920*pow(s,7)*pow(tL,5)+138080*pow(s,8)*pow(tL,5)-3600*pow(s,9)*pow(tL,5)+32*pow(s,10)*pow(tL,5)-104444235*pow(tL,6)+396640944*s*pow(tL,6)-533953425*pow(s,2)*pow(tL,6)+355204300*pow(s,3)*pow(tL,6)-132335085*pow(s,4)*pow(tL,6)+29037566*pow(s,5)*pow(tL,6)-3776880*pow(s,6)*pow(tL,6)+281120*pow(s,7)*pow(tL,6)-10800*pow(s,8)*pow(tL,6)+160*pow(s,9)*pow(tL,6)+13041000*pow(tL,7)-49432500*s*pow(tL,7)+64453140*pow(s,2)*pow(tL,7)-40452230*pow(s,3)*pow(tL,7)+13776020*pow(s,4)*pow(tL,7)-2643920*pow(s,5)*pow(tL,7)+281120*pow(s,6)*pow(tL,7)-15200*pow(s,7)*pow(tL,7)+320*pow(s,8)*pow(tL,7)-1034775*pow(tL,8)+3878460*s*pow(tL,8)-4854795*pow(s,2)*pow(tL,8)+2837540*pow(s,3)*pow(tL,8)-862680*pow(s,4)*pow(tL,8)+138080*pow(s,5)*pow(tL,8)-10800*pow(s,6)*pow(tL,8)+320*pow(s,7)*pow(tL,8)+47250*pow(tL,9)-173625*s*pow(tL,9)+206890*pow(s,2)*pow(tL,9)-111000*pow(s,3)*pow(tL,9)+29200*pow(s,4)*pow(tL,9)-3600*pow(s,5)*pow(tL,9)+160*pow(s,6)*pow(tL,9)-945*pow(tL,10)+3378*s*pow(tL,10)-3800*pow(s,2)*pow(tL,10)+1840*pow(s,3)*pow(tL,10)-400*pow(s,4)*pow(tL,10)+32*pow(s,5)*pow(tL,10)))/113400.;
case 0*(QMax+1)+11:
	return -1.60333493666827e-6*((-5+s)*(-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-5+tL)*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-11+s+tL)*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-3429216000+10044064800*s-12052129320*pow(s,2)+7946977500*pow(s,3)-3228998850*pow(s,4)+852441975*pow(s,5)-149095485*pow(s,6)+17151750*pow(s,7)-1247400*pow(s,8)+51975*pow(s,9)-945*pow(s,10)+10044064800*tL-31540390200*s*tL+40175519508*pow(s,2)*tL-27799620090*pow(s,3)*tL+11709475935*pow(s,4)*tL-3165530445*pow(s,5)*tL+560343294*pow(s,6)*tL-64533150*pow(s,7)*tL+4652685*pow(s,8)*tL-190515*pow(s,9)*tL+3378*pow(s,10)*tL-12052129320*pow(tL,2)+40175519508*s*pow(tL,2)-53156060430*pow(s,2)*pow(tL,2)+37534488415*pow(s,3)*pow(tL,2)-15896125420*pow(s,4)*pow(tL,2)+4266267537*pow(s,5)*pow(tL,2)-741483015*pow(s,6)*pow(tL,2)+83031030*pow(s,7)*pow(tL,2)-5769915*pow(s,8)*pow(tL,2)+225890*pow(s,9)*pow(tL,2)-3800*pow(s,10)*pow(tL,2)+7946977500*pow(tL,3)-27799620090*s*pow(tL,3)+37534488415*pow(s,2)*pow(tL,3)-26519931425*pow(s,3)*pow(tL,3)+11064138275*pow(s,4)*pow(tL,3)-2885671255*pow(s,5)*pow(tL,3)+481264890*pow(s,6)*pow(tL,3)-51084370*pow(s,7)*pow(tL,3)+3323420*pow(s,8)*pow(tL,3)-120200*pow(s,9)*pow(tL,3)+1840*pow(s,10)*pow(tL,3)-3228998850*pow(tL,4)+11709475935*s*pow(tL,4)-15896125420*pow(s,2)*pow(tL,4)+11064138275*pow(s,3)*pow(tL,4)-4470374780*pow(s,4)*pow(tL,4)+1110743005*pow(s,5)*pow(tL,4)-173463165*pow(s,6)*pow(tL,4)+16915620*pow(s,7)*pow(tL,4)-988520*pow(s,8)*pow(tL,4)+31200*pow(s,9)*pow(tL,4)-400*pow(s,10)*pow(tL,4)+852441975*pow(tL,5)-3165530445*s*pow(tL,5)+4266267537*pow(s,2)*pow(tL,5)-2885671255*pow(s,3)*pow(tL,5)+1110743005*pow(s,4)*pow(tL,5)-257240965*pow(s,5)*pow(tL,5)+36481246*pow(s,6)*pow(tL,5)-3125520*pow(s,7)*pow(tL,5)+153200*pow(s,8)*pow(tL,5)-3760*pow(s,9)*pow(tL,5)+32*pow(s,10)*pow(tL,5)-149095485*pow(tL,6)+560343294*s*pow(tL,6)-741483015*pow(s,2)*pow(tL,6)+481264890*pow(s,3)*pow(tL,6)-173463165*pow(s,4)*pow(tL,6)+36481246*pow(s,5)*pow(tL,6)-4506800*pow(s,6)*pow(tL,6)+316480*pow(s,7)*pow(tL,6)-11440*pow(s,8)*pow(tL,6)+160*pow(s,9)*pow(tL,6)+17151750*pow(tL,7)-64533150*s*pow(tL,7)+83031030*pow(s,2)*pow(tL,7)-51084370*pow(s,3)*pow(tL,7)+16915620*pow(s,4)*pow(tL,7)-3125520*pow(s,5)*pow(tL,7)+316480*pow(s,6)*pow(tL,7)-16160*pow(s,7)*pow(tL,7)+320*pow(s,8)*pow(tL,7)-1247400*pow(tL,8)+4652685*s*pow(tL,8)-5769915*pow(s,2)*pow(tL,8)+3323420*pow(s,3)*pow(tL,8)-988520*pow(s,4)*pow(tL,8)+153200*pow(s,5)*pow(tL,8)-11440*pow(s,6)*pow(tL,8)+320*pow(s,7)*pow(tL,8)+51975*pow(tL,9)-190515*s*pow(tL,9)+225890*pow(s,2)*pow(tL,9)-120200*pow(s,3)*pow(tL,9)+31200*pow(s,4)*pow(tL,9)-3760*pow(s,5)*pow(tL,9)+160*pow(s,6)*pow(tL,9)-945*pow(tL,10)+3378*s*pow(tL,10)-3800*pow(s,2)*pow(tL,10)+1840*pow(s,3)*pow(tL,10)-400*pow(s,4)*pow(tL,10)+32*pow(s,5)*pow(tL,10)));
case 0*(QMax+1)+12:
	return ((-5+s)*(-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-5+tL)*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-12+s+tL)*(-11+s+tL)*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(2489610816000-7933254436800*s+10665807379920*pow(s,2)-8133738560640*pow(s,3)+3962911380120*pow(s,4)-1310112411300*pow(s,5)+303168958785*pow(s,6)-49709887920*pow(s,7)+5753039985*pow(s,8)-459666900*pow(s,9)+24126795*pow(s,10)-748440*pow(s,11)+10395*pow(s,12)-7933254436800*tL+26698633527600*s*tL-37633451593608*pow(s,2)*tL+29850837174576*pow(s,3)*tL-15004794657138*pow(s,4)*tL+5076681913215*pow(s,5)*tL-1192994174559*pow(s,6)*tL+197184621348*pow(s,7)*tL-22845144564*pow(s,8)*tL+1815527835*pow(s,9)*tL-94216683*pow(s,10)*tL+2873826*pow(s,11)*tL-39048*pow(s,12)*tL+10665807379920*pow(tL,2)-37633451593608*s*pow(tL,2)+54771240922992*pow(s,2)*pow(tL,2)-44294264180928*pow(s,3)*pow(tL,2)+22461457135156*pow(s,4)*pow(tL,2)-7597621718217*pow(s,5)*pow(tL,2)+1770949744097*pow(s,6)*pow(tL,2)-288322706952*pow(s,7)*pow(tL,2)+32696438928*pow(s,8)*pow(tL,2)-2528680455*pow(s,9)*pow(tL,2)+127012031*pow(s,10)*pow(tL,2)-3730320*pow(s,11)*pow(tL,2)+48556*pow(s,12)*pow(tL,2)-8133738560640*pow(tL,3)+29850837174576*s*pow(tL,3)-44294264180928*pow(s,2)*pow(tL,3)+36000547923407*pow(s,3)*pow(tL,3)-18142280171175*pow(s,4)*pow(tL,3)+6041611934529*pow(s,5)*pow(tL,3)-1375014006819*pow(s,6)*pow(tL,3)+216910793742*pow(s,7)*pow(tL,3)-23659649850*pow(s,8)*pow(tL,3)+1747121710*pow(s,9)*pow(tL,3)-83159208*pow(s,10)*pow(tL,3)+2295816*pow(s,11)*pow(tL,3)-27840*pow(s,12)*pow(tL,3)+3962911380120*pow(tL,4)-15004794657138*s*pow(tL,4)+22461457135156*pow(s,2)*pow(tL,4)-18142280171175*pow(s,3)*pow(tL,4)+8980375769255*pow(s,4)*pow(tL,4)-2907788675877*pow(s,5)*pow(tL,4)+637320924039*pow(s,6)*pow(tL,4)-95894984550*pow(s,7)*pow(tL,4)+9876251130*pow(s,8)*pow(tL,4)-680993520*pow(s,9)*pow(tL,4)+29881460*pow(s,10)*pow(tL,4)-748800*pow(s,11)*pow(tL,4)+8080*pow(s,12)*pow(tL,4)-1310112411300*pow(tL,5)+5076681913215*s*pow(tL,5)-7597621718217*pow(s,2)*pow(tL,5)+6041611934529*pow(s,3)*pow(tL,5)-2907788675877*pow(s,4)*pow(tL,5)+904827316155*pow(s,5)*pow(tL,5)-188314378761*pow(s,6)*pow(tL,5)+26554856202*pow(s,7)*pow(tL,5)-2524649976*pow(s,8)*pow(tL,5)+157775760*pow(s,9)*pow(tL,5)-6127152*pow(s,10)*pow(tL,5)+131424*pow(s,11)*pow(tL,5)-1152*pow(s,12)*pow(tL,5)+303168958785*pow(tL,6)-1192994174559*s*pow(tL,6)+1770949744097*pow(s,2)*pow(tL,6)-1375014006819*pow(s,3)*pow(tL,6)+637320924039*pow(s,4)*pow(tL,6)-188314378761*pow(s,5)*pow(tL,6)+36633578119*pow(s,6)*pow(tL,6)-4739013936*pow(s,7)*pow(tL,6)+403716492*pow(s,8)*pow(tL,6)-21900720*pow(s,9)*pow(tL,6)+704144*pow(s,10)*pow(tL,6)-11520*pow(s,11)*pow(tL,6)+64*pow(s,12)*pow(tL,6)-49709887920*pow(tL,7)+197184621348*s*pow(tL,7)-288322706952*pow(s,2)*pow(tL,7)+216910793742*pow(s,3)*pow(tL,7)-95894984550*pow(s,4)*pow(tL,7)+26554856202*pow(s,5)*pow(tL,7)-4739013936*pow(s,6)*pow(tL,7)+547149864*pow(s,7)*pow(tL,7)-40057440*pow(s,8)*pow(tL,7)+1763040*pow(s,9)*pow(tL,7)-41472*pow(s,10)*pow(tL,7)+384*pow(s,11)*pow(tL,7)+5753039985*pow(tL,8)-22845144564*s*pow(tL,8)+32696438928*pow(s,2)*pow(tL,8)-23659649850*pow(s,3)*pow(tL,8)+9876251130*pow(s,4)*pow(tL,8)-2524649976*pow(s,5)*pow(tL,8)+403716492*pow(s,6)*pow(tL,8)-40057440*pow(s,7)*pow(tL,8)+2364480*pow(s,8)*pow(tL,8)-74880*pow(s,9)*pow(tL,8)+960*pow(s,10)*pow(tL,8)-459666900*pow(tL,9)+1815527835*s*pow(tL,9)-2528680455*pow(s,2)*pow(tL,9)+1747121710*pow(s,3)*pow(tL,9)-680993520*pow(s,4)*pow(tL,9)+157775760*pow(s,5)*pow(tL,9)-21900720*pow(s,6)*pow(tL,9)+1763040*pow(s,7)*pow(tL,9)-74880*pow(s,8)*pow(tL,9)+1280*pow(s,9)*pow(tL,9)+24126795*pow(tL,10)-94216683*s*pow(tL,10)+127012031*pow(s,2)*pow(tL,10)-83159208*pow(s,3)*pow(tL,10)+29881460*pow(s,4)*pow(tL,10)-6127152*pow(s,5)*pow(tL,10)+704144*pow(s,6)*pow(tL,10)-41472*pow(s,7)*pow(tL,10)+960*pow(s,8)*pow(tL,10)-748440*pow(tL,11)+2873826*s*pow(tL,11)-3730320*pow(s,2)*pow(tL,11)+2295816*pow(s,3)*pow(tL,11)-748800*pow(s,4)*pow(tL,11)+131424*pow(s,5)*pow(tL,11)-11520*pow(s,6)*pow(tL,11)+384*pow(s,7)*pow(tL,11)+10395*pow(tL,12)-39048*s*pow(tL,12)+48556*pow(s,2)*pow(tL,12)-27840*pow(s,3)*pow(tL,12)+8080*pow(s,4)*pow(tL,12)-1152*pow(s,5)*pow(tL,12)+64*pow(s,6)*pow(tL,12)))/7.4844e6;
case 0*(QMax+1)+13:
	return -2.0555576111131665e-8*((-6+s)*(-5+s)*(-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-6+tL)*(-5+tL)*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-13+s+tL)*(-12+s+tL)*(-11+s+tL)*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(4979221632000-15451573737600*s+20078561543040*pow(s,2)-14698684760760*pow(s,3)+6831665060220*pow(s,4)-2142099209250*pow(s,5)+467673451245*pow(s,6)-72002360430*pow(s,7)+7790667885*pow(s,8)-579729150*pow(s,9)+28243215*pow(s,10)-810810*pow(s,11)+10395*pow(s,12)-15451573737600*tL+50693063522400*s*tL-69214680726336*pow(s,2)*tL+52853161113324*pow(s,3)*tL-25422911607588*pow(s,4)*tL+8183314242675*pow(s,5)*tL-1819444350603*pow(s,6)*tL+283069029672*pow(s,7)*tL-30726256374*pow(s,8)*tL+2278382535*pow(s,9)*tL-109929171*pow(s,10)*tL+3108114*pow(s,11)*tL-39048*pow(s,12)*tL+20078561543040*pow(tL,2)-69214680726336*s*pow(tL,2)+97862237451108*pow(s,2)*pow(tL,2)-76435302130254*pow(s,3)*pow(tL,2)+37210081118356*pow(s,4)*pow(tL,2)-12011260104429*pow(s,5)*pow(tL,2)+2656548750833*pow(s,6)*pow(tL,2)-408207622530*pow(s,7)*pow(tL,2)+43483296888*pow(s,8)*pow(tL,2)-3145867275*pow(s,9)*pow(tL,2)+147302099*pow(s,10)*pow(tL,2)-4021656*pow(s,11)*pow(tL,2)+48556*pow(s,12)*pow(tL,2)-14698684760760*pow(tL,3)+52853161113324*s*pow(tL,3)-76435302130254*pow(s,2)*pow(tL,3)+60196192943087*pow(s,3)*pow(tL,3)-29217419967495*pow(s,4)*pow(tL,3)+9314624501841*pow(s,5)*pow(tL,3)-2017678786803*pow(s,6)*pow(tL,3)+301318383282*pow(s,7)*pow(tL,3)-30967116180*pow(s,8)*pow(tL,3)+2146089070*pow(s,9)*pow(tL,3)-95568288*pow(s,10)*pow(tL,3)+2462856*pow(s,11)*pow(tL,3)-27840*pow(s,12)*pow(tL,3)+6831665060220*pow(tL,4)-25422911607588*s*pow(tL,4)+37210081118356*pow(s,2)*pow(tL,4)-29217419967495*pow(s,3)*pow(tL,4)+13975016286815*pow(s,4)*pow(tL,4)-4345993631217*pow(s,5)*pow(tL,4)+909508580319*pow(s,6)*pow(tL,4)-129969398100*pow(s,7)*pow(tL,4)+12654603570*pow(s,8)*pow(tL,4)-821971680*pow(s,9)*pow(tL,4)+33893780*pow(s,10)*pow(tL,4)-797280*pow(s,11)*pow(tL,4)+8080*pow(s,12)*pow(tL,4)-2142099209250*pow(tL,5)+8183314242675*s*pow(tL,5)-12011260104429*pow(s,2)*pow(tL,5)+9314624501841*pow(s,3)*pow(tL,5)-4345993631217*pow(s,4)*pow(tL,5)+1303075333155*pow(s,5)*pow(tL,5)-259777793277*pow(s,6)*pow(tL,5)+34902081738*pow(s,7)*pow(tL,5)-3147653496*pow(s,8)*pow(tL,5)+186023760*pow(s,9)*pow(tL,5)-6822384*pow(s,10)*pow(tL,5)+138336*pow(s,11)*pow(tL,5)-1152*pow(s,12)*pow(tL,5)+467673451245*pow(tL,6)-1819444350603*s*pow(tL,6)+2656548750833*pow(s,2)*pow(tL,6)-2017678786803*pow(s,3)*pow(tL,6)+909508580319*pow(s,4)*pow(tL,6)-259777793277*pow(s,5)*pow(tL,6)+48557229091*pow(s,6)*pow(tL,6)-6002495448*pow(s,7)*pow(tL,6)+486507852*pow(s,8)*pow(tL,6)-25042800*pow(s,9)*pow(tL,6)+763856*pow(s,10)*pow(tL,6)-11904*pow(s,11)*pow(tL,6)+64*pow(s,12)*pow(tL,6)-72002360430*pow(tL,7)+283069029672*s*pow(tL,7)-408207622530*pow(s,2)*pow(tL,7)+301318383282*pow(s,3)*pow(tL,7)-129969398100*pow(s,4)*pow(tL,7)+34902081738*pow(s,5)*pow(tL,7)-6002495448*pow(s,6)*pow(tL,7)+663927144*pow(s,7)*pow(tL,7)-46346880*pow(s,8)*pow(tL,7)+1939680*pow(s,9)*pow(tL,7)-43392*pow(s,10)*pow(tL,7)+384*pow(s,11)*pow(tL,7)+7790667885*pow(tL,8)-30726256374*s*pow(tL,8)+43483296888*pow(s,2)*pow(tL,8)-30967116180*pow(s,3)*pow(tL,8)+12654603570*pow(s,4)*pow(tL,8)-3147653496*pow(s,5)*pow(tL,8)+486507852*pow(s,6)*pow(tL,8)-46346880*pow(s,7)*pow(tL,8)+2612160*pow(s,8)*pow(tL,8)-78720*pow(s,9)*pow(tL,8)+960*pow(s,10)*pow(tL,8)-579729150*pow(tL,9)+2278382535*s*pow(tL,9)-3145867275*pow(s,2)*pow(tL,9)+2146089070*pow(s,3)*pow(tL,9)-821971680*pow(s,4)*pow(tL,9)+186023760*pow(s,5)*pow(tL,9)-25042800*pow(s,6)*pow(tL,9)+1939680*pow(s,7)*pow(tL,9)-78720*pow(s,8)*pow(tL,9)+1280*pow(s,9)*pow(tL,9)+28243215*pow(tL,10)-109929171*s*pow(tL,10)+147302099*pow(s,2)*pow(tL,10)-95568288*pow(s,3)*pow(tL,10)+33893780*pow(s,4)*pow(tL,10)-6822384*pow(s,5)*pow(tL,10)+763856*pow(s,6)*pow(tL,10)-43392*pow(s,7)*pow(tL,10)+960*pow(s,8)*pow(tL,10)-810810*pow(tL,11)+3108114*s*pow(tL,11)-4021656*pow(s,2)*pow(tL,11)+2462856*pow(s,3)*pow(tL,11)-797280*pow(s,4)*pow(tL,11)+138336*pow(s,5)*pow(tL,11)-11904*pow(s,6)*pow(tL,11)+384*pow(s,7)*pow(tL,11)+10395*pow(tL,12)-39048*s*pow(tL,12)+48556*pow(s,2)*pow(tL,12)-27840*pow(s,3)*pow(tL,12)+8080*pow(s,4)*pow(tL,12)-1152*pow(s,5)*pow(tL,12)+64*pow(s,6)*pow(tL,12)));
case 0*(QMax+1)+14:
	return ((-6+s)*(-5+s)*(-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-6+tL)*(-5+tL)*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-14+s+tL)*(-13+s+tL)*(-12+s+tL)*(-11+s+tL)*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-5890419190656000+19573809355900800*s-27835077358408320*pow(s,2)+22809840531758280*pow(s,3)-12164539104097380*pow(s,4)+4501419182089830*pow(s,5)-1199015133010695*pow(s,6)+234621179432640*pow(s,7)-34016728685940*pow(s,8)+3647423920140*pow(s,9)-285419984850*pow(s,10)+15838903080*pow(s,11)-590269680*pow(s,12)+13243230*pow(s,13)-135135*pow(s,14)+19573809355900800*tL-68067740778458400*s*tL+100804761099834048*pow(s,2)*tL-85561372610980812*pow(s,3)*tL+46995374671682892*pow(s,4)*tL-17808530677124187*pow(s,5)*tL+4830285895898463*pow(s,6)*tL-957214221859896*pow(s,7)*tL+139814463943011*pow(s,8)*tL-15028070052996*pow(s,9)*tL+1173338841675*pow(s,10)*tL-64681372392*pow(s,11)*tL+2384733897*pow(s,12)*tL-52730517*pow(s,13)*tL+528414*pow(s,14)*tL-27835077358408320*pow(tL,2)+100804761099834048*s*pow(tL,2)-153788369858778564*pow(s,2)*pow(tL,2)+133227930028440366*pow(s,3)*pow(tL,2)-74094235567388092*pow(s,4)*pow(tL,2)+28233128409597671*pow(s,5)*pow(tL,2)-7653468114750213*pow(s,6)*pow(tL,2)+1507625986699660*pow(s,7)*pow(tL,2)-217828585283288*pow(s,8)*pow(tL,2)+23057508883521*pow(s,9)*pow(tL,2)-1765622696789*pow(s,10)*pow(tL,2)+95094640564*pow(s,11)*pow(tL,2)-3413073090*pow(s,12)*pow(tL,2)+73212650*pow(s,13)*pow(tL,2)-709324*pow(s,14)*pow(tL,2)+22809840531758280*pow(tL,3)-85561372610980812*s*pow(tL,3)+133227930028440366*pow(s,2)*pow(tL,3)-116512215178666055*pow(s,3)*pow(tL,3)+64848551375566077*pow(s,4)*pow(tL,3)-24552491858998411*pow(s,5)*pow(tL,3)+6572352262403844*pow(s,6)*pow(tL,3)-1271361119390320*pow(s,7)*pow(tL,3)+179462695094851*pow(s,8)*pow(tL,3)-18468884652043*pow(s,9)*pow(tL,3)+1368476607708*pow(s,10)*pow(tL,3)-70983315515*pow(s,11)*pow(tL,3)+2441826282*pow(s,12)*pow(tL,3)-49950404*pow(s,13)*pow(tL,3)+459032*pow(s,14)*pow(tL,3)-12164539104097380*pow(tL,4)+46995374671682892*s*pow(tL,4)-74094235567388092*pow(s,2)*pow(tL,4)+64848551375566077*pow(s,3)*pow(tL,4)-35801042995516358*pow(s,4)*pow(tL,4)+13345470847636354*pow(s,5)*pow(tL,4)-3494058805866496*pow(s,6)*pow(tL,4)+656980092331318*pow(s,7)*pow(tL,4)-89596490861073*pow(s,8)*pow(tL,4)+8853515815025*pow(s,9)*pow(tL,4)-625857126237*pow(s,10)*pow(tL,4)+30757212010*pow(s,11)*pow(tL,4)-994758184*pow(s,12)*pow(tL,4)+18963784*pow(s,13)*pow(tL,4)-160720*pow(s,14)*pow(tL,4)+4501419182089830*pow(tL,5)-17808530677124187*s*pow(tL,5)+28233128409597671*pow(s,2)*pow(tL,5)-24552491858998411*pow(s,3)*pow(tL,5)+13345470847636354*pow(s,4)*pow(tL,5)-4859326372838896*pow(s,5)*pow(tL,5)+1233501438634654*pow(s,6)*pow(tL,5)-223200228007722*pow(s,7)*pow(tL,5)+29066206200381*pow(s,8)*pow(tL,5)-2719621696834*pow(s,9)*pow(tL,5)+180326073144*pow(s,10)*pow(tL,5)-8221373692*pow(s,11)*pow(tL,5)+243409320*pow(s,12)*pow(tL,5)-4176368*pow(s,13)*pow(tL,5)+31136*pow(s,14)*pow(tL,5)-1199015133010695*pow(tL,6)+4830285895898463*s*pow(tL,6)-7653468114750213*pow(s,2)*pow(tL,6)+6572352262403844*pow(s,3)*pow(tL,6)-3494058805866496*pow(s,4)*pow(tL,6)+1233501438634654*pow(s,5)*pow(tL,6)-300923189851480*pow(s,6)*pow(tL,6)+51844536573830*pow(s,7)*pow(tL,6)-6361767896029*pow(s,8)*pow(tL,6)+554206062648*pow(s,9)*pow(tL,6)-33723404176*pow(s,10)*pow(tL,6)+1385538056*pow(s,11)*pow(tL,6)-36074080*pow(s,12)*pow(tL,6)+525280*pow(s,13)*pow(tL,6)-3136*pow(s,14)*pow(tL,6)+234621179432640*pow(tL,7)-957214221859896*s*pow(tL,7)+1507625986699660*pow(s,2)*pow(tL,7)-1271361119390320*pow(s,3)*pow(tL,7)+656980092331318*pow(s,4)*pow(tL,7)-223200228007722*pow(s,5)*pow(tL,7)+51844536573830*pow(s,6)*pow(tL,7)-8402340566375*pow(s,7)*pow(tL,7)+956204225714*pow(s,8)*pow(tL,7)-75916677396*pow(s,9)*pow(tL,7)+4116111832*pow(s,10)*pow(tL,7)-146045200*pow(s,11)*pow(tL,7)+3130848*pow(s,12)*pow(tL,7)-34496*pow(s,13)*pow(tL,7)+128*pow(s,14)*pow(tL,7)-34016728685940*pow(tL,8)+139814463943011*s*pow(tL,8)-217828585283288*pow(s,2)*pow(tL,8)+179462695094851*pow(s,3)*pow(tL,8)-89596490861073*pow(s,4)*pow(tL,8)+29066206200381*pow(s,5)*pow(tL,8)-6361767896029*pow(s,6)*pow(tL,8)+956204225714*pow(s,7)*pow(tL,8)-98938259616*pow(s,8)*pow(tL,8)+6958885752*pow(s,9)*pow(tL,8)-322317968*pow(s,10)*pow(tL,8)+9234400*pow(s,11)*pow(tL,8)-144256*pow(s,12)*pow(tL,8)+896*pow(s,13)*pow(tL,8)+3647423920140*pow(tL,9)-15028070052996*s*pow(tL,9)+23057508883521*pow(s,2)*pow(tL,9)-18468884652043*pow(s,3)*pow(tL,9)+8853515815025*pow(s,4)*pow(tL,9)-2719621696834*pow(s,5)*pow(tL,9)+554206062648*pow(s,6)*pow(tL,9)-75916677396*pow(s,7)*pow(tL,9)+6958885752*pow(s,8)*pow(tL,9)-416662400*pow(s,9)*pow(tL,9)+15445696*pow(s,10)*pow(tL,9)-316736*pow(s,11)*pow(tL,9)+2688*pow(s,12)*pow(tL,9)-285419984850*pow(tL,10)+1173338841675*s*pow(tL,10)-1765622696789*pow(s,2)*pow(tL,10)+1368476607708*pow(s,3)*pow(tL,10)-625857126237*pow(s,4)*pow(tL,10)+180326073144*pow(s,5)*pow(tL,10)-33723404176*pow(s,6)*pow(tL,10)+4116111832*pow(s,7)*pow(tL,10)-322317968*pow(s,8)*pow(tL,10)+15445696*pow(s,9)*pow(tL,10)-407680*pow(s,10)*pow(tL,10)+4480*pow(s,11)*pow(tL,10)+15838903080*pow(tL,11)-64681372392*s*pow(tL,11)+95094640564*pow(s,2)*pow(tL,11)-70983315515*pow(s,3)*pow(tL,11)+30757212010*pow(s,4)*pow(tL,11)-8221373692*pow(s,5)*pow(tL,11)+1385538056*pow(s,6)*pow(tL,11)-146045200*pow(s,7)*pow(tL,11)+9234400*pow(s,8)*pow(tL,11)-316736*pow(s,9)*pow(tL,11)+4480*pow(s,10)*pow(tL,11)-590269680*pow(tL,12)+2384733897*s*pow(tL,12)-3413073090*pow(s,2)*pow(tL,12)+2441826282*pow(s,3)*pow(tL,12)-994758184*pow(s,4)*pow(tL,12)+243409320*pow(s,5)*pow(tL,12)-36074080*pow(s,6)*pow(tL,12)+3130848*pow(s,7)*pow(tL,12)-144256*pow(s,8)*pow(tL,12)+2688*pow(s,9)*pow(tL,12)+13243230*pow(tL,13)-52730517*s*pow(tL,13)+73212650*pow(s,2)*pow(tL,13)-49950404*pow(s,3)*pow(tL,13)+18963784*pow(s,4)*pow(tL,13)-4176368*pow(s,5)*pow(tL,13)+525280*pow(s,6)*pow(tL,13)-34496*pow(s,7)*pow(tL,13)+896*pow(s,8)*pow(tL,13)-135135*pow(tL,14)+528414*s*pow(tL,14)-709324*pow(s,2)*pow(tL,14)+459032*pow(s,3)*pow(tL,14)-160720*pow(s,4)*pow(tL,14)+31136*pow(s,5)*pow(tL,14)-3136*pow(s,6)*pow(tL,14)+128*pow(s,7)*pow(tL,14)))/6.810804e8;
case 0*(QMax+1)+15:
	return -1.957673915345873e-10*((-7+s)*(-6+s)*(-5+s)*(-4+s)*(-3+s)*(-2+s)*(-1+s)*s*(-7+tL)*(-6+tL)*(-5+tL)*(-4+tL)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-15+s+tL)*(-14+s+tL)*(-13+s+tL)*(-12+s+tL)*(-11+s+tL)*(-10+s+tL)*(-9+s+tL)*(-8+s+tL)*(-11780838381312000+38306130255993600*s-52994108873946240*pow(s,2)+42025533704154000*pow(s,3)-21583979183566800*pow(s,4)+7657204067112600*pow(s,5)-1947203853875280*pow(s,6)+362358255884625*pow(s,7)-49785303593025*pow(s,8)+5042194282125*pow(s,9)-371587060845*pow(s,10)+19368223875*pow(s,11)-676350675*pow(s,12)+14189175*pow(s,13)-135135*pow(s,14)+38306130255993600*tL-130418569583023680*s*tL+188147344689998496*pow(s,2)*tL-154827507240478800*pow(s,3)*tL+82070723065716840*pow(s,4)*tL-29881406106131580*pow(s,5)*tL+7754264377932072*pow(s,6)*tL-1464275437299675*pow(s,7)*tL+203038277304720*pow(s,8)*tL-20646149849325*pow(s,9)*tL+1520231230518*pow(s,10)*tL-78813987525*pow(s,11)*tL+2726063340*pow(s,12)*tL-56429415*pow(s,13)*tL+528414*pow(s,14)*tL-52994108873946240*pow(tL,2)+188147344689998496*s*pow(tL,2)-280147290386103000*pow(s,2)*pow(tL,2)+235807127119271820*pow(s,3)*pow(tL,2)-126850143541364138*pow(s,4)*pow(tL,2)+46545178418128971*pow(s,5)*pow(tL,2)-12097580391759464*pow(s,6)*pow(tL,2)+2275411599883095*pow(s,7)*pow(tL,2)-312699612709064*pow(s,8)*pow(tL,2)+31371483734115*pow(s,9)*pow(tL,2)-2269633686712*pow(s,10)*pow(tL,2)+115170935985*pow(s,11)*pow(tL,2)-3885298858*pow(s,12)*pow(tL,2)+78177918*pow(s,13)*pow(tL,2)-709324*pow(s,14)*pow(tL,2)+42025533704154000*pow(tL,3)-154827507240478800*s*pow(tL,3)+235807127119271820*pow(s,2)*pow(tL,3)-200830716119418826*pow(s,3)*pow(tL,3)+108370189586262555*pow(s,4)*pow(tL,3)-39600892334841432*pow(s,5)*pow(tL,3)+10186388054143637*pow(s,6)*pow(tL,3)-1885536704549561*pow(s,7)*pow(tL,3)+253694992968193*pow(s,8)*pow(tL,3)-24798037923260*pow(s,9)*pow(tL,3)+1739827555221*pow(s,10)*pow(tL,3)-85225512813*pow(s,11)*pow(tL,3)+2762670022*pow(s,12)*pow(tL,3)-53163628*pow(s,13)*pow(tL,3)+459032*pow(s,14)*pow(tL,3)-21583979183566800*pow(tL,4)+82070723065716840*s*pow(tL,4)-126850143541364138*pow(s,2)*pow(tL,4)+108370189586262555*pow(s,3)*pow(tL,4)-58139232633094361*pow(s,4)*pow(tL,4)+20966079499701651*pow(s,5)*pow(tL,4)-5286939453217597*pow(s,6)*pow(tL,4)+953425257014167*pow(s,7)*pow(tL,4)-124221297913671*pow(s,8)*pow(tL,4)+11686614513105*pow(s,9)*pow(tL,4)-784216581925*pow(s,10)*pow(tL,4)+36497572398*pow(s,11)*pow(tL,4)-1115905448*pow(s,12)*pow(tL,4)+20088824*pow(s,13)*pow(tL,4)-160720*pow(s,14)*pow(tL,4)+7657204067112600*pow(tL,5)-29881406106131580*s*pow(tL,5)+46545178418128971*pow(s,2)*pow(tL,5)-39600892334841432*pow(s,3)*pow(tL,5)+20966079499701651*pow(s,4)*pow(tL,5)-7402677824694215*pow(s,5)*pow(tL,5)+1814109810681637*pow(s,6)*pow(tL,5)-315571871249019*pow(s,7)*pow(tL,5)+39354473937177*pow(s,8)*pow(tL,5)-3514450942870*pow(s,9)*pow(tL,5)+221803115156*pow(s,10)*pow(tL,5)-9606341444*pow(s,11)*pow(tL,5)+269889592*pow(s,12)*pow(tL,5)-4394320*pow(s,13)*pow(tL,5)+31136*pow(s,14)*pow(tL,5)-1947203853875280*pow(tL,6)+7754264377932072*s*pow(tL,6)-12097580391759464*pow(s,2)*pow(tL,6)+10186388054143637*pow(s,3)*pow(tL,6)-5286939453217597*pow(s,4)*pow(tL,6)+1814109810681637*pow(s,5)*pow(tL,6)-428264373116867*pow(s,6)*pow(tL,6)+71096975456703*pow(s,7)*pow(tL,6)-8374134877381*pow(s,8)*pow(tL,6)+697949679084*pow(s,9)*pow(tL,6)-40531793568*pow(s,10)*pow(tL,6)+1586924920*pow(s,11)*pow(tL,6)-39368672*pow(s,12)*pow(tL,6)+547232*pow(s,13)*pow(tL,6)-3136*pow(s,14)*pow(tL,6)+362358255884625*pow(tL,7)-1464275437299675*s*pow(tL,7)+2275411599883095*pow(s,2)*pow(tL,7)-1885536704549561*pow(s,3)*pow(tL,7)+953425257014167*pow(s,4)*pow(tL,7)-315571871249019*pow(s,5)*pow(tL,7)+71096975456703*pow(s,6)*pow(tL,7)-11128061892577*pow(s,7)*pow(tL,7)+1218223801070*pow(s,8)*pow(tL,7)-92734648524*pow(s,9)*pow(tL,7)+4809580104*pow(s,10)*pow(tL,7)-163072112*pow(s,11)*pow(tL,7)+3343648*pow(s,12)*pow(tL,7)-35392*pow(s,13)*pow(tL,7)+128*pow(s,14)*pow(tL,7)-49785303593025*pow(tL,8)+203038277304720*s*pow(tL,8)-312699612709064*pow(s,2)*pow(tL,8)+253694992968193*pow(s,3)*pow(tL,8)-124221297913671*pow(s,4)*pow(tL,8)+39354473937177*pow(s,5)*pow(tL,8)-8374134877381*pow(s,6)*pow(tL,8)+1218223801070*pow(s,7)*pow(tL,8)-121491490512*pow(s,8)*pow(tL,8)+8207592792*pow(s,9)*pow(tL,8)-364261520*pow(s,10)*pow(tL,8)+9991072*pow(s,11)*pow(tL,8)-149632*pow(s,12)*pow(tL,8)+896*pow(s,13)*pow(tL,8)+5042194282125*pow(tL,9)-20646149849325*s*pow(tL,9)+31371483734115*pow(s,2)*pow(tL,9)-24798037923260*pow(s,3)*pow(tL,9)+11686614513105*pow(s,4)*pow(tL,9)-3514450942870*pow(s,5)*pow(tL,9)+697949679084*pow(s,6)*pow(tL,9)-92734648524*pow(s,7)*pow(tL,9)+8207592792*pow(s,8)*pow(tL,9)-472648960*pow(s,9)*pow(tL,9)+16805376*pow(s,10)*pow(tL,9)-330176*pow(s,11)*pow(tL,9)+2688*pow(s,12)*pow(tL,9)-371587060845*pow(tL,10)+1520231230518*s*pow(tL,10)-2269633686712*pow(s,2)*pow(tL,10)+1739827555221*pow(s,3)*pow(tL,10)-784216581925*pow(s,4)*pow(tL,10)+221803115156*pow(s,5)*pow(tL,10)-40531793568*pow(s,6)*pow(tL,10)+4809580104*pow(s,7)*pow(tL,10)-364261520*pow(s,8)*pow(tL,10)+16805376*pow(s,9)*pow(tL,10)-425600*pow(s,10)*pow(tL,10)+4480*pow(s,11)*pow(tL,10)+19368223875*pow(tL,11)-78813987525*s*pow(tL,11)+115170935985*pow(s,2)*pow(tL,11)-85225512813*pow(s,3)*pow(tL,11)+36497572398*pow(s,4)*pow(tL,11)-9606341444*pow(s,5)*pow(tL,11)+1586924920*pow(s,6)*pow(tL,11)-163072112*pow(s,7)*pow(tL,11)+9991072*pow(s,8)*pow(tL,11)-330176*pow(s,9)*pow(tL,11)+4480*pow(s,10)*pow(tL,11)-676350675*pow(tL,12)+2726063340*s*pow(tL,12)-3885298858*pow(s,2)*pow(tL,12)+2762670022*pow(s,3)*pow(tL,12)-1115905448*pow(s,4)*pow(tL,12)+269889592*pow(s,5)*pow(tL,12)-39368672*pow(s,6)*pow(tL,12)+3343648*pow(s,7)*pow(tL,12)-149632*pow(s,8)*pow(tL,12)+2688*pow(s,9)*pow(tL,12)+14189175*pow(tL,13)-56429415*s*pow(tL,13)+78177918*pow(s,2)*pow(tL,13)-53163628*pow(s,3)*pow(tL,13)+20088824*pow(s,4)*pow(tL,13)-4394320*pow(s,5)*pow(tL,13)+547232*pow(s,6)*pow(tL,13)-35392*pow(s,7)*pow(tL,13)+896*pow(s,8)*pow(tL,13)-135135*pow(tL,14)+528414*s*pow(tL,14)-709324*pow(s,2)*pow(tL,14)+459032*pow(s,3)*pow(tL,14)-160720*pow(s,4)*pow(tL,14)+31136*pow(s,5)*pow(tL,14)-3136*pow(s,6)*pow(tL,14)+128*pow(s,7)*pow(tL,14)));
case 1*(QMax+1)+1:
	return 4*s*tL*(-2+s+tL)*(1-s-2*tL-s*tL+pow(s,2)*tL+pow(tL,2)+s*pow(tL,2));
case 1*(QMax+1)+2:
	return -2*s*tL*(-3+s+tL)*(4*s-6*pow(s,2)+2*pow(s,3)-6*tL-22*s*tL+17*pow(s,2)*tL-pow(s,4)*tL+11*pow(tL,2)+29*s*pow(tL,2)-2*pow(s,2)*pow(tL,2)-10*pow(s,3)*pow(tL,2)+2*pow(s,4)*pow(tL,2)-6*pow(tL,3)-16*s*pow(tL,3)-6*pow(s,2)*pow(tL,3)+4*pow(s,3)*pow(tL,3)+pow(tL,4)+3*s*pow(tL,4)+2*pow(s,2)*pow(tL,4));
case 1*(QMax+1)+3:
	return (4*pow(s,2)*(-1+tL)*tL*(-4+s+tL)*(-3+s+tL)*(-6+15*s-12*pow(s,2)+3*pow(s,3)-4*tL-63*s*tL+32*pow(s,2)*tL-pow(s,4)*tL+17*pow(tL,2)+56*s*pow(tL,2)+5*pow(s,2)*pow(tL,2)-14*pow(s,3)*pow(tL,2)+2*pow(s,4)*pow(tL,2)-8*pow(tL,3)-22*s*pow(tL,3)-10*pow(s,2)*pow(tL,3)+4*pow(s,3)*pow(tL,3)+pow(tL,4)+3*s*pow(tL,4)+2*pow(s,2)*pow(tL,4)))/3.;
case 1*(QMax+1)+4:
	return -0.3333333333333333*(pow(s,2)*(-1+tL)*tL*(-5+s+tL)*(-4+s+tL)*(144-480*s+612*pow(s,2)-372*pow(s,3)+108*pow(s,4)-12*pow(s,5)-180*tL+1256*s*tL-2469*pow(s,2)*tL+1340*pow(s,3)*tL-234*pow(s,4)*tL-4*pow(s,5)*tL+3*pow(s,6)*tL-64*pow(tL,2)-1029*s*pow(tL,2)+2796*pow(s,2)*pow(tL,2)-872*pow(s,3)*pow(tL,2)-168*pow(s,4)*pow(tL,2)+89*pow(s,5)*pow(tL,2)-8*pow(s,6)*pow(tL,2)+165*pow(tL,3)+372*s*pow(tL,3)-1436*pow(s,2)*pow(tL,3)-84*pow(s,3)*pow(tL,3)+331*pow(s,4)*pow(tL,3)-72*pow(s,5)*pow(tL,3)+4*pow(s,6)*pow(tL,3)-79*pow(tL,4)-78*s*pow(tL,4)+408*pow(s,2)*pow(tL,4)+183*pow(s,3)*pow(tL,4)-116*pow(s,4)*pow(tL,4)+12*pow(s,5)*pow(tL,4)+15*pow(tL,5)+12*s*pow(tL,5)-63*pow(s,2)*pow(tL,5)-48*pow(s,3)*pow(tL,5)+12*pow(s,4)*pow(tL,5)-pow(tL,6)-s*pow(tL,6)+4*pow(s,2)*pow(tL,6)+4*pow(s,3)*pow(tL,6)));
case 1*(QMax+1)+5:
	return (2*(-1+s)*pow(s,2)*(-2+tL)*(-1+tL)*tL*(-6+s+tL)*(-5+s+tL)*(-4+s+tL)*(540-1440*s+1455*pow(s,2)-705*pow(s,3)+165*pow(s,4)-15*pow(s,5)-738*tL+3495*s*tL-5578*pow(s,2)*tL+2450*pow(s,3)*tL-347*pow(s,4)*tL-5*pow(s,5)*tL+3*pow(s,6)*tL+51*pow(tL,2)-2518*s*pow(tL,2)+5634*pow(s,2)*pow(tL,2)-1344*pow(s,3)*pow(tL,2)-280*pow(s,4)*pow(tL,2)+109*pow(s,5)*pow(tL,2)-8*pow(s,6)*pow(tL,2)+240*pow(tL,3)+764*s*pow(tL,3)-2444*pow(s,2)*pow(tL,3)-305*pow(s,3)*pow(tL,3)+475*pow(s,4)*pow(tL,3)-84*pow(s,5)*pow(tL,3)+4*pow(s,6)*pow(tL,3)-110*pow(tL,4)-127*s*pow(tL,4)+580*pow(s,2)*pow(tL,4)+295*pow(s,3)*pow(tL,4)-140*pow(s,4)*pow(tL,4)+12*pow(s,5)*pow(tL,4)+18*pow(tL,5)+15*s*pow(tL,5)-75*pow(s,2)*pow(tL,5)-60*pow(s,3)*pow(tL,5)+12*pow(s,4)*pow(tL,5)-pow(tL,6)-s*pow(tL,6)+4*pow(s,2)*pow(tL,6)+4*pow(s,3)*pow(tL,6)))/15.;
case 1*(QMax+1)+6:
	return -0.022222222222222223*((-1+s)*pow(s,2)*(-2+tL)*(-1+tL)*tL*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(-51840+164160*s-212040*pow(s,2)+146160*pow(s,3)-58410*pow(s,4)+13590*pow(s,5)-1710*pow(s,6)+90*pow(s,7)+102816*tL-431244*s*tL+742386*pow(s,2)*tL-586014*pow(s,3)*tL+223269*pow(s,4)*tL-41226*pow(s,5)*tL+2904*pow(s,6)*tL+84*pow(s,7)*tL-15*pow(s,8)*tL-60552*pow(tL,2)+400716*s*pow(tL,2)-882595*pow(s,2)*pow(tL,2)+690810*pow(s,3)*pow(tL,2)-198402*pow(s,4)*pow(tL,2)+9456*pow(s,5)*pow(tL,2)+5397*pow(s,6)*pow(tL,2)-948*pow(s,7)*pow(tL,2)+46*pow(s,8)*pow(tL,2)+2814*pow(tL,3)-177985*s*pow(tL,3)+517483*pow(s,2)*pow(tL,3)-356616*pow(s,3)*pow(tL,3)+31816*pow(s,4)*pow(tL,3)+30789*pow(s,5)*pow(tL,3)-9449*pow(s,6)*pow(tL,3)+1000*pow(s,7)*pow(tL,3)-36*pow(s,8)*pow(tL,3)+10677*pow(tL,4)+40912*s*pow(tL,4)-174565*pow(s,2)*pow(tL,4)+89960*pow(s,3)*pow(tL,4)+28859*pow(s,4)*pow(tL,4)-22953*pow(s,5)*pow(tL,4)+4464*pow(s,6)*pow(tL,4)-336*pow(s,7)*pow(tL,4)+8*pow(s,8)*pow(tL,4)-4746*pow(tL,5)-4831*s*pow(tL,5)+36851*pow(s,2)*pow(tL,5)-10577*pow(s,3)*pow(tL,5)-14569*pow(s,4)*pow(tL,5)+6196*pow(s,5)*pow(tL,5)-796*pow(s,6)*pow(tL,5)+32*pow(s,7)*pow(tL,5)+912*pow(tL,6)+295*s*pow(tL,6)-4970*pow(s,2)*pow(tL,6)+263*pow(s,3)*pow(tL,6)+2756*pow(s,4)*pow(tL,6)-732*pow(s,5)*pow(tL,6)+48*pow(s,6)*pow(tL,6)-84*pow(tL,7)-16*s*pow(tL,7)+396*pow(s,2)*pow(tL,7)+56*pow(s,3)*pow(tL,7)-240*pow(s,4)*pow(tL,7)+32*pow(s,5)*pow(tL,7)+3*pow(tL,8)+s*pow(tL,8)-14*pow(s,2)*pow(tL,8)-4*pow(s,3)*pow(tL,8)+8*pow(s,4)*pow(tL,8)));
case 1*(QMax+1)+7:
	return (2*(-2+s)*(-1+s)*pow(s,2)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(-151200+433440*s-497490*pow(s,2)+301245*pow(s,3)-105000*pow(s,4)+21210*pow(s,5)-2310*pow(s,6)+105*pow(s,7)+288720*tL-1075746*s*tL+1656901*pow(s,2)*tL-1174348*pow(s,3)*tL+394135*pow(s,4)*tL-63364*pow(s,5)*tL+3859*pow(s,6)*tL+98*pow(s,7)*tL-15*pow(s,8)*tL-167226*pow(tL,2)+924085*s*pow(tL,2)-1832661*pow(s,2)*pow(tL,2)+1308895*pow(s,3)*pow(tL,2)-329619*pow(s,4)*pow(tL,2)+11822*pow(s,5)*pow(tL,2)+7346*pow(s,6)*pow(tL,2)-1096*pow(s,7)*pow(tL,2)+46*pow(s,8)*pow(tL,2)+20496*pow(tL,3)-375170*s*pow(tL,3)+978848*pow(s,2)*pow(tL,3)-619702*pow(s,3)*pow(tL,3)+38056*pow(s,4)*pow(tL,3)+47497*pow(s,5)*pow(tL,3)-12333*pow(s,6)*pow(tL,3)+1136*pow(s,7)*pow(tL,3)-36*pow(s,8)*pow(tL,3)+14847*pow(tL,4)+78200*s*pow(tL,4)-294607*pow(s,2)*pow(tL,4)+137849*pow(s,3)*pow(tL,4)+50350*pow(s,4)*pow(tL,4)-32393*pow(s,5)*pow(tL,4)+5500*pow(s,6)*pow(tL,4)-368*pow(s,7)*pow(tL,4)+8*pow(s,8)*pow(tL,4)-6720*pow(tL,5)-8360*s*pow(tL,5)+54790*pow(s,2)*pow(tL,5)-13513*pow(s,3)*pow(tL,5)-21453*pow(s,4)*pow(tL,5)+7876*pow(s,5)*pow(tL,5)-892*pow(s,6)*pow(tL,5)+32*pow(s,7)*pow(tL,5)+1176*pow(tL,6)+458*s*pow(tL,6)-6477*pow(s,2)*pow(tL,6)+139*pow(s,3)*pow(tL,6)+3552*pow(s,4)*pow(tL,6)-828*pow(s,5)*pow(tL,6)+48*pow(s,6)*pow(tL,6)-96*pow(tL,7)-20*s*pow(tL,7)+452*pow(s,2)*pow(tL,7)+72*pow(s,3)*pow(tL,7)-272*pow(s,4)*pow(tL,7)+32*pow(s,5)*pow(tL,7)+3*pow(tL,8)+s*pow(tL,8)-14*pow(s,2)*pow(tL,8)-4*pow(s,3)*pow(tL,8)+8*pow(s,4)*pow(tL,8)))/315.;
case 1*(QMax+1)+8:
	return -0.0007936507936507937*((-2+s)*(-1+s)*pow(s,2)*(-3+tL)*(-2+tL)*(-1+tL)*tL*(-9+s+tL)*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(36288000-117331200*s+158749920*pow(s,2)-119545440*pow(s,3)+55689480*pow(s,4)-16740360*pow(s,5)+3260880*pow(s,6)-398160*pow(s,7)+27720*pow(s,8)-840*pow(s,9)-83851200*tL+320097600*s*tL-527561388*pow(s,2)*tL+461008336*pow(s,3)*tL-228975117*pow(s,4)*tL+66743544*pow(s,5)*tL-11377017*pow(s,6)*tL+1049184*pow(s,7)*tL-35703*pow(s,8)*tL-1384*pow(s,9)*tL+105*pow(s,10)*tL+70513920*pow(tL,2)-332306748*s*pow(tL,2)+654424642*pow(s,2)*pow(tL,2)-610884658*pow(s,3)*pow(tL,2)+289730127*pow(s,4)*pow(tL,2)-70203955*pow(s,5)*pow(tL,2)+7208756*pow(s,6)*pow(tL,2)+256532*pow(s,7)*pow(tL,2)-134309*pow(s,8)*pow(tL,2)+11853*pow(s,9)*pow(tL,2)-352*pow(s,10)*pow(tL,2)-26590140*pow(tL,3)+179098266*s*pow(tL,3)-426114989*pow(s,2)*pow(tL,3)+402236982*pow(s,3)*pow(tL,3)-163188746*pow(s,4)*pow(tL,3)+21638548*pow(s,5)*pow(tL,3)+3940829*pow(s,6)*pow(tL,3)-1718020*pow(s,7)*pow(tL,3)+233982*pow(s,8)*pow(tL,3)-14496*pow(s,9)*pow(tL,3)+344*pow(s,10)*pow(tL,3)+2723820*pow(tL,4)-55515208*s*pow(tL,4)+166755177*pow(s,2)*pow(tL,4)-151190527*pow(s,3)*pow(tL,4)+42557201*pow(s,4)*pow(tL,4)+6363425*pow(s,5)*pow(tL,4)-5892362*pow(s,6)*pow(tL,4)+1296938*pow(s,7)*pow(tL,4)-134368*pow(s,8)*pow(tL,4)+6712*pow(s,9)*pow(tL,4)-128*pow(s,10)*pow(tL,4)+1454355*pow(tL,5)+10071378*s*pow(tL,5)-42159528*pow(s,2)*pow(tL,5)+34620102*pow(s,3)*pow(tL,5)-2761446*pow(s,4)*pow(tL,5)-6201328*pow(s,5)*pow(tL,5)+2538627*pow(s,6)*pow(tL,5)-422592*pow(s,7)*pow(tL,5)+34256*pow(s,8)*pow(tL,5)-1280*pow(s,9)*pow(tL,5)+16*pow(s,10)*pow(tL,5)-649215*pow(tL,6)-1000809*s*pow(tL,6)+7192713*pow(s,2)*pow(tL,6)-4970801*pow(s,3)*pow(tL,6)-1184897*pow(s,4)*pow(tL,6)+1816787*pow(s,5)*pow(tL,6)-537376*pow(s,6)*pow(tL,6)+68080*pow(s,7)*pow(tL,6)-3888*pow(s,8)*pow(tL,6)+80*pow(s,9)*pow(tL,6)+122310*pow(tL,7)+39276*s*pow(tL,7)-844080*pow(s,2)*pow(tL,7)+447860*pow(s,3)*pow(tL,7)+331674*pow(s,4)*pow(tL,7)-273504*pow(s,5)*pow(tL,7)+60656*pow(s,6)*pow(tL,7)-5312*pow(s,7)*pow(tL,7)+160*pow(s,8)*pow(tL,7)-12510*pow(tL,8)+1164*s*pow(tL,8)+66776*pow(s,2)*pow(tL,8)-24426*pow(s,3)*pow(tL,8)-37848*pow(s,4)*pow(tL,8)+22592*pow(s,5)*pow(tL,8)-3488*pow(s,6)*pow(tL,8)+160*pow(s,7)*pow(tL,8)+675*pow(tL,9)-120*s*pow(tL,9)-3235*pow(s,2)*pow(tL,9)+720*pow(s,3)*pow(tL,9)+2120*pow(s,4)*pow(tL,9)-960*pow(s,5)*pow(tL,9)+80*pow(s,6)*pow(tL,9)-15*pow(tL,10)+s*pow(tL,10)+72*pow(s,2)*pow(tL,10)-8*pow(s,3)*pow(tL,10)-48*pow(s,4)*pow(tL,10)+16*pow(s,5)*pow(tL,10)));
case 2*(QMax+1)+2:
	return s*tL*(-4+s+tL)*(72-84*s+8*pow(s,2)-8*pow(s,3)+16*pow(s,4)-4*pow(s,5)-456*tL-290*s*tL+205*pow(s,2)*tL+158*pow(s,3)*tL-94*pow(s,4)*tL+8*pow(s,5)*tL+pow(s,6)*tL+882*pow(tL,2)+1221*s*pow(tL,2)-218*pow(s,2)*pow(tL,2)-432*pow(s,3)*pow(tL,2)+92*pow(s,4)*pow(tL,2)+19*pow(s,5)*pow(tL,2)-4*pow(s,6)*pow(tL,2)-768*pow(tL,3)-1456*s*pow(tL,3)-92*pow(s,2)*pow(tL,3)+298*pow(s,3)*pow(tL,3)+69*pow(s,4)*pow(tL,3)-44*pow(s,5)*pow(tL,3)+4*pow(s,6)*pow(tL,3)+336*pow(tL,4)+766*s*pow(tL,4)+218*pow(s,2)*pow(tL,4)-59*pow(s,3)*pow(tL,4)-64*pow(s,4)*pow(tL,4)+12*pow(s,5)*pow(tL,4)-72*pow(tL,5)-186*s*pow(tL,5)-93*pow(s,2)*pow(tL,5)-12*pow(s,3)*pow(tL,5)+12*pow(s,4)*pow(tL,5)+6*pow(tL,6)+17*s*pow(tL,6)+12*pow(s,2)*pow(tL,6)+4*pow(s,3)*pow(tL,6));
case 2*(QMax+1)+3:
	return (-2*s*(-1+tL)*tL*(-5+s+tL)*(-4+s+tL)*(288*s-420*pow(s,2)+126*pow(s,3)-6*pow(s,4)+18*pow(s,5)-6*pow(s,6)-360*tL-4278*s*tL-340*pow(s,2)*tL+907*pow(s,3)*tL+182*pow(s,4)*tL-158*pow(s,5)*tL+14*pow(s,6)*tL+pow(s,7)*tL+822*pow(tL,2)+7895*s*pow(tL,2)+3592*pow(s,2)*pow(tL,2)-1315*pow(s,3)*pow(tL,2)-773*pow(s,4)*pow(tL,2)+180*pow(s,5)*pow(tL,2)+19*pow(s,6)*pow(tL,2)-4*pow(s,7)*pow(tL,2)-675*pow(tL,3)-5895*s*pow(tL,3)-4384*pow(s,2)*pow(tL,3)+328*pow(s,3)*pow(tL,3)+503*pow(s,4)*pow(tL,3)+91*pow(s,5)*pow(tL,3)-52*pow(s,6)*pow(tL,3)+4*pow(s,7)*pow(tL,3)+255*pow(tL,4)+2153*s*pow(tL,4)+2104*pow(s,2)*pow(tL,4)+269*pow(s,3)*pow(tL,4)-97*pow(s,4)*pow(tL,4)-76*pow(s,5)*pow(tL,4)+12*pow(s,6)*pow(tL,4)-45*pow(tL,5)-381*s*pow(tL,5)-447*pow(s,2)*pow(tL,5)-135*pow(s,3)*pow(tL,5)-12*pow(s,4)*pow(tL,5)+12*pow(s,5)*pow(tL,5)+3*pow(tL,6)+26*s*pow(tL,6)+35*pow(s,2)*pow(tL,6)+16*pow(s,3)*pow(tL,6)+4*pow(s,4)*pow(tL,6)))/3.;
case 2*(QMax+1)+4:
	return (s*(-1+tL)*tL*(-6+s+tL)*(-5+s+tL)*(-8640*s+24336*pow(s,2)-24072*pow(s,3)+9816*pow(s,4)-1680*pow(s,5)+384*pow(s,6)-168*pow(s,7)+24*pow(s,8)+12960*tL-720*s*tL-272172*pow(s,2)*tL+73372*pow(s,3)*tL+23615*pow(s,4)*tL-2279*pow(s,5)*tL-4318*pow(s,6)*tL+1126*pow(s,7)*tL-61*pow(s,8)*tL-3*pow(s,9)*tL-36072*pow(tL,2)+50556*s*pow(tL,2)+602824*pow(s,2)*pow(tL,2)+2626*pow(s,3)*pow(tL,2)-97365*pow(s,4)*pow(tL,2)-7409*pow(s,5)*pow(tL,2)+11303*pow(s,6)*pow(tL,2)-1291*pow(s,7)*pow(tL,2)-90*pow(s,8)*pow(tL,2)+14*pow(s,9)*pow(tL,2)+39816*pow(tL,3)-75096*s*pow(tL,3)-599174*pow(s,2)*pow(tL,3)-143720*pow(s,3)*pow(tL,3)+103380*pow(s,4)*pow(tL,3)+17525*pow(s,5)*pow(tL,3)-6666*pow(s,6)*pow(tL,3)-937*pow(s,7)*pow(tL,3)+332*pow(s,8)*pow(tL,3)-20*pow(s,9)*pow(tL,3)-22974*pow(tL,4)+48185*s*pow(tL,4)+327854*pow(s,2)*pow(tL,4)+149777*pow(s,3)*pow(tL,4)-44762*pow(s,4)*pow(tL,4)-11893*pow(s,5)*pow(tL,4)-801*pow(s,6)*pow(tL,4)+1528*pow(s,7)*pow(tL,4)-216*pow(s,8)*pow(tL,4)+8*pow(s,9)*pow(tL,4)+7560*pow(tL,5)-16308*s*pow(tL,5)-105690*pow(s,2)*pow(tL,5)-68847*pow(s,3)*pow(tL,5)+5534*pow(s,4)*pow(tL,5)+3603*pow(s,5)*pow(tL,5)+1448*pow(s,6)*pow(tL,5)-492*pow(s,7)*pow(tL,5)+32*pow(s,8)*pow(tL,5)-1428*pow(tL,6)+3020*s*pow(tL,6)+19983*pow(s,2)*pow(tL,6)+16470*pow(s,3)*pow(tL,6)+1463*pow(s,4)*pow(tL,6)-332*pow(s,5)*pow(tL,6)-380*pow(s,6)*pow(tL,6)+48*pow(s,7)*pow(tL,6)+144*pow(tL,7)-288*s*pow(tL,7)-2044*pow(s,2)*pow(tL,7)-2004*pow(s,3)*pow(tL,7)-472*pow(s,4)*pow(tL,7)-48*pow(s,5)*pow(tL,7)+32*pow(s,6)*pow(tL,7)-6*pow(tL,8)+11*s*pow(tL,8)+87*pow(s,2)*pow(tL,8)+98*pow(s,3)*pow(tL,8)+36*pow(s,4)*pow(tL,8)+8*pow(s,5)*pow(tL,8)))/6.;
case 2*(QMax+1)+5:
	return -0.06666666666666667*(pow(s,2)*(-2+tL)*(-1+tL)*tL*(-7+s+tL)*(-6+s+tL)*(-5+s+tL)*(34560-116640*s+151320*pow(s,2)-94560*pow(s,3)+29310*pow(s,4)-4560*pow(s,5)+780*pow(s,6)-240*pow(s,7)+30*pow(s,8)-4032*tL+537252*s*tL-1204130*pow(s,2)*tL+231640*pow(s,3)*tL+59729*pow(s,4)*tL-3029*pow(s,5)*tL-7810*pow(s,6)*tL+1660*pow(s,7)*tL-77*pow(s,8)*tL-3*pow(s,9)*tL-160536*pow(tL,2)-740548*s*pow(tL,2)+2135243*pow(s,2)*pow(tL,2)+78001*pow(s,3)*pow(tL,2)-226918*pow(s,4)*pow(tL,2)-20716*pow(s,5)*pow(tL,2)+19557*pow(s,6)*pow(tL,2)-1831*pow(s,7)*pow(tL,2)-106*pow(s,8)*pow(tL,2)+14*pow(s,9)*pow(tL,2)+220962*pow(tL,3)+489325*s*pow(tL,3)-1672590*pow(s,2)*pow(tL,3)-473677*pow(s,3)*pow(tL,3)+218052*pow(s,4)*pow(tL,3)+33765*pow(s,5)*pow(tL,3)-9180*pow(s,6)*pow(tL,3)-1513*pow(s,7)*pow(tL,3)+396*pow(s,8)*pow(tL,3)-20*pow(s,9)*pow(tL,3)-128679*pow(tL,4)-189215*s*pow(tL,4)+716165*pow(s,2)*pow(tL,4)+392213*pow(s,3)*pow(tL,4)-84083*pow(s,4)*pow(tL,4)-16068*pow(s,5)*pow(tL,4)-3025*pow(s,6)*pow(tL,4)+2152*pow(s,7)*pow(tL,4)-248*pow(s,8)*pow(tL,4)+8*pow(s,9)*pow(tL,4)+39522*pow(tL,5)+47071*s*pow(tL,5)-181404*pow(s,2)*pow(tL,5)-145982*pow(s,3)*pow(tL,5)+8786*pow(s,4)*pow(tL,5)+3379*pow(s,5)*pow(tL,5)+2384*pow(s,6)*pow(tL,5)-588*pow(s,7)*pow(tL,5)+32*pow(s,8)*pow(tL,5)-6684*pow(tL,6)-7541*s*pow(tL,6)+27161*pow(s,2)*pow(tL,6)+28257*pow(s,3)*pow(tL,6)+2139*pow(s,4)*pow(tL,6)-64*pow(s,5)*pow(tL,6)-476*pow(s,6)*pow(tL,6)+48*pow(s,7)*pow(tL,6)+588*pow(tL,7)+700*s*pow(tL,7)-2212*pow(s,2)*pow(tL,7)-2780*pow(s,3)*pow(tL,7)-568*pow(s,4)*pow(tL,7)-80*pow(s,5)*pow(tL,7)+32*pow(s,6)*pow(tL,7)-21*pow(tL,8)-28*s*pow(tL,8)+75*pow(s,2)*pow(tL,8)+110*pow(s,3)*pow(tL,8)+36*pow(s,4)*pow(tL,8)+8*pow(s,5)*pow(tL,8)));
case 2*(QMax+1)+6:
	return (pow(s,2)*(-2+tL)*(-1+tL)*tL*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-4536000+17895600*s-28957680*pow(s,2)+24961500*pow(s,3)-12474900*pow(s,4)+3701700*pow(s,5)-670140*pow(s,6)+94500*pow(s,7)-17100*pow(s,8)+2700*pow(s,9)-180*pow(s,10)+9892800*tL-69535800*s*tL+172374072*pow(s,2)*tL-160053240*pow(s,3)*tL+43318875*pow(s,4)*tL-826125*pow(s,5)*tL-302499*pow(s,6)*tL-438795*pow(s,7)*tL+142545*pow(s,8)*tL-15495*pow(s,9)*tL+447*pow(s,10)*tL+15*pow(s,11)*tL-1829880*pow(tL,2)+90932184*s*pow(tL,2)-309860582*pow(s,2)*pow(tL,2)+284858048*pow(s,3)*pow(tL,2)-32632243*pow(s,4)*pow(tL,2)-16141700*pow(s,5)*pow(tL,2)+822507*pow(s,6)*pow(tL,2)+1418628*pow(s,7)*pow(tL,2)-293857*pow(s,8)*pow(tL,2)+14716*pow(s,9)*pow(tL,2)+895*pow(s,10)*pow(tL,2)-76*pow(s,11)*pow(tL,2)-9771168*pow(tL,3)-56978108*s*pow(tL,3)+273658282*pow(s,2)*pow(tL,3)-235583366*pow(s,3)*pow(tL,3)-19560407*pow(s,4)*pow(tL,3)+26654713*pow(s,5)*pow(tL,3)-115239*pow(s,6)*pow(tL,3)-1288117*pow(s,7)*pow(tL,3)+95480*pow(s,8)*pow(tL,3)+22190*pow(s,9)*pow(tL,3)-3388*pow(s,10)*pow(tL,3)+128*pow(s,11)*pow(tL,3)+10616394*pow(tL,4)+18921869*s*pow(tL,4)-142329508*pow(s,2)*pow(tL,4)+108356000*pow(s,3)*pow(tL,4)+39606371*pow(s,4)*pow(tL,4)-18613501*pow(s,5)*pow(tL,4)-135295*pow(s,6)*pow(tL,4)+235960*pow(s,7)*pow(tL,4)+134190*pow(s,8)*pow(tL,4)-35528*pow(s,9)*pow(tL,4)+2928*pow(s,10)*pow(tL,4)-80*pow(s,11)*pow(tL,4)-5294160*pow(tL,5)-3187902*s*pow(tL,5)+47600129*pow(s,2)*pow(tL,5)-29950769*pow(s,3)*pow(tL,5)-23525115*pow(s,4)*pow(tL,5)+6642039*pow(s,5)*pow(tL,5)+71767*pow(s,6)*pow(tL,5)+173053*pow(s,7)*pow(tL,5)-107200*pow(s,8)*pow(tL,5)+15888*pow(s,9)*pow(tL,5)-896*pow(s,10)*pow(tL,5)+16*pow(s,11)*pow(tL,5)+1526958*pow(tL,6)+160851*s*pow(tL,6)-10659687*pow(s,2)*pow(tL,6)+5090421*pow(s,3)*pow(tL,6)+7339525*pow(s,4)*pow(tL,6)-1181831*pow(s,5)*pow(tL,6)-15723*pow(s,6)*pow(tL,6)-95336*pow(s,7)*pow(tL,6)+29232*pow(s,8)*pow(tL,6)-2720*pow(s,9)*pow(tL,6)+80*pow(s,10)*pow(tL,6)-268992*pow(tL,7)+27768*s*pow(tL,7)+1603580*pow(s,2)*pow(tL,7)-514836*pow(s,3)*pow(tL,7)-1338338*pow(s,4)*pow(tL,7)+67822*pow(s,5)*pow(tL,7)-3080*pow(s,6)*pow(tL,7)+19936*pow(s,7)*pow(tL,7)-3520*pow(s,8)*pow(tL,7)+160*pow(s,9)*pow(tL,7)+28566*pow(tL,8)-4377*s*pow(tL,8)-155974*pow(s,2)*pow(tL,8)+26755*pow(s,3)*pow(tL,8)+143634*pow(s,4)*pow(tL,8)+8872*pow(s,5)*pow(tL,8)+2064*pow(s,6)*pow(tL,8)-2000*pow(s,7)*pow(tL,8)+160*pow(s,8)*pow(tL,8)-1680*pow(tL,9)+170*s*pow(tL,9)+8845*pow(s,2)*pow(tL,9)-305*pow(s,3)*pow(tL,9)-8420*pow(s,4)*pow(tL,9)-1520*pow(s,5)*pow(tL,9)-320*pow(s,6)*pow(tL,9)+80*pow(s,7)*pow(tL,9)+42*pow(tL,10)+s*pow(tL,10)-221*pow(s,2)*pow(tL,10)-20*pow(s,3)*pow(tL,10)+208*pow(s,4)*pow(tL,10)+64*pow(s,5)*pow(tL,10)+16*pow(s,6)*pow(tL,10)))/90.;
case 3*(QMax+1)+3:
	return (4*s*(-1+tL)*tL*(-6+s+tL)*(-5+s+tL)*(8640-8928*s+396*pow(s,2)-3024*pow(s,3)+3861*pow(s,4)-972*pow(s,5)+54*pow(s,6)-36*pow(s,7)+9*pow(s,8)-48528*tL-160224*s*tL-109276*pow(s,2)*tL+76276*pow(s,3)*tL-834*pow(s,4)*tL-3270*pow(s,5)*tL-741*pow(s,6)*tL+387*pow(s,7)*tL-29*pow(s,8)*tL-pow(s,9)*tL+94920*pow(tL,2)+456380*s*pow(tL,2)+376624*pow(s,2)*pow(tL,2)-130560*pow(s,3)*pow(tL,2)-39431*pow(s,4)*pow(tL,2)+6641*pow(s,5)*pow(tL,2)+3553*pow(s,6)*pow(tL,2)-672*pow(s,7)*pow(tL,2)-12*pow(s,8)*pow(tL,2)+5*pow(s,9)*pow(tL,2)-91152*pow(tL,3)-502704*s*pow(tL,3)-489408*pow(s,2)*pow(tL,3)+52082*pow(s,3)*pow(tL,3)+63544*pow(s,4)*pow(tL,3)-18*pow(s,5)*pow(tL,3)-3701*pow(s,6)*pow(tL,3)-27*pow(s,7)*pow(tL,3)+112*pow(s,8)*pow(tL,3)-8*pow(s,9)*pow(tL,3)+49068*pow(tL,4)+291342*s*pow(tL,4)+324601*pow(s,2)*pow(tL,4)+28220*pow(s,3)*pow(tL,4)-37568*pow(s,4)*pow(tL,4)-3882*pow(s,5)*pow(tL,4)+649*pow(s,6)*pow(tL,4)+540*pow(s,7)*pow(tL,4)-96*pow(s,8)*pow(tL,4)+4*pow(s,9)*pow(tL,4)-15552*pow(tL,5)-96984*s*pow(tL,5)-121284*pow(s,2)*pow(tL,5)-30234*pow(s,3)*pow(tL,5)+8599*pow(s,4)*pow(tL,5)+2217*pow(s,5)*pow(tL,5)+358*pow(s,6)*pow(tL,5)-216*pow(s,7)*pow(tL,5)+16*pow(s,8)*pow(tL,5)+2880*pow(tL,6)+18636*s*pow(tL,6)+25804*pow(s,2)*pow(tL,6)+10059*pow(s,3)*pow(tL,6)-83*pow(s,4)*pow(tL,6)-396*pow(s,5)*pow(tL,6)-152*pow(s,6)*pow(tL,6)+24*pow(s,7)*pow(tL,6)-288*pow(tL,7)-1920*s*pow(tL,7)-2912*pow(s,2)*pow(tL,7)-1500*pow(s,3)*pow(tL,7)-236*pow(s,4)*pow(tL,7)+16*pow(s,6)*pow(tL,7)+12*pow(tL,8)+82*s*pow(tL,8)+135*pow(s,2)*pow(tL,8)+85*pow(s,3)*pow(tL,8)+24*pow(s,4)*pow(tL,8)+4*pow(s,5)*pow(tL,8)))/9.;
case 3*(QMax+1)+4:
	return -0.1111111111111111*(s*(-1+tL)*tL*(-7+s+tL)*(-6+s+tL)*(777600*s-1291680*pow(s,2)+608112*pow(s,3)-191016*pow(s,4)+157788*pow(s,5)-71604*pow(s,6)+11448*pow(s,7)-864*pow(s,8)+252*pow(s,9)-36*pow(s,10)-907200*tL-16169760*s*tL-19487160*pow(s,2)*tL-492372*pow(s,3)*tL+6220290*pow(s,4)*tL-1540785*pow(s,5)*tL+11520*pow(s,6)*tL+9513*pow(s,7)*tL+10098*pow(s,8)*tL-2439*pow(s,9)*tL+132*pow(s,10)*tL+3*pow(s,11)*tL+2987280*pow(tL,2)+45985968*s*pow(tL,2)+73231344*pow(s,2)*pow(tL,2)+8445028*pow(s,3)*pow(tL,2)-18735231*pow(s,4)*pow(tL,2)+1786367*pow(s,5)*pow(tL,2)+633405*pow(s,6)*pow(tL,2)-2931*pow(s,7)*pow(tL,2)-39165*pow(s,8)*pow(tL,2)+4769*pow(s,9)*pow(tL,2)+15*pow(s,10)*pow(tL,2)-17*pow(s,11)*pow(tL,2)-4101048*pow(tL,3)-58652364*s*pow(tL,3)-106155116*pow(s,2)*pow(tL,3)-24049766*pow(s,3)*pow(tL,3)+22077874*pow(s,4)*pow(tL,3)+1046063*pow(s,5)*pow(tL,3)-1073961*pow(s,6)*pow(tL,3)-85878*pow(s,7)*pow(tL,3)+44240*pow(s,8)*pow(tL,3)-553*pow(s,9)*pow(tL,3)-565*pow(s,10)*pow(tL,3)+34*pow(s,11)*pow(tL,3)+3108276*pow(tL,4)+42442188*s*pow(tL,4)+83972599*pow(s,2)*pow(tL,4)+28297319*pow(s,3)*pow(tL,4)-12530348*pow(s,4)*pow(tL,4)-2932678*pow(s,5)*pow(tL,4)+690138*pow(s,6)*pow(tL,4)+98020*pow(s,7)*pow(tL,4)-7999*pow(s,8)*pow(tL,4)-5113*pow(s,9)*pow(tL,4)+746*pow(s,10)*pow(tL,4)-28*pow(s,11)*pow(tL,4)-1442070*pow(tL,5)-19117413*s*pow(tL,5)-40644201*pow(s,2)*pow(tL,5)-18078193*pow(s,3)*pow(tL,5)+3185791*pow(s,4)*pow(tL,5)+2008004*pow(s,5)*pow(tL,5)-167998*pow(s,6)*pow(tL,5)-35630*pow(s,7)*pow(tL,5)-11638*pow(s,8)*pow(tL,5)+3992*pow(s,9)*pow(tL,5)-332*pow(s,10)*pow(tL,5)+8*pow(s,11)*pow(tL,5)+426762*pow(tL,6)+5561541*s*pow(tL,6)+12577740*pow(s,2)*pow(tL,6)+6924239*pow(s,3)*pow(tL,6)+40366*pow(s,4)*pow(tL,6)-640868*pow(s,5)*pow(tL,6)-12418*pow(s,6)*pow(tL,6)+1786*pow(s,7)*pow(tL,6)+6296*pow(s,8)*pow(tL,6)-988*pow(s,9)*pow(tL,6)+40*pow(s,10)*pow(tL,6)-80892*pow(tL,7)-1046466*s*pow(tL,7)-2500062*pow(s,2)*pow(tL,7)-1636360*pow(s,3)*pow(tL,7)-237016*pow(s,4)*pow(tL,7)+95494*pow(s,5)*pow(tL,7)+12890*pow(s,6)*pow(tL,7)+2164*pow(s,7)*pow(tL,7)-1192*pow(s,8)*pow(tL,7)+80*pow(s,9)*pow(tL,7)+9504*pow(tL,8)+122994*s*pow(tL,8)+308811*pow(s,2)*pow(tL,8)+233713*pow(s,3)*pow(tL,8)+60581*pow(s,4)*pow(tL,8)-3215*pow(s,5)*pow(tL,8)-1840*pow(s,6)*pow(tL,8)-548*pow(s,7)*pow(tL,8)+80*pow(s,8)*pow(tL,8)-630*pow(tL,9)-8205*s*pow(tL,9)-21565*pow(s,2)*pow(tL,9)-18485*pow(s,3)*pow(tL,9)-6625*pow(s,4)*pow(tL,9)-710*pow(s,5)*pow(tL,9)+20*pow(s,6)*pow(tL,9)+40*pow(s,7)*pow(tL,9)+18*pow(tL,10)+237*s*pow(tL,10)+650*pow(s,2)*pow(tL,10)+621*pow(s,3)*pow(tL,10)+278*pow(s,4)*pow(tL,10)+60*pow(s,5)*pow(tL,10)+8*pow(s,6)*pow(tL,10)));
case 3*(QMax+1)+5:
	return (2*pow(s,2)*(-2+tL)*(-1+tL)*tL*(-8+s+tL)*(-7+s+tL)*(-6+s+tL)*(-2721600+7693920*s-7752420*pow(s,2)+3496500*pow(s,3)-1020825*pow(s,4)+446310*pow(s,5)-167535*pow(s,6)+27000*pow(s,7)-1575*pow(s,8)+270*pow(s,9)-45*pow(s,10)+10700640*tL-140893164*s*tL-99449784*pow(s,2)*tL+6127923*pow(s,3)*tL+21670650*pow(s,4)*tL-5185767*pow(s,5)*tL+152523*pow(s,6)*tL+25164*pow(s,7)*tL+13320*pow(s,8)*tL-3279*pow(s,9)*tL+171*pow(s,10)*tL+3*pow(s,11)*tL-15181164*pow(tL,2)+366492096*s*pow(tL,2)+351852929*pow(s,2)*pow(tL,2)+7993123*pow(s,3)*pow(tL,2)-62487806*pow(s,4)*pow(tL,2)+7096154*pow(s,5)*pow(tL,2)+1312770*pow(s,6)*pow(tL,2)-58746*pow(s,7)*pow(tL,2)-57830*pow(s,8)*pow(tL,2)+6830*pow(s,9)*pow(tL,2)-19*pow(s,10)*pow(tL,2)-17*pow(s,11)*pow(tL,2)+10056480*pow(tL,3)-418009204*s*pow(tL,3)-470231230*pow(s,2)*pow(tL,3)-58677112*pow(s,3)*pow(tL,3)+69596699*pow(s,4)*pow(tL,3)+675953*pow(s,5)*pow(tL,3)-2407698*pow(s,6)*pow(tL,3)-91217*pow(s,7)*pow(tL,3)+67246*pow(s,8)*pow(tL,3)-1334*pow(s,9)*pow(tL,3)-617*pow(s,10)*pow(tL,3)+34*pow(s,11)*pow(tL,3)-3304050*pow(tL,4)+266900497*s*pow(tL,4)+339023323*pow(s,2)*pow(tL,4)+75516766*pow(s,3)*pow(tL,4)-36763457*pow(s,4)*pow(tL,4)-6177305*pow(s,5)*pow(tL,4)+1565113*pow(s,6)*pow(tL,4)+128477*pow(s,7)*pow(tL,4)-11403*pow(s,8)*pow(tL,4)-6367*pow(s,9)*pow(tL,4)+834*pow(s,10)*pow(tL,4)-28*pow(s,11)*pow(tL,4)+419760*pow(tL,5)-105295086*s*pow(tL,5)-148276025*pow(s,2)*pow(tL,5)-46875241*pow(s,3)*pow(tL,5)+8871234*pow(s,4)*pow(tL,5)+4219593*pow(s,5)*pow(tL,5)-411001*pow(s,6)*pow(tL,5)-40552*pow(s,7)*pow(tL,5)-16934*pow(s,8)*pow(tL,5)+4908*pow(s,9)*pow(tL,5)-364*pow(s,10)*pow(tL,5)+8*pow(s,11)*pow(tL,5)+52398*pow(tL,6)+26718357*s*pow(tL,6)+41182257*pow(s,2)*pow(tL,6)+16748988*pow(s,3)*pow(tL,6)-172831*pow(s,4)*pow(tL,6)-1255129*pow(s,5)*pow(tL,6)+6678*pow(s,6)*pow(tL,6)-478*pow(s,7)*pow(tL,6)+8088*pow(s,8)*pow(tL,6)-1108*pow(s,9)*pow(tL,6)+40*pow(s,10)*pow(tL,6)-25920*pow(tL,7)-4374456*s*pow(tL,7)-7307636*pow(s,2)*pow(tL,7)-3620880*pow(s,3)*pow(tL,7)-422098*pow(s,4)*pow(tL,7)+172856*pow(s,5)*pow(tL,7)+15386*pow(s,6)*pow(tL,7)+3020*pow(s,7)*pow(tL,7)-1352*pow(s,8)*pow(tL,7)+80*pow(s,9)*pow(tL,7)+3690*pow(tL,8)+446643*s*pow(tL,8)+802429*pow(s,2)*pow(tL,8)+467648*pow(s,3)*pow(tL,8)+101205*pow(s,4)*pow(tL,8)-6283*pow(s,5)*pow(tL,8)-2184*pow(s,6)*pow(tL,8)-628*pow(s,7)*pow(tL,8)+80*pow(s,8)*pow(tL,8)-240*pow(tL,9)-25850*s*pow(tL,9)-49645*pow(s,2)*pow(tL,9)-33190*pow(s,3)*pow(tL,9)-9985*pow(s,4)*pow(tL,9)-850*pow(s,5)*pow(tL,9)+20*pow(s,6)*pow(tL,9)+40*pow(s,7)*pow(tL,9)+6*pow(tL,10)+647*s*pow(tL,10)+1322*pow(s,2)*pow(tL,10)+995*pow(s,3)*pow(tL,10)+374*pow(s,4)*pow(tL,10)+68*pow(s,5)*pow(tL,10)+8*pow(s,6)*pow(tL,10)))/45.;
	default:
		return std::numeric_limits<double>::quiet_NaN();  // fallback default if the pair is not defined
	}
}

==> anc/StringQMC.cpp <==
/*
 * StringQMC: Compute the genus one closed-string amplitude using the double Rademacher formula
 * Dependencies: qmc (https://github.com/mppmu/qmc), a C++17 compatible C++ compiler, GSL, Boost 
 *
 * Example compile command:
 * c++ -std=c++17 -pthread StringQMC.cpp -o StringQMC -lgsl -lgslcblas
 * 
 * Example run command:
 * ./StringQMC -cMax 1 -sMin 0.01 -sMax 10.00 -sStep 0.01 -output "test_data.m" -epsrel 1e-2 -epsabs 1e-8
 */

 #include <iostream>
 #include <limits>
 #include <cmath>
 #include <vector>
 #include <string>
 #include <fstream>
 #include <sstream>
 #include <iomanip>
 #include <thread>
 #include <unordered_map>
 #include <tuple>
 #include <functional>
 #include <algorithm>
 #include <cstdlib>
 #include <numeric>
 
 #include <complex>
 typedef std::complex<double> complex_t;
 
 #include <boost/integer/mod_inverse.hpp>
 #include <boost/math/special_functions/bessel.hpp>

 // Load the QMC library (change path if necessary)
 #include "qmc/src/qmc.hpp"
 
 // Load the Q polynomials (change path if necessary)
 #include "Q.hpp"
 
 using complex_t = std::complex<double>;
 const complex_t I(0.0, 1.0);
 
/**
 * @brief Retrieve all integers in [0, c) that are coprime to c, with memorization.
 * 
 * Caches the result in a static unordered_map so that repeated calls
 * for the same c are fast.
 *
 * @param c  The modulus.
 * @return const std::vector<int>&  Reference to the cached list of residues a with gcd(a,c)==1.
 */
const std::vector<int>& getCoprimeIndices(int c) {
    static std::unordered_map<int, std::vector<int>> coprimeIndicesCache;
    auto it = coprimeIndicesCache.find(c);
    if (it == coprimeIndicesCache.end()) {
        std::vector<int> indices;
        for (int a = 0; a < c; ++a) {
            if (std::gcd(a, c) == 1)
                indices.push_back(a);
        }
        auto inserted = coprimeIndicesCache.emplace(c, std::move(indices));
        it = inserted.first;
    }
    return it->second;
}

/**
 * @brief The “sawtooth” fractional‐part function.
 *
 * Defined as sawtooth(x) = x − floor(x) − 0.5, taking values in [−0.5,0.5).
 *
 * @param x  Any real number.
 * @return double  The sawtooth of x.
 */
 inline double Sawtooth(double x) {
     return x - std::floor(x) - 0.5;
 }
 
 // A key type for (a,c,n) for memorizing SawtoothSum.
 struct TripleKey {
     int a, c, n;
     bool operator==(const TripleKey &other) const {
         return a == other.a && c == other.c && n == other.n;
     }
 };
 
 struct TripleKeyHasher {
     std::size_t operator()(const TripleKey &k) const {
         std::size_t h1 = std::hash<int>()(k.a);
         std::size_t h2 = std::hash<int>()(k.c);
         std::size_t h3 = std::hash<int>()(k.n);
         return h1 ^ (h2 << 1) ^ (h3 << 2);
     }
 };
 
// Key type for (a,c) pair.
struct PairKey {
    int a, c;
    bool operator==(const PairKey &other) const {
        return a == other.a && c == other.c;
    }
};

struct PairKeyHasher {
    std::size_t operator()(const PairKey &key) const {
        std::size_t h1 = std::hash<int>()(key.a);
        std::size_t h2 = std::hash<int>()(key.c);
        return h1 ^ (h2 << 1);
    }
};

/**
 * @brief Compute the modular inverse of a modulo c, with caching.
 *
 * Uses boost::integer::mod_inverse under the hood, but caches results
 * in a static map (key = PairKey{a,c}).
 *
 * @param a  Integer whose inverse is sought.
 * @param c  Modulus.
 * @return int  The integer d such that (a*d) % c == 1 (or 0 if c==1).
 */
inline int getModInverse(int a, int c) {
   static std::unordered_map<PairKey, int, PairKeyHasher> modInvCache;
   PairKey key{a, c};
   auto it = modInvCache.find(key);
   if (it != modInvCache.end())
       return it->second;
   int d = (c == 1) ? 0 : boost::integer::mod_inverse(a, c);
   modInvCache[key] = d;
   return d;
}

 /**
 * @brief Sum of sawtooth(dℓ/c) for ℓ=1…|n|, with a half-shift if n<0.
 *
 * Here d = a⁻¹ mod c.  Memorized keyed by (a,c,n).
 *
 * @param a  Numerator for the modular inverse.
 * @param c  Denominator modulus.
 * @param n  Number of terms; if negative, shift by +0.5 after summing.
 * @return double  The Dedekind‐style sum Σℓ sawtooth(ℓ·d/c) ± 0.5.
 */
 inline double SawtoothSum(int a, int c, int n) {
     static std::unordered_map<TripleKey, double, TripleKeyHasher> cache;
     TripleKey key{a, c, n};
     auto it = cache.find(key);
     if (it != cache.end())
         return it->second;
     
     int d = getModInverse(a, c);
     double fraction = static_cast<double>(d) / static_cast<double>(c);
     double sum = 0.0;
     int limit = (n >= 0) ? n : -n - 1;
     for (int l = 1; l <= limit; l++) {
         sum += Sawtooth(l * fraction);
     }
     if(n < 0)
         sum += 0.5;
     
     cache[key] = sum;
     return sum;
 }
 
 /**
 * @brief Rademacher μ(a,c) function, computed recursively.
 *
 * Implements the classical sawtooth‐based recursion:
 *   μ(0,c)=0, and for a>0, μ(a,c)=μ(a,c−a)−1 if 2a<c, else μ(2a−c,a)+1.
 *
 * @param a  Integer in [0,c).
 * @param c  Modulus.
 * @return double  The μ(a,c) value.
 */
 inline double Mu(int a, int c) {
     if (a == 0)
         return 0.0;
     if (2 * a < c)
         return Mu(a, c - a) - 1.0;
     else
         return Mu(2 * a - c, a) + 1.0;
 }

 /**
 * @brief Compute the classical Dedekind sum S(a,c) = (1/12)[(a+d)/c − μ(a,c)].
 *
 * Here d = a⁻¹ mod c, and μ(a,c) as above.  Results are cached.
 *
 * @param a  Numerator of the fraction.
 * @param c  Denominator (modulus).
 * @return double  The Dedekind sum S(a,c).
 */
 inline double S_func(int a, int c) {
     static std::unordered_map<PairKey, double, PairKeyHasher> cache2;
     PairKey key{a, c};
     auto it = cache2.find(key);
     if(it != cache2.end())
         return it->second;
     
     int d = getModInverse(a, c);
     double result = (1.0 / 12.0) * (((a + d) / static_cast<double>(c)) - Mu(a, c));
     cache2[key] = result;
     return result;
 }
 
/**
 * @brief Baikov representation of the one‐loop closed‐string amplitude.
 *
 * This builds the 2D integral kernel AClosedBaikov(s,t;x,y) by summing over
 * nonnegative integers mD,mU and evaluating gamma‐functions, Q‐polynomials, etc.
 *
 * @param s   Center‐of‐mass energy squared.
 * @param t   Momentum‐transfer invariant.
 * @param x,y Coordinates in the unit disk (Baikov variables).
 * @return complex_t  The integrand value at (x,y), including all prefactors.
 */
complex_t AClosedBaikov(double s, double t,
                        double x, double y)
 {

    complex_t totalSum(0.0, 0.0);

    double abs_s = std::abs(s);
    double sqrt_s = std::sqrt(abs_s);
    double sqrt_s_plus_t = std::sqrt(std::abs(s + t));
    double sqrt_minus_t = std::sqrt(std::abs(-t));  // t < 0
    int mMax = static_cast<int>(s - 1.0e-8);

     for (int mD = 0; mD <= mMax; mD++) {
        double sqrt_mD = std::sqrt(mD);
        double raw_mU_limit = std::pow(sqrt_s - sqrt_mD, 2.0) - 1.0e-8;
        int mU_limit = (raw_mU_limit > 0) ? static_cast<int>(raw_mU_limit) : 0;

        for (int mU = 0; mU <= mU_limit; mU++) {

            double sqrt_mD = std::sqrt(mD);
            double sqrt_mU = std::sqrt(mU);

            double term1 = s - std::pow(sqrt_mD + sqrt_mU, 2);
            double term2 = s - std::pow(sqrt_mD - sqrt_mU, 2);
            double Delta = std::abs(term1 * term2);

            double factor = std::sqrt(Delta) / (2.0 * sqrt_s);
            double tL = 0.5 * (mD + mU - s) + factor * (x * sqrt_s_plus_t + y * sqrt_minus_t);
            double tR = 0.5 * (mD + mU - s) + factor * (x * sqrt_s_plus_t - y * sqrt_minus_t);

            double uL = - s - tL + mD + mU;
            double uR = - s - tR + mD + mU;

            double Qs = pow(abs(t) < 1e-8 ? QForward(mD, mU, s, tL) : Q(mD, mU, s, t, tL, tR), 2);

            // Fix the numerical issue with QMC sampling too close to the spurious singularities
            if (abs(tL) < 1e-8 || abs(tR) < 1e-8 || abs(uL) < 1e-8 || abs(uR) < 1e-8)
                continue;

            double GammaL = ( tgamma(-tL) * tgamma(-uL) )/( tgamma(1+tL) * tgamma(1+uL) );
            double GammaR = ( tgamma(-tR) * tgamma(-uR) )/( tgamma(1+tR) * tgamma(1+uR) );

            totalSum += pow(Delta, 3.5) * Qs * GammaL * GammaR;

        }
    }

    return I * ( pow(M_PI,3) / 60.0 ) * pow(tgamma(1+s), -4) * pow(abs(1 - x*x - y*y), 2.5) * totalSum;

 }

/**
 * @brief Forward‐limit 2D integrand for fixed modular level c.
 *
 * Sums over (mD,mU,mDt,mUt) and a∈(ℤ/c)×, assembling phase‐factors, Bessel functions,
 * gamma‐factors and an oscillatory prefactor .
 *
 * @param c    Modular cutoff.
 * @param s    Center‐of‐mass energy squared.
 * @param x    Forward coordinate in [−1,1].
 * @param xt   Second forward coordinate in [−1,1].
 * @return complex_t  The integrand for this choice of (x,xt).
 */
complex_t AClosedCForward(int c,
                          double s,
                          double x, double xt)
 {

     int n4 = c - 1;
     complex_t totalSum(0.0, 0.0);
     
     double abs_s = std::abs(s);
     double sqrt_s = std::sqrt(abs_s);
     int mMax = static_cast<int>(s - 1e-8);
     
     double disk1 = std::abs(1.0 - x*x);
     double disk2 = std::abs(1.0 - xt*xt);

    // Precompute coprime indices for fixed c.
    const auto& coprimeIndices = getCoprimeIndices(c);

    for (int mD = 0; mD <= mMax; mD++) {
        double sqrt_mD = std::sqrt(mD);
        double raw_mU_limit = std::pow(sqrt_s - sqrt_mD, 2.0) - 1.0e-8;
        int mU_limit = (raw_mU_limit > 0) ? static_cast<int>(raw_mU_limit) : 0;
        for (int mU = 0; mU <= mU_limit; mU++) {
            for (int mDt = 0; mDt <= mMax; mDt++) {
                double sqrt_mDt = std::sqrt(mDt);
                double raw_mUt_limit = std::pow(sqrt_s - sqrt_mDt, 2.0) - 1.0e-8;
                int mUt_limit = (raw_mUt_limit > 0) ? static_cast<int>(raw_mUt_limit) : 0;
                for (int mUt = 0; mUt <= mUt_limit; mUt++) {

                    double sqrt_mU = std::sqrt(mU);
                    double sqrt_mUt = std::sqrt(mUt);
                    
                    double term1 = s - std::pow(sqrt_mD + sqrt_mU, 2);
                    double term2 = s - std::pow(sqrt_mD - sqrt_mU, 2);
                    double Delta = std::abs(term1 * term2);
                    
                    double term1_t = s - std::pow(sqrt_mDt + sqrt_mUt, 2);
                    double term2_t = s - std::pow(sqrt_mDt - sqrt_mUt, 2);
                    double Delta_t = std::abs(term1_t * term2_t);
                    
                    double Delta2 = s * s - (mD + mU + mDt + mUt) * s + (mD - mU) * (mDt - mUt);
                    
                    double tL = 0.5 * (mD + mU - s) + 0.5 * std::sqrt(Delta) * x;
                    double tLt = 0.5 * (mDt + mUt - s) + 0.5 * std::sqrt(Delta_t) * xt;
                    
                    double P = std::abs((Delta / (4.0 * s)) * disk1);
                    double Pt = (Delta_t / (4.0 * s)) * disk2;
                    double P2 = (2 * s * (mU + mUt) + Delta2 - std::sqrt(Delta * Delta_t) * x*xt) / (4.0 * s);
                    
                    double factorB = std::pow(Delta * Delta_t, 2.0);

                    double Q1 = QForward(mD, mU, s, tL);
                    double Q2 = QForward(mDt, mUt, s, tLt);

                    complex_t factorE = std::exp((M_PI * I * std::sqrt(Delta * Delta_t) / (s * c)) * x * xt);


                    double arg = std::abs((M_PI * std::sqrt(std::abs(Delta * Delta_t * disk1 * disk2))) / (s * static_cast<double>(c)));
                     double BesselTerm = 0.0;
                     if (P < 1e-6) {
                         BesselTerm = 2.0 * M_PI * M_PI * std::pow(Pt, 1.5) * std::pow(P, 0.5) / static_cast<double>(c*c);
                     } else {
                         BesselTerm = std::sqrt(std::abs(Pt / P)) * (boost::math::cyl_bessel_j(2.0, arg) -
                                                                        boost::math::cyl_bessel_j(4.0, arg));
                     }
                     
                     // Fix the numerical issue with QMC sampling too close to the spurious singularities
                     if (abs(tL) < 1e-8 || abs(s + tL - mD - mU) < 1e-8 || abs(tLt) < 1e-8 || abs(s + tLt - mDt - mUt) < 1e-8)
                        continue;

                    double GammaH = std::pow(disk1*disk2, 0.75) * tgamma(-tL) * tgamma(s + tL - mD - mU) * tgamma(-tLt) * tgamma(s + tLt - mDt - mUt) / (tgamma(s) * tgamma(s));
   
            for (int n1 = 0; n1 < c; n1++) {
                for (int n2 = 0; n2 < c; n2++) {
                    for (int n3 = 0; n3 < c; n3++) {
                        int nL = n2 - n1;
                        int nD = n3 - n2;
                        int nR = n4 - n3;
                        
                        for (int a : coprimeIndices) {
                            int d = getModInverse(a, c);
                            int nU = -a - 1 - n4 + n1;
                            
                            double phaseA = 
                                s * ( ((n2 - n1) / (2.0 * c)) + SawtoothSum(a, c, n2 - n1)
                                    + ((n4 - n3) / (2.0 * c)) + SawtoothSum(a, c, n4 - n3) )
                                - s * ( ((n3 - n1) / (2.0 * c)) + SawtoothSum(a, c, n3 - n1)
                                    + ((n4 - n2) / (2.0 * c)) + SawtoothSum(a, c, n4 - n2) );
                            complex_t factorA = std::exp(2.0 * M_PI * I * phaseA);
                            
                            complex_t factorC = std::exp((2.0 * M_PI * I / static_cast<double>(c)) *
                                static_cast<double>( nD * (mD + d * mDt) + nU * (mU + d * mUt) )
                                - (M_PI * I / (c * s)) * Delta2);
                            
                            complex_t factorG = BesselTerm//static_cast<complex_t>(BesselTerm)
                                                + 12.0 * I * static_cast<double>(c) *
                                                    (S_func(a, c) + 0.25) *
                                                    boost::math::cyl_bessel_j(3.0, arg);

                            complex_t factorI;
                            if (nL != 0) {
                                factorI = std::sin(M_PI * s) *
                                            std::exp(2.0 * M_PI * I * tL * Sawtooth(nL / static_cast<double>(c))
                                                + 2.0 * M_PI * I * tLt * Sawtooth((d * nL) / static_cast<double>(c)));
                            } else {
                                factorI = -0.5 * I * std::exp(M_PI * I * s) *
                                            ( std::exp(M_PI * I * (tL - tLt)) + std::exp(M_PI * I * (tLt - tL))
                                            - std::exp(M_PI * I * (tL + tLt)) - std::exp(-M_PI * I * (2.0 * s + tL + tLt)) );
                            }
                            
                            complex_t factorK;
                            if (nR != 0) {
                                factorK = std::sin(M_PI * s) *
                                            std::exp(2.0 * M_PI * I * tL * Sawtooth(nR / static_cast<double>(c))
                                                + 2.0 * M_PI * I * tLt * Sawtooth((d * nR) / static_cast<double>(c)));
                            } else {
                                factorK = -0.5 * I * std::exp(M_PI * I * s) *
                                            ( std::exp(M_PI * I * (tL - tLt)) + std::exp(M_PI * I * (tLt - tL))
                                            - std::exp(M_PI * I * (tL + tLt)) - std::exp(-M_PI * I * (2.0 * s + tL + tLt)) );
                            }


                            complex_t summand = factorA * factorB * factorC * Q1 * Q2 * factorE *
                                                factorG * pow(GammaH, 2.0) * factorI * factorK;
                            totalSum += summand;
                        } // end loop over a
                    }
                }
            }

                }
            }
        }
    }

    return totalSum * M_PI / ( 2304.0 * pow(c,3.0) * pow(s,5.0));

 };

 /**
 * @brief General 4D integrand for one‐loop closed‐string amplitude at level c.
 *
 * Extends AClosedCForward to full kinematics (x,y) and (xt,yt), uses two sets
 * of Bessel functions J_{3/2},J_{7/2}, Dedekind sums, Korobov phases, etc.
 *
 * @param c     Modular cutoff.
 * @param s     Center‐of‐mass energy squared.
 * @param t     Momentum‐transfer invariant.
 * @param x,y   First pair of disk coordinates.
 * @param xt,yt Second pair of disk coordinates.
 * @return complex_t  The 4D integrand value.
 */
 complex_t AClosedC(int c,
                    double s, double t,
                    double x, double y, double xt, double yt)
 {
     int n4 = c - 1;
     complex_t totalSum(0.0, 0.0);
     
     double abs_s = std::abs(s);
     double sqrt_s = std::sqrt(abs_s);
     double sqrt_s_plus_t = std::sqrt(std::abs(s + t));
     double sqrt_minus_t = std::sqrt(std::abs(-t));  // t < 0
     int mMax = static_cast<int>(s - 1.0e-8);
     
     double disk1 = std::abs(1.0 - (x*x + y*y));
     double disk2 = std::abs(1.0 - (xt*xt + yt*yt));
     double factorF = std::pow(disk1 * disk2, 5.0 / 4.0);

     // Precompute coprime indices for fixed c.
     const auto& coprimeIndices = getCoprimeIndices(c);
     
     for (int mD = 0; mD <= mMax; mD++) {
         double sqrt_mD = std::sqrt(mD);
         double raw_mU_limit = std::pow(sqrt_s - sqrt_mD, 2.0) - 1.0e-8;
         int mU_limit = (raw_mU_limit > 0) ? static_cast<int>(raw_mU_limit) : 0;
         for (int mU = 0; mU <= mU_limit; mU++) {
             for (int mDt = 0; mDt <= mMax; mDt++) {
                 double sqrt_mDt = std::sqrt(mDt);
                 double raw_mUt_limit = std::pow(sqrt_s - sqrt_mDt, 2.0) - 1.0e-8;
                 int mUt_limit = (raw_mUt_limit > 0) ? static_cast<int>(raw_mUt_limit) : 0;
                 for (int mUt = 0; mUt <= mUt_limit; mUt++) {
                     
                     double sqrt_mU = std::sqrt(mU);
                     double sqrt_mUt = std::sqrt(mUt);
                     
                     double term1 = s - std::pow(sqrt_mD + sqrt_mU, 2);
                     double term2 = s - std::pow(sqrt_mD - sqrt_mU, 2);
                     double Delta = std::abs(term1 * term2);
                     
                     double term1_t = s - std::pow(sqrt_mDt + sqrt_mUt, 2);
                     double term2_t = s - std::pow(sqrt_mDt - sqrt_mUt, 2);
                     double Delta_t = std::abs(term1_t * term2_t);
                     
                     double Delta2 = s * s - (mD + mU + mDt + mUt) * s + (mD - mU) * (mDt - mUt);
                     
                     double factor = (sqrt_s > 0.0) ? std::sqrt(Delta) / (2.0 * sqrt_s) : 0.0;
                     double tL = 0.5 * (mD + mU - s) + factor * (x * sqrt_s_plus_t + y * sqrt_minus_t);
                     double tR = 0.5 * (mD + mU - s) + factor * (x * sqrt_s_plus_t - y * sqrt_minus_t);
                     
                     double factor_t = (sqrt_s > 0.0) ? std::sqrt(Delta_t) / (2.0 * sqrt_s) : 0.0;
                     double tLt = 0.5 * (mDt + mUt - s) + factor_t * (xt * sqrt_s_plus_t + yt * sqrt_minus_t);
                     double tRt = 0.5 * (mDt + mUt - s) + factor_t * (xt * sqrt_s_plus_t - yt * sqrt_minus_t);
                     
                     double P = (Delta / (4.0 * s)) * disk1;
                     double Pt = (Delta_t / (4.0 * s)) * disk2;
                     double P2 = (2 * s * (mU + mUt) + Delta2 - std::sqrt(Delta * Delta_t) * (x*xt + y*yt)) / (4.0 * s);
                     
                     double factorB = std::pow(Delta * Delta_t, 9.0 / 4.0) / (720.0 * std::sqrt(2.0) * std::pow(c, 7.0 / 2.0));
                     double Q1 = Q(mD, mU, s, t, tL, tR);
                     double Q2 = Q(mDt, mUt, s, t, tLt, tRt);
                     complex_t factorE = std::exp((M_PI * I * std::sqrt(Delta * Delta_t) / (s * c)) * (x * xt + y * yt));
                     
                     double arg = std::abs((4.0 * M_PI * std::sqrt(std::abs(P * Pt))) / static_cast<double>(c));

                     // Fix the numerical issue with QMC sampling too close to the spurious singularities
                     double BesselTerm = 0.0;
                     if (P < 1e-3) {
                         BesselTerm = (8.0 / 3.0) * std::sqrt(2.0) * M_PI * std::pow(Pt, 5.0 / 4.0) * std::pow(P, 1.0 / 4.0) * std::pow(static_cast<double>(c), -3.0 / 2.0) - (192.0 / 35.0) * std::sqrt(2.0) * std::pow(M_PI, 3.0) * std::pow(Pt, 9.0 / 4.0) * std::pow(P, 5.0 / 4.0) * std::pow(static_cast<double>(c), - 7.0 / 2.0);
                     } else {
                         BesselTerm = std::sqrt(std::abs(Pt / P)) * (boost::math::cyl_bessel_j(1.5, arg) -
                                                                        boost::math::cyl_bessel_j(3.5, arg));
                     }
                     
                     double GammaH = (1.0 / (tgamma(s) * tgamma(s))) *
                                       tgamma(-tL) * tgamma(s + tL - mD - mU) *
                                       tgamma(-tLt) * tgamma(s + tLt - mDt - mUt);
                     
                     double GammaJ = (1.0 / (tgamma(s) * tgamma(s))) *
                                       tgamma(-tR) * tgamma(s + tR - mD - mU) *
                                       tgamma(-tRt) * tgamma(s + tRt - mDt - mUt);
                     
                     for (int n1 = 0; n1 < c; n1++) {
                         for (int n2 = 0; n2 < c; n2++) {
                             for (int n3 = 0; n3 < c; n3++) {
                                 int nL = n2 - n1;
                                 int nD = n3 - n2;
                                 int nR = n4 - n3;
                                 
                                 for (int a : coprimeIndices) {
                                     int d = getModInverse(a, c);
                                     int nU = -a - 1 - n4 + n1;

                                     double phaseA = 
                                         s * ( ((n2 - n1) / (2.0 * c)) + SawtoothSum(a, c, n2 - n1)
                                             + ((n4 - n3) / (2.0 * c)) + SawtoothSum(a, c, n4 - n3) )
                                       + t * ( ((n3 - n2) / (2.0 * c)) + SawtoothSum(a, c, n3 - n2)
                                             + ((n4 - n1) / (2.0 * c)) + SawtoothSum(a, c, n4 - n1) )
                                       - (s + t) * ( ((n3 - n1) / (2.0 * c)) + SawtoothSum(a, c, n3 - n1)
                                             + ((n4 - n2) / (2.0 * c)) + SawtoothSum(a, c, n4 - n2) );
                                     complex_t factorA = std::exp(2.0 * M_PI * I * phaseA);
                                     
                                     complex_t factorC = std::exp((2.0 * M_PI * I / static_cast<double>(c)) *
                                         static_cast<double>( nD * (mD + d * mDt) + nU * (mU + d * mUt) )
                                         - (M_PI * I / (c * s)) * Delta2);

                                     complex_t factorG = static_cast<complex_t>(BesselTerm)
                                                        + 12.0 * I * static_cast<double>(c) *
                                                          (S_func(a, c) + 0.25) *
                                                          boost::math::cyl_bessel_j(2.5, arg);
                                     
                                     complex_t factorI;
                                     if (nL != 0) {
                                         factorI = std::sin(M_PI * s) *
                                                   std::exp(2.0 * M_PI * I * tL * Sawtooth(nL / static_cast<double>(c))
                                                         + 2.0 * M_PI * I * tLt * Sawtooth((d * nL) / static_cast<double>(c)));
                                     } else {
                                         factorI = -0.5 * I * std::exp(M_PI * I * s) *
                                                   ( std::exp(M_PI * I * (tL - tLt)) + std::exp(M_PI * I * (tLt - tL))
                                                   - std::exp(M_PI * I * (tL + tLt)) - std::exp(-M_PI * I * (2.0 * s + tL + tLt)) );
                                     }
                                     
                                     complex_t factorK;
                                     if (nR != 0) {
                                         factorK = std::sin(M_PI * s) *
                                                   std::exp(2.0 * M_PI * I * tR * Sawtooth(nR / static_cast<double>(c))
                                                         + 2.0 * M_PI * I * tRt * Sawtooth((d * nR) / static_cast<double>(c)));
                                     } else {
                                         factorK = -0.5 * I * std::exp(M_PI * I * s) *
                                                   ( std::exp(M_PI * I * (tR - tRt)) + std::exp(M_PI * I * (tRt - tR))
                                                   - std::exp(M_PI * I * (tR + tRt)) - std::exp(-M_PI * I * (2.0 * s + tR + tRt)) );
                                     }

                                     complex_t summand = factorA * factorB * factorC * Q1 * Q2 * factorE *
                                                         factorG * GammaH * factorI * GammaJ * factorK;
                                     totalSum += summand;

                                 } // end loop over a
                             }
                         }
                     }
                 }
             }
         }
     }
     
     return std::pow(s, -11.0 / 2.0) * factorF * totalSum;
 }
 
 /**
 * @brief Functor for 4D Korobov‐transformed QMC integration of AClosedC.
 *
 * Converts a 4-vector u∈[0,1]^4 into two points in the unit disk via
 * r=√u0,θ=2πu1 and r=√u2,θ=2πu3, applies the 2D jacobian π², and then
 * either sums AClosedC for c=1…c_val or evaluates at c_val, depending on mode.
 */
 struct my_functor_t {
     double s_val;
     double t_val;
     int c_val;
     std::string mode_val;
     my_functor_t(double sv, double tv, int cv, std::string modev) : s_val(sv), t_val(tv), c_val(cv), mode_val(modev) {}
     const unsigned long long int number_of_integration_variables = 4;
     
     complex_t operator()(double* x) const {
         double u1 = x[0], u2 = x[1];
         double r1 = std::sqrt(u1);
         double theta1 = 2.0 * M_PI * u2;
         double x_coord = r1 * std::cos(theta1);
         double y_coord = r1 * std::sin(theta1);
         
         double u3 = x[2], u4 = x[3];
         double r2 = std::sqrt(u3);
         double theta2 = 2.0 * M_PI * u4;
         double xt_coord = r2 * std::cos(theta2);
         double yt_coord = r2 * std::sin(theta2);
         
         double jacobian = M_PI * M_PI;

         if (mode_val == "cumulative") {
            complex_t result = 0.0;
            for (int c = 1; c <= c_val; c++) {
                result += AClosedC(c, s_val, t_val, x_coord, y_coord, xt_coord, yt_coord);
            }
            return jacobian * result;
         } else if (mode_val == "individual") {
            return jacobian * AClosedC(c_val, s_val, t_val, x_coord, y_coord, xt_coord, yt_coord);
         } else {
            std::cerr << "Unrecognized mode!" << std::endl;
            return 1;
         }
     }
 };

 /**
 * @brief Functor for 2D forward‐limit QMC integration of AClosedCForward.
 *
 * Maps (u0,u1)→(x,xt) linearly in [−1,1], jacobian=4, and accumulates
 * sums over 1…c_val if mode=cumulative.
 */
 struct my_functor_t_forward {
    double s_val;
    int c_val;
    std::string mode_val;
    my_functor_t_forward(double sv, int cv, std::string modev) : s_val(sv), c_val(cv), mode_val(modev) {}
    const unsigned long long int number_of_integration_variables = 2;
    
    complex_t operator()(double* x) const {

        double x_coord = 2*x[0] - 1;
        double xt_coord = 2*x[1] - 1;
        double jacobian = 4.0;

        complex_t result = 0.0;
        if (mode_val == "cumulative") {
           for (int c = 1; c <= c_val; c++)
               result += AClosedCForward(c, s_val, x_coord, xt_coord);
        } else if (mode_val == "individual") {
           result = AClosedCForward(c_val, s_val, x_coord, xt_coord);
        }
        return jacobian * result;
    }
};

/**
 * @brief Functor for 2D Baikov QMC integration of AClosedBaikov.
 *
 * Applies a polar Korobov transform to (u0,u1)→(x,y) in the unit disk,
 * multiplies by jacobian π, and returns AClosedBaikov(s_val,t_val;x,y).
 */
struct my_functor_t_Baikov {
    double s_val;
    double t_val;
    my_functor_t_Baikov(double sv, double tv) : s_val(sv), t_val(tv) {}
    const unsigned long long int number_of_integration_variables = 2;
    
    complex_t operator()(double* x) const {

        double u1 = x[0], u2 = x[1];
         double r1 = std::sqrt(u1);
         double theta1 = 2.0 * M_PI * u2;
         double x_coord = r1 * std::cos(theta1);
         double y_coord = r1 * std::sin(theta1);
        double jacobian = M_PI;

        complex_t result = AClosedBaikov(s_val, t_val, x_coord, y_coord);

        return jacobian * result;
    }
};
 

 /**
 * @brief Print a usage/help message to stdout.
 *
 * Describes all supported command‐line flags and defaults.
 *
 * @param progName  Name of the program (argv[0]).
 */
 void print_usage(const std::string &progName) {
     std::cout << "Usage: " << progName << " [options]\n\n"
               << "Options:\n"
               << "  -mode <string>      \"individual\" or \"cumulative\" (default: \"individual\")\n"
               << "  -cMin <int>         Minumum c value (default: 1)\n"
               << "  -cMax <int>         Maximum c value (default: 1)\n"
               << "  -sMin <double>      Minimum s value (default: 0.01)\n"
               << "  -sMax <double>      Maximum s value (default: 10.00)\n"
               << "  -sStep <double>     Step for s (default: 0.01)\n"
               << "  -thetaMin <double>  Minimum theta value in degrees (default: 60.0)\n"
               << "  -thetaMax <double>  Maximum theta value in degrees (default: 60.0)\n"
               << "  -thetaStep <double> Step for theta in degrees (default: 1.0)\n"
               << "  -output <string>    Output filename (default: test_data.m)\n"
               << "  -epsrel <double>    Relative error tolerance (default: 1e-2)\n"
               << "  -epsabs <double>    Absolute error tolerance (default: 1e-8)\n"
               << "  -maxeval <int>      Maximum number of evaluations (default: 1e7)\n"
               << "  -h, --help          Display this help message\n";
 }
 
 /**
 * @brief Main function: parse flags, set up QMC integrators, run loops.
 *
 * - Parses options: mode, cMin/Max, sMin/Max/Step, θMin/Max/Step, output file,
 *   epsrel/epsabs, maxeval.
 * - Opens the output file and writes headers.
 * - Pre‐caches Dedekind sums & inverses for all c∈[cMin,cMax].
 * - Loops over s, θ, c, launches the appropriate QMC integrator
 *   (4D or 2D), collects res.integral and res.error.
 * - Streams results to both stdout and the Mathematica‐style data file.
 *
 * @param argc  Argument count.
 * @param argv  Argument values.
 * @return int  Exit code (0 on success, nonzero on error).
 */
 int main(int argc, char* argv[]) {
     // Default parameters
     std::string mode = "individual";
     int cMin = 1;
     int cMax = 1;
     double sMin = 0.01;
     double sMax = 10.00;
     double sStep = 0.01;
     double thetaMin = 60.0;
     double thetaMax = 60.0;
     double thetaStep = 1.0;
     std::string outputFile = "test_data.m";
     double epsrel = 1e-2;
     double epsabs = 1e-8;
     int maxeval = 10000000;

     // Simple command-line argument parsing.
     for (int i = 1; i < argc; i++) {
         std::string arg = argv[i];
         if (arg == "-mode" && i + 1 < argc) {
            std::string nextArg = argv[++i];  // Get the next argument
            if (nextArg == "individual" || nextArg == "cumulative" || nextArg == "Baikov") {
                mode = nextArg;
            } else {
                std::cerr << "Unrecognized mode " 
                          << nextArg << ". Should be either \"individual\" or \"cumulative\"" << std::endl;
                return 1;
            }
        } else if (arg == "-cMin" && i + 1 < argc) {
             cMin = std::stoi(argv[++i]);
         } else if (arg == "-cMax" && i + 1 < argc) {
             cMax = std::stoi(argv[++i]);
         } else if (arg == "-sMin" && i + 1 < argc) {
             sMin = std::stod(argv[++i]);
         } else if (arg == "-sMax" && i + 1 < argc) {
             sMax = std::stod(argv[++i]);
         } else if (arg == "-sStep" && i + 1 < argc) {
             sStep = std::stod(argv[++i]);
         } else if (arg == "-thetaMin" && i + 1 < argc) {
             thetaMin = std::stod(argv[++i]);
         } else if (arg == "-thetaMax" && i + 1 < argc) {
             thetaMax = std::stod(argv[++i]);
         } else if (arg == "-thetaStep" && i + 1 < argc) {
             thetaStep = std::stod(argv[++i]);
         } else if (arg == "-output" && i + 1 < argc) {
             outputFile = argv[++i];
         } else if (arg == "-epsrel" && i + 1 < argc) {
             epsrel = std::stod(argv[++i]);
         } else if (arg == "-epsabs" && i + 1 < argc) {
             epsabs = std::stod(argv[++i]);
         } else if (arg == "-maxeval" && i + 1 < argc) {
             maxeval = std::stod(argv[++i]);
         } else if (arg == "-h" || arg == "--help") {
             print_usage(argv[0]);
             return 0;
         } else {
             std::cerr << "Unknown option: " << arg << "\n";
             print_usage(argv[0]);
             return 1;
         }
     }
     
     std::ofstream outFile(outputFile);
     if (!outFile) {
         std::cerr << "Error: Could not open file for writing results: " << outputFile << std::endl;
         return 1;
     }
     bool firstLine = true;
     
     outFile << "(* Output of ";
     for (int i = 0; i < argc; i++) {
        outFile << argv[i] << " ";
     }
     outFile << "*)\n";
     outFile << "(* Mathematica data in the format {s, theta, c, Re[AClosed[s,theta,c]], Im[AClosed[s,theta,c]], Re[AClosedError[s,theta,c]], Im[AClosedError[s,theta,c]]} *)\n";
     outFile << "data = {\n";
     
     std::vector<complex_t> integral;
     std::vector<complex_t> error;
     
     // Create and configure the QMC integrator.
     integrators::Qmc<complex_t, double, 4, integrators::transforms::Korobov<4>::type> integrator;
     integrator.logger = std::cout;
     integrator.randomgenerator = std::mt19937_64();
     integrator.minn = 1;
     integrator.minm = 2;
     integrator.epsrel = epsrel;
     integrator.epsabs = epsabs;
     integrator.maxeval = maxeval;
     integrator.maxnperpackage = 1;
     integrator.maxmperpackage = 1024;
     integrator.errormode = integrators::ErrorMode::all;
     integrator.cputhreads = std::thread::hardware_concurrency();
     integrator.cudablocks = 1024;
     integrator.cudathreadsperblock = 256;
     integrator.verbosity = 0;
     integrator.evaluateminn = 10000;

     integrators::Qmc<complex_t, double, 2, integrators::transforms::Korobov<2>::type> integratorForward;
     integratorForward.logger = std::cout;
     integratorForward.randomgenerator = std::mt19937_64();
     integratorForward.minn = 1;
     integratorForward.minm = 2;
     integratorForward.epsrel = epsrel;
     integratorForward.epsabs = epsabs;
     integratorForward.maxeval = maxeval;
     
     // Pre-cache S_func, getModInverse, and SawtoothSum values.
     for (int c = cMin; c <= cMax; c++) {
        const auto& coprimeIndices = getCoprimeIndices(c);
        for (int a : coprimeIndices) {
            S_func(a, c);
            getModInverse(a, c);
            for (int n = -c; n <= c; n++)
                SawtoothSum(a, c, n);
        }
    }

     // Loop over s, theta, and c.
     for (double s = sMin; s <= sMax; s += sStep) {
        for (double theta = thetaMin; theta <= thetaMax; theta += thetaStep ) {
            for (int c = cMin; c <= cMax; c++) {

                if ((mode == "cumulative"  || mode == "Baikov") && c < cMax)
                    continue;

                if (firstLine) {
                    firstLine = false;
                } else {
                    outFile << ",\n";
                }

                double t = 0.5 * s * ( cos(theta*M_PI/180.) - 1.0);
                integrators::result<complex_t> res;

                if (mode == "Baikov") {
                    my_functor_t_Baikov functorBaikov(s, t);
                    res = integratorForward.integrate(functorBaikov);
                } else if (theta > 1e-8) {
                    
                    my_functor_t functor(s, t, c, mode);
                    res = integrator.integrate(functor);
                } else {
                    my_functor_t_forward functorForward(s, c, mode);
                    res = integratorForward.integrate(functorForward);
                }

                integral.push_back(res.integral);
                error.push_back(res.error);
                
                std::cout << "s = " << s  << ", theta = " << theta << ", c = " << c << ": " 
                        << res.integral << " +/- " << res.error << std::endl;
                
                outFile << std::fixed << std::setprecision(16)
                        << "{" << s << ", " 
                        << theta << ", " 
                        << (mode == "Baikov" ? 0 : c) << ", " 
                        << res.integral.real() << ", " 
                        << res.integral.imag() << ", " 
                        << res.error.real() << ", " 
                        << res.error.imag() << "}";
                
                outFile.flush();
            }
        }
     }
     
     outFile << "\n};";
     outFile.close();
     
     return 0;
 }
 
